SUBPLEX: Towards a Better Understanding of Black Box Model Explanations at the Subpopulation Level

Understanding the interpretation of machine learning (ML) models has been of paramount importance when making decisions with societal impacts such as transport control, financial activities, and medical diagnosis. While current model interpretation methodologies focus on using locally linear functions to approximate the models or creating self-explanatory models that give explanations to each input instance, they do not focus on model interpretation at the subpopulation level, which is the understanding of model interpretations across different subset aggregations in a dataset. To address the challenges of providing explanations of an ML model across the whole dataset, we propose SUBPLEX, a visual analytics system to help users understand black-box model explanations with subpopulation visual analysis. SUBPLEX is designed through an iterative design process with machine learning researchers to address three usage scenarios of real-life machine learning tasks: model debugging, feature selection, and bias detection. The system applies novel subpopulation analysis on ML model explanations and interactive visualization to explore the explanations on a dataset with different levels of granularity. Based on the system, we conduct user evaluation to assess how understanding the interpretation at a subpopulation level influences the sense-making process of interpreting ML models from a user's perspective. Our results suggest that by providing model explanations for different groups of data, SUBPLEX encourages users to generate more ingenious ideas to enrich the interpretations. It also helps users to acquire a tight integration between programming workflow and visual analytics workflow. Last but not least, we summarize the considerations observed in applying visualization to machine learning interpretations.

==> notebooks/LIME_illustration.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "26d2d26a-8908-4a81-802f-ed45f4fa9913",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sklearn\n",
    "import sklearn.datasets\n",
    "import sklearn.ensemble\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import lime\n",
    "import lime.lime_tabular\n",
    "from __future__ import print_function\n",
    "np.random.seed(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "ee7bb9c6-5a2c-4c32-9502-1c215e4de0b9",
   "metadata": {},
   "outputs": [],
   "source": [
    "wine = sklearn.datasets.load_wine()\n",
    "X = pd.DataFrame(wine.data,columns=wine.feature_names)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "78d80567-ee54-4ca7-a091-e206c90c9485",
   "metadata": {},
   "outputs": [],
   "source": [
    "train, test, labels_train, labels_test = sklearn.model_selection.train_test_split(X, wine.target, train_size=0.80)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "4b7a354b-e0bf-4e78-b5bc-8307b8aff805",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "RandomForestClassifier(n_estimators=500)"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rf = sklearn.ensemble.RandomForestClassifier(n_estimators=500)\n",
    "rf.fit(train, labels_train)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "7d5ba267-74e5-491a-87e5-15c0c52b826a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sklearn.metrics.accuracy_score(labels_test, rf.predict(test))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "id": "fd8e9941-d73c-4bd6-8c8b-8f65de824052",
   "metadata": {},
   "outputs": [],
   "source": [
    "lime_explainer = lime.lime_tabular.LimeTabularExplainer(train.to_numpy(), feature_names=wine.feature_names, class_names=wine.target_names, discretize_continuous=True,feature_selection='none')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "id": "0824b520-b1dd-4b6f-b637-d77cc570a1f0",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 178/178 [00:18<00:00,  9.37it/s]\n"
     ]
    }
   ],
   "source": [
    "from tqdm import tqdm\n",
    "local_explanations = []\n",
    "for i in tqdm(range(wine.data.shape[0])):\n",
    "    exp = lime_explainer.explain_instance(wine.data[i], rf.predict_proba,num_samples=50)\n",
    "    local_explanations.append(exp)\n",
    "local_explanations_df = pd.DataFrame([{x[0]:x[1] for x in e.as_list()} for e in local_explanations]).fillna(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 543,
   "id": "0ed9c552-65b8-43db-83ab-d97c8d24df83",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>alcohol &gt; 13.66</th>\n",
       "      <th>proline &gt; 918.75</th>\n",
       "      <th>magnesium &gt; 106.00</th>\n",
       "      <th>2.35 &lt; ash &lt;= 2.54</th>\n",
       "      <th>4.60 &lt; color_intensity &lt;= 6.07</th>\n",
       "      <th>2.31 &lt; total_phenols &lt;= 2.80</th>\n",
       "      <th>1.58 &lt; malic_acid &lt;= 1.87</th>\n",
       "      <th>0.26 &lt; nonflavanoid_phenols &lt;= 0.34</th>\n",
       "      <th>0.96 &lt; hue &lt;= 1.12</th>\n",
       "      <th>alcalinity_of_ash &lt;= 17.25</th>\n",
       "      <th>...</th>\n",
       "      <th>color_intensity &lt;= 3.05</th>\n",
       "      <th>flavanoids &lt;= 1.21</th>\n",
       "      <th>alcohol &lt;= 12.37</th>\n",
       "      <th>496.25 &lt; proline &lt;= 630.00</th>\n",
       "      <th>magnesium &lt;= 88.00</th>\n",
       "      <th>od280/od315_of_diluted_wines &lt;= 1.95</th>\n",
       "      <th>proline &lt;= 496.25</th>\n",
       "      <th>1.21 &lt; flavanoids &lt;= 2.16</th>\n",
       "      <th>total_phenols &lt;= 1.73</th>\n",
       "      <th>hue &lt;= 0.78</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-0.181540</td>\n",
       "      <td>-0.136990</td>\n",
       "      <td>-0.069797</td>\n",
       "      <td>-0.068512</td>\n",
       "      <td>-0.057252</td>\n",
       "      <td>-0.041193</td>\n",
       "      <td>0.035744</td>\n",
       "      <td>-0.033289</td>\n",
       "      <td>0.029560</td>\n",
       "      <td>0.018016</td>\n",
       "      <td>...</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.109762</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.075514</td>\n",
       "      <td>0.010847</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.018063</td>\n",
       "      <td>-0.029312</td>\n",
       "      <td>...</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.148253</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.093557</td>\n",
       "      <td>0.046961</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.015564</td>\n",
       "      <td>0.011782</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>...</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-0.141976</td>\n",
       "      <td>-0.145773</td>\n",
       "      <td>-0.063512</td>\n",
       "      <td>-0.015462</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.003521</td>\n",
       "      <td>...</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.003039</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.050338</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.098565</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>...</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>173</th>\n",
       "      <td>-0.137954</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.027184</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>...</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.081096</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.063676</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.028720</td>\n",
       "      <td>-0.048528</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>174</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.036725</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>...</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.150529</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.083798</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.068542</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>175</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.136084</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>...</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.063264</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.067403</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.038630</td>\n",
       "      <td>-0.081461</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>176</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.015834</td>\n",
       "      <td>0.005386</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>...</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.174577</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.055162</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.001815</td>\n",
       "      <td>-0.094178</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>177</th>\n",
       "      <td>-0.138477</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>...</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.044183</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.1187</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-0.113285</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-0.089764</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>178 rows × 52 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "     alcohol > 13.66  proline > 918.75  magnesium > 106.00  \\\n",
       "0          -0.181540         -0.136990           -0.069797   \n",
       "1           0.000000         -0.109762            0.000000   \n",
       "2           0.000000         -0.148253            0.000000   \n",
       "3          -0.141976         -0.145773           -0.063512   \n",
       "4           0.000000          0.000000            0.003039   \n",
       "..               ...               ...                 ...   \n",
       "173        -0.137954          0.000000            0.000000   \n",
       "174         0.000000          0.000000            0.000000   \n",
       "175         0.000000          0.000000           -0.136084   \n",
       "176         0.000000          0.000000            0.015834   \n",
       "177        -0.138477          0.000000            0.000000   \n",
       "\n",
       "     2.35 < ash <= 2.54  4.60 < color_intensity <= 6.07  \\\n",
       "0             -0.068512                       -0.057252   \n",
       "1              0.000000                        0.000000   \n",
       "2              0.000000                       -0.093557   \n",
       "3             -0.015462                        0.000000   \n",
       "4              0.000000                        0.000000   \n",
       "..                  ...                             ...   \n",
       "173            0.027184                        0.000000   \n",
       "174           -0.036725                        0.000000   \n",
       "175            0.000000                        0.000000   \n",
       "176            0.005386                        0.000000   \n",
       "177            0.000000                        0.000000   \n",
       "\n",
       "     2.31 < total_phenols <= 2.80  1.58 < malic_acid <= 1.87  \\\n",
       "0                       -0.041193                   0.035744   \n",
       "1                       -0.075514                   0.010847   \n",
       "2                        0.046961                   0.000000   \n",
       "3                        0.000000                   0.000000   \n",
       "4                       -0.050338                   0.000000   \n",
       "..                            ...                        ...   \n",
       "173                      0.000000                   0.000000   \n",
       "174                      0.000000                   0.000000   \n",
       "175                      0.000000                   0.000000   \n",
       "176                      0.000000                   0.000000   \n",
       "177                      0.000000                   0.000000   \n",
       "\n",
       "     0.26 < nonflavanoid_phenols <= 0.34  0.96 < hue <= 1.12  \\\n",
       "0                              -0.033289            0.029560   \n",
       "1                               0.000000           -0.018063   \n",
       "2                              -0.015564            0.011782   \n",
       "3                               0.000000            0.000000   \n",
       "4                               0.000000            0.098565   \n",
       "..                                   ...                 ...   \n",
       "173                             0.000000            0.000000   \n",
       "174                             0.000000            0.000000   \n",
       "175                             0.000000            0.000000   \n",
       "176                             0.000000            0.000000   \n",
       "177                             0.000000            0.000000   \n",
       "\n",
       "     alcalinity_of_ash <= 17.25  ...  color_intensity <= 3.05  \\\n",
       "0                      0.018016  ...                      0.0   \n",
       "1                     -0.029312  ...                      0.0   \n",
       "2                      0.000000  ...                      0.0   \n",
       "3                     -0.003521  ...                      0.0   \n",
       "4                      0.000000  ...                      0.0   \n",
       "..                          ...  ...                      ...   \n",
       "173                    0.000000  ...                      0.0   \n",
       "174                    0.000000  ...                      0.0   \n",
       "175                    0.000000  ...                      0.0   \n",
       "176                    0.000000  ...                      0.0   \n",
       "177                    0.000000  ...                      0.0   \n",
       "\n",
       "     flavanoids <= 1.21  alcohol <= 12.37  496.25 < proline <= 630.00  \\\n",
       "0              0.000000               0.0                      0.0000   \n",
       "1              0.000000               0.0                      0.0000   \n",
       "2              0.000000               0.0                      0.0000   \n",
       "3              0.000000               0.0                      0.0000   \n",
       "4              0.000000               0.0                      0.0000   \n",
       "..                  ...               ...                         ...   \n",
       "173           -0.081096               0.0                      0.0000   \n",
       "174           -0.150529               0.0                      0.0000   \n",
       "175           -0.063264               0.0                      0.0000   \n",
       "176           -0.174577               0.0                      0.0000   \n",
       "177           -0.044183               0.0                      0.1187   \n",
       "\n",
       "     magnesium <= 88.00  od280/od315_of_diluted_wines <= 1.95  \\\n",
       "0                   0.0                              0.000000   \n",
       "1                   0.0                              0.000000   \n",
       "2                   0.0                              0.000000   \n",
       "3                   0.0                              0.000000   \n",
       "4                   0.0                              0.000000   \n",
       "..                  ...                                   ...   \n",
       "173                 0.0                             -0.063676   \n",
       "174                 0.0                             -0.083798   \n",
       "175                 0.0                             -0.067403   \n",
       "176                 0.0                             -0.055162   \n",
       "177                 0.0                             -0.113285   \n",
       "\n",
       "     proline <= 496.25  1.21 < flavanoids <= 2.16  total_phenols <= 1.73  \\\n",
       "0                  0.0                        0.0               0.000000   \n",
       "1                  0.0                        0.0               0.000000   \n",
       "2                  0.0                        0.0               0.000000   \n",
       "3                  0.0                        0.0               0.000000   \n",
       "4                  0.0                        0.0               0.000000   \n",
       "..                 ...                        ...                    ...   \n",
       "173                0.0                        0.0              -0.028720   \n",
       "174                0.0                        0.0               0.000000   \n",
       "175                0.0                        0.0               0.038630   \n",
       "176                0.0                        0.0              -0.001815   \n",
       "177                0.0                        0.0               0.000000   \n",
       "\n",
       "     hue <= 0.78  \n",
       "0       0.000000  \n",
       "1       0.000000  \n",
       "2       0.000000  \n",
       "3       0.000000  \n",
       "4       0.000000  \n",
       "..           ...  \n",
       "173    -0.048528  \n",
       "174    -0.068542  \n",
       "175    -0.081461  \n",
       "176    -0.094178  \n",
       "177    -0.089764  \n",
       "\n",
       "[178 rows x 52 columns]"
      ]
     },
     "execution_count": 543,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "local_explanations_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 180,
   "id": "e92c6bc8-f39c-40ad-be01-4f35abdce72f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div align='center'><img src='data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAABkAAAAWCAYAAAA1vze2AAAAGXRFWHRTb2Z0d2FyZQBBZG9iZSBJbWFnZVJlYWR5ccllPAAAAdxJREFUeNq0Vt1Rg0AQJjcpgBJiBWIFkgoMFYhPPAIVECogPuYpdJBYgXQQrMCUkA50V7+d2ZwXuXPGm9khHLu3f9+3l1nkWNvtNqfHLgpfQ1EUS3tz5nAQ0+NIsiAZSc6eDlI8M3J00B/mDuUKDk6kfOebAgW3pkdD0pFcODGW4gKKvOrAUm04MA4QDt1OEIXU9hDigfS5rC1eS5T90gltck1Xrizo257kgySZcNRzgCSxCvgiE9nckPJo2b/B2AcEkk2OwL8bD8gmOKR1GPbaCUqxEgTq0tLvgb6zfo7+DgYGkkWL2tqLDV4RSITfbHPPfJKIrWz4nJQTMPAWA7IbD6imcNaDeDfgk+4No+wZr40BL3g9eQJJCFqRQ54KiSt72lsLpE3o3MCBSxDuq4yOckU2hKXRuwBH3OyMR4g1UpyTYw6mlmBqNdUXRM1NfyF5EPI6JkcpIDBIX8jX6DR/6ckAZJ0wEAdLR8DEk6OfC1Pp8BKo6TQIwPJbvJ6toK5lmuvJoRtfK6Ym1iRYIarRo2UyYHvRN5qpakR3yoizWrouoyuXXQqI185LCw07op5ZyCRGL99h24InP0e9xdQukEKVmhzrqZuRIfwISB//cP3Wk3f8f/yR+BRgAHu00HjLcEQBAAAAAElFTkSuQmCC' /></div><script charset='utf-8'>!function(t){function e(r){if(n[r])return n[r].exports;var i=n[r]={i:r,l:!1,exports:{}};return t[r].call(i.exports,i,i.exports,e),i.l=!0,i.exports}var n={};return e.m=t,e.c=n,e.i=function(t){return t},e.d=function(t,n,r){e.o(t,n)||Object.defineProperty(t,n,{configurable:!1,enumerable:!0,get:r})},e.n=function(t){var n=t&&t.__esModule?function(){return t.default}:function(){return t};return e.d(n,\"a\",n),n},e.o=function(t,e){return Object.prototype.hasOwnProperty.call(t,e)},e.p=\"\",e(e.s=410)}([function(t,e,n){\"use strict\";function r(t,e,n,r,o,a,u,c){if(i(e),!t){var s;if(void 0===e)s=new Error(\"Minified exception occurred; use the non-minified dev environment for the full error message and additional helpful warnings.\");else{var l=[n,r,o,a,u,c],f=0;s=new Error(e.replace(/%s/g,function(){return l[f++]})),s.name=\"Invariant Violation\"}throw s.framesToPop=1,s}}var i=function(t){};t.exports=r},function(t,e,n){\"use strict\";var r=n(8),i=r;t.exports=i},function(t,e,n){\"use strict\";function r(t){for(var e=arguments.length-1,n=\"Minified React error #\"+t+\"; visit http://facebook.github.io/react/docs/error-decoder.html?invariant=\"+t,r=0;r<e;r++)n+=\"&args[]=\"+encodeURIComponent(arguments[r+1]);n+=\" for the full message or use the non-minified dev environment for full errors and additional helpful warnings.\";var i=new Error(n);throw i.name=\"Invariant Violation\",i.framesToPop=1,i}t.exports=r},function(t,e,n){\"use strict\";function r(t){if(null===t||void 0===t)throw new TypeError(\"Object.assign cannot be called with null or undefined\");return Object(t)}function i(){try{if(!Object.assign)return!1;var t=new String(\"abc\");if(t[5]=\"de\",\"5\"===Object.getOwnPropertyNames(t)[0])return!1;for(var e={},n=0;n<10;n++)e[\"_\"+String.fromCharCode(n)]=n;var r=Object.getOwnPropertyNames(e).map(function(t){return e[t]});if(\"0123456789\"!==r.join(\"\"))return!1;var i={};return\"abcdefghijklmnopqrst\".split(\"\").forEach(function(t){i[t]=t}),\"abcdefghijklmnopqrst\"===Object.keys(Object.assign({},i)).join(\"\")}catch(t){return!1}}/*\n",
       "object-assign\n",
       "(c) Sindre Sorhus\n",
       "@license MIT\n",
       "*/\n",
       "var o=Object.getOwnPropertySymbols,a=Object.prototype.hasOwnProperty,u=Object.prototype.propertyIsEnumerable;t.exports=i()?Object.assign:function(t,e){for(var n,i,c=r(t),s=1;s<arguments.length;s++){n=Object(arguments[s]);for(var l in n)a.call(n,l)&&(c[l]=n[l]);if(o){i=o(n);for(var f=0;f<i.length;f++)u.call(n,i[f])&&(c[i[f]]=n[i[f]])}}return c}},function(t,e,n){\"use strict\";function r(t,e){return 1===t.nodeType&&t.getAttribute(d)===String(e)||8===t.nodeType&&t.nodeValue===\" react-text: \"+e+\" \"||8===t.nodeType&&t.nodeValue===\" react-empty: \"+e+\" \"}function i(t){for(var e;e=t._renderedComponent;)t=e;return t}function o(t,e){var n=i(t);n._hostNode=e,e[g]=n}function a(t){var e=t._hostNode;e&&(delete e[g],t._hostNode=null)}function u(t,e){if(!(t._flags&v.hasCachedChildNodes)){var n=t._renderedChildren,a=e.firstChild;t:for(var u in n)if(n.hasOwnProperty(u)){var c=n[u],s=i(c)._domID;if(0!==s){for(;null!==a;a=a.nextSibling)if(r(a,s)){o(c,a);continue t}f(\"32\",s)}}t._flags|=v.hasCachedChildNodes}}function c(t){if(t[g])return t[g];for(var e=[];!t[g];){if(e.push(t),!t.parentNode)return null;t=t.parentNode}for(var n,r;t&&(r=t[g]);t=e.pop())n=r,e.length&&u(r,t);return n}function s(t){var e=c(t);return null!=e&&e._hostNode===t?e:null}function l(t){if(void 0===t._hostNode?f(\"33\"):void 0,t._hostNode)return t._hostNode;for(var e=[];!t._hostNode;)e.push(t),t._hostParent?void 0:f(\"34\"),t=t._hostParent;for(;e.length;t=e.pop())u(t,t._hostNode);return t._hostNode}var f=n(2),p=n(21),h=n(157),d=(n(0),p.ID_ATTRIBUTE_NAME),v=h,g=\"__reactInternalInstance$\"+Math.random().toString(36).slice(2),m={getClosestInstanceFromNode:c,getInstanceFromNode:s,getNodeFromInstance:l,precacheChildNodes:u,precacheNode:o,uncacheNode:a};t.exports=m},function(t,e,n){\"use strict\";function r(t,e,n,a){function u(e){return t(e=new Date(+e)),e}return u.floor=u,u.ceil=function(n){return t(n=new Date(n-1)),e(n,1),t(n),n},u.round=function(t){var e=u(t),n=u.ceil(t);return t-e<n-t?e:n},u.offset=function(t,n){return e(t=new Date(+t),null==n?1:Math.floor(n)),t},u.range=function(n,r,i){var o=[];if(n=u.ceil(n),i=null==i?1:Math.floor(i),!(n<r&&i>0))return o;do o.push(new Date(+n));while(e(n,i),t(n),n<r);return o},u.filter=function(n){return r(function(e){if(e>=e)for(;t(e),!n(e);)e.setTime(e-1)},function(t,r){if(t>=t)for(;--r>=0;)for(;e(t,1),!n(t););})},n&&(u.count=function(e,r){return i.setTime(+e),o.setTime(+r),t(i),t(o),Math.floor(n(i,o))},u.every=function(t){return t=Math.floor(t),isFinite(t)&&t>0?t>1?u.filter(a?function(e){return a(e)%t===0}:function(e){return u.count(0,e)%t===0}):u:null}),u}e.a=r;var i=new Date,o=new Date},function(t,e,n){\"use strict\";var r=!(\"undefined\"==typeof window||!window.document||!window.document.createElement),i={canUseDOM:r,canUseWorkers:\"undefined\"!=typeof Worker,canUseEventListeners:r&&!(!window.addEventListener&&!window.attachEvent),canUseViewport:r&&!!window.screen,isInWorker:!r};t.exports=i},function(t,e,n){\"use strict\";function r(t,e){this._groups=t,this._parents=e}function i(){return new r([[document.documentElement]],D)}var o=n(272),a=n(273),u=n(261),c=n(255),s=n(131),l=n(260),f=n(265),p=n(268),h=n(275),d=n(253),v=n(267),g=n(266),m=n(274),y=n(259),_=n(258),b=n(252),x=n(276),w=n(269),C=n(254),M=n(277),k=n(262),E=n(270),T=n(264),S=n(251),P=n(263),N=n(271),A=n(256),O=n(70),I=n(257);n.d(e,\"c\",function(){return D}),e.b=r;var D=[null];r.prototype=i.prototype={constructor:r,select:o.a,selectAll:a.a,filter:u.a,data:c.a,enter:s.a,exit:l.a,merge:f.a,order:p.a,sort:h.a,call:d.a,nodes:v.a,node:g.a,size:m.a,empty:y.a,each:_.a,attr:b.a,style:x.a,property:w.a,classed:C.a,text:M.a,html:k.a,raise:E.a,lower:T.a,append:S.a,insert:P.a,remove:N.a,datum:A.a,on:O.c,dispatch:I.a},e.a=i},function(t,e,n){\"use strict\";function r(t){return function(){return t}}var i=function(){};i.thatReturns=r,i.thatReturnsFalse=r(!1),i.thatReturnsTrue=r(!0),i.thatReturnsNull=r(null),i.thatReturnsThis=function(){return this},i.thatReturnsArgument=function(t){return t},t.exports=i},function(t,e,n){\"use strict\";var r=null;t.exports={debugTool:r}},function(t,e,n){\"use strict\";Object.defineProperty(e,\"__esModule\",{value:!0});var r=n(59);n.d(e,\"color\",function(){return r.a}),n.d(e,\"rgb\",function(){return r.b}),n.d(e,\"hsl\",function(){return r.c});var i=n(210);n.d(e,\"lab\",function(){return i.a}),n.d(e,\"hcl\",function(){return i.b});var o=n(209);n.d(e,\"cubehelix\",function(){return o.a})},function(t,e,n){\"use strict\";function r(){T.ReactReconcileTransaction&&x?void 0:l(\"123\")}function i(){this.reinitializeTransaction(),this.dirtyComponentsLength=null,this.callbackQueue=p.getPooled(),this.reconcileTransaction=T.ReactReconcileTransaction.getPooled(!0)}function o(t,e,n,i,o,a){return r(),x.batchedUpdates(t,e,n,i,o,a)}function a(t,e){return t._mountOrder-e._mountOrder}function u(t){var e=t.dirtyComponentsLength;e!==m.length?l(\"124\",e,m.length):void 0,m.sort(a),y++;for(var n=0;n<e;n++){var r=m[n],i=r._pendingCallbacks;r._pendingCallbacks=null;var o;if(d.logTopLevelRenders){var u=r;r._currentElement.type.isReactTopLevelWrapper&&(u=r._renderedComponent),o=\"React update: \"+u.getName(),console.time(o)}if(v.performUpdateIfNecessary(r,t.reconcileTransaction,y),o&&console.timeEnd(o),i)for(var c=0;c<i.length;c++)t.callbackQueue.enqueue(i[c],r.getPublicInstance())}}function c(t){return r(),x.isBatchingUpdates?(m.push(t),void(null==t._updateBatchNumber&&(t._updateBatchNumber=y+1))):void x.batchedUpdates(c,t)}function s(t,e){x.isBatchingUpdates?void 0:l(\"125\"),_.enqueue(t,e),b=!0}var l=n(2),f=n(3),p=n(155),h=n(17),d=n(160),v=n(24),g=n(53),m=(n(0),[]),y=0,_=p.getPooled(),b=!1,x=null,w={initialize:function(){this.dirtyComponentsLength=m.length},close:function(){this.dirtyComponentsLength!==m.length?(m.splice(0,this.dirtyComponentsLength),k()):m.length=0}},C={initialize:function(){this.callbackQueue.reset()},close:function(){this.callbackQueue.notifyAll()}},M=[w,C];f(i.prototype,g,{getTransactionWrappers:function(){return M},destructor:function(){this.dirtyComponentsLength=null,p.release(this.callbackQueue),this.callbackQueue=null,T.ReactReconcileTransaction.release(this.reconcileTransaction),this.reconcileTransaction=null},perform:function(t,e,n){return g.perform.call(this,this.reconcileTransaction.perform,this.reconcileTransaction,t,e,n)}}),h.addPoolingTo(i);var k=function(){for(;m.length||b;){if(m.length){var t=i.getPooled();t.perform(u,null,t),i.release(t)}if(b){b=!1;var e=_;_=p.getPooled(),e.notifyAll(),p.release(e)}}},E={injectReconcileTransaction:function(t){t?void 0:l(\"126\"),T.ReactReconcileTransaction=t},injectBatchingStrategy:function(t){t?void 0:l(\"127\"),\"function\"!=typeof t.batchedUpdates?l(\"128\"):void 0,\"boolean\"!=typeof t.isBatchingUpdates?l(\"129\"):void 0,x=t}},T={ReactReconcileTransaction:null,batchedUpdates:o,enqueueUpdate:c,flushBatchedUpdates:k,injection:E,asap:s};t.exports=T},function(t,e,n){\"use strict\";var r=n(102);n.d(e,\"c\",function(){return r.a});var i=n(18);n.d(e,\"f\",function(){return i.a});var o=n(103);n.d(e,\"d\",function(){return o.a});var a=(n(185),n(104),n(105),n(186),n(197),n(198),n(108),n(188),n(189),n(190),n(191),n(106),n(192),n(193),n(57));n.d(e,\"e\",function(){return a.a});var u=n(107);n.d(e,\"g\",function(){return u.a});var c=(n(194),n(195),n(196),n(109));n.d(e,\"a\",function(){return c.a}),n.d(e,\"b\",function(){return c.b});n(110),n(111),n(199)},function(t,e,n){\"use strict\";n.d(e,\"e\",function(){return r}),n.d(e,\"d\",function(){return i}),n.d(e,\"c\",function(){return o}),n.d(e,\"b\",function(){return a}),n.d(e,\"a\",function(){return u});var r=1e3,i=6e4,o=36e5,a=864e5,u=6048e5},function(t,e,n){\"use strict\";function r(t,e,n,r){this.dispatchConfig=t,this._targetInst=e,this.nativeEvent=n;var i=this.constructor.Interface;for(var o in i)if(i.hasOwnProperty(o)){var u=i[o];u?this[o]=u(n):\"target\"===o?this.target=r:this[o]=n[o]}var c=null!=n.defaultPrevented?n.defaultPrevented:n.returnValue===!1;return c?this.isDefaultPrevented=a.thatReturnsTrue:this.isDefaultPrevented=a.thatReturnsFalse,this.isPropagationStopped=a.thatReturnsFalse,this}var i=n(3),o=n(17),a=n(8),u=(n(1),\"function\"==typeof Proxy,[\"dispatchConfig\",\"_targetInst\",\"nativeEvent\",\"isDefaultPrevented\",\"isPropagationStopped\",\"_dispatchListeners\",\"_dispatchInstances\"]),c={type:null,target:null,currentTarget:a.thatReturnsNull,eventPhase:null,bubbles:null,cancelable:null,timeStamp:function(t){return t.timeStamp||Date.now()},defaultPrevented:null,isTrusted:null};i(r.prototype,{preventDefault:function(){this.defaultPrevented=!0;var t=this.nativeEvent;t&&(t.preventDefault?t.preventDefault():\"unknown\"!=typeof t.returnValue&&(t.returnValue=!1),this.isDefaultPrevented=a.thatReturnsTrue)},stopPropagation:function(){var t=this.nativeEvent;t&&(t.stopPropagation?t.stopPropagation():\"unknown\"!=typeof t.cancelBubble&&(t.cancelBubble=!0),this.isPropagationStopped=a.thatReturnsTrue)},persist:function(){this.isPersistent=a.thatReturnsTrue},isPersistent:a.thatReturnsFalse,destructor:function(){var t=this.constructor.Interface;for(var e in t)this[e]=null;for(var n=0;n<u.length;n++)this[u[n]]=null}}),r.Interface=c,r.augmentClass=function(t,e){var n=this,r=function(){};r.prototype=n.prototype;var a=new r;i(a,t.prototype),t.prototype=a,t.prototype.constructor=t,t.Interface=i({},n.Interface,e),t.augmentClass=n.augmentClass,o.addPoolingTo(t,o.fourArgumentPooler)},o.addPoolingTo(r,o.fourArgumentPooler),t.exports=r},function(t,e,n){\"use strict\";var r={current:null};t.exports=r},function(t,e,n){\"use strict\";n.d(e,\"a\",function(){return i}),n.d(e,\"b\",function(){return o});var r=Array.prototype,i=r.map,o=r.slice},function(t,e,n){\"use strict\";var r=n(2),i=(n(0),function(t){var e=this;if(e.instancePool.length){var n=e.instancePool.pop();return e.call(n,t),n}return new e(t)}),o=function(t,e){var n=this;if(n.instancePool.length){var r=n.instancePool.pop();return n.call(r,t,e),r}return new n(t,e)},a=function(t,e,n){var r=this;if(r.instancePool.length){var i=r.instancePool.pop();return r.call(i,t,e,n),i}return new r(t,e,n)},u=function(t,e,n,r){var i=this;if(i.instancePool.length){var o=i.instancePool.pop();return i.call(o,t,e,n,r),o}return new i(t,e,n,r)},c=function(t){var e=this;t instanceof e?void 0:r(\"25\"),t.destructor(),e.instancePool.length<e.poolSize&&e.instancePool.push(t)},s=10,l=i,f=function(t,e){var n=t;return n.instancePool=[],n.getPooled=e||l,n.poolSize||(n.poolSize=s),n.release=c,n},p={addPoolingTo:f,oneArgumentPooler:i,twoArgumentPooler:o,threeArgumentPooler:a,fourArgumentPooler:u};t.exports=p},function(t,e,n){\"use strict\";e.a=function(t,e){return t<e?-1:t>e?1:t>=e?0:NaN}},function(t,e,n){\"use strict\";e.a=function(t){return function(){return t}}},function(t,e,n){\"use strict\";function r(t){if(g){var e=t.node,n=t.children;if(n.length)for(var r=0;r<n.length;r++)m(e,n[r],null);else null!=t.html?f(e,t.html):null!=t.text&&h(e,t.text)}}function i(t,e){t.parentNode.replaceChild(e.node,t),r(e)}function o(t,e){g?t.children.push(e):t.node.appendChild(e.node)}function a(t,e){g?t.html=e:f(t.node,e)}function u(t,e){g?t.text=e:h(t.node,e)}function c(){return this.node.nodeName}function s(t){return{node:t,children:[],html:null,text:null,toString:c}}var l=n(82),f=n(55),p=n(90),h=n(171),d=1,v=11,g=\"undefined\"!=typeof document&&\"number\"==typeof document.documentMode||\"undefined\"!=typeof navigator&&\"string\"==typeof navigator.userAgent&&/\\bEdge\\/\\d/.test(navigator.userAgent),m=p(function(t,e,n){e.node.nodeType===v||e.node.nodeType===d&&\"object\"===e.node.nodeName.toLowerCase()&&(null==e.node.namespaceURI||e.node.namespaceURI===l.html)?(r(e),t.insertBefore(e.node,n)):(t.insertBefore(e.node,n),r(e))});s.insertTreeBefore=m,s.replaceChildWithTree=i,s.queueChild=o,s.queueHTML=a,s.queueText=u,t.exports=s},function(t,e,n){\"use strict\";function r(t,e){return(t&e)===e}var i=n(2),o=(n(0),{MUST_USE_PROPERTY:1,HAS_BOOLEAN_VALUE:4,HAS_NUMERIC_VALUE:8,HAS_POSITIVE_NUMERIC_VALUE:24,HAS_OVERLOADED_BOOLEAN_VALUE:32,injectDOMPropertyConfig:function(t){var e=o,n=t.Properties||{},a=t.DOMAttributeNamespaces||{},c=t.DOMAttributeNames||{},s=t.DOMPropertyNames||{},l=t.DOMMutationMethods||{};t.isCustomAttribute&&u._isCustomAttributeFunctions.push(t.isCustomAttribute);for(var f in n){u.properties.hasOwnProperty(f)?i(\"48\",f):void 0;var p=f.toLowerCase(),h=n[f],d={attributeName:p,attributeNamespace:null,propertyName:f,mutationMethod:null,mustUseProperty:r(h,e.MUST_USE_PROPERTY),hasBooleanValue:r(h,e.HAS_BOOLEAN_VALUE),hasNumericValue:r(h,e.HAS_NUMERIC_VALUE),hasPositiveNumericValue:r(h,e.HAS_POSITIVE_NUMERIC_VALUE),hasOverloadedBooleanValue:r(h,e.HAS_OVERLOADED_BOOLEAN_VALUE)};if(d.hasBooleanValue+d.hasNumericValue+d.hasOverloadedBooleanValue<=1?void 0:i(\"50\",f),c.hasOwnProperty(f)){var v=c[f];d.attributeName=v}a.hasOwnProperty(f)&&(d.attributeNamespace=a[f]),s.hasOwnProperty(f)&&(d.propertyName=s[f]),l.hasOwnProperty(f)&&(d.mutationMethod=l[f]),u.properties[f]=d}}}),a=\":A-Z_a-z\\\\u00C0-\\\\u00D6\\\\u00D8-\\\\u00F6\\\\u00F8-\\\\u02FF\\\\u0370-\\\\u037D\\\\u037F-\\\\u1FFF\\\\u200C-\\\\u200D\\\\u2070-\\\\u218F\\\\u2C00-\\\\u2FEF\\\\u3001-\\\\uD7FF\\\\uF900-\\\\uFDCF\\\\uFDF0-\\\\uFFFD\",u={ID_ATTRIBUTE_NAME:\"data-reactid\",ROOT_ATTRIBUTE_NAME:\"data-reactroot\",ATTRIBUTE_NAME_START_CHAR:a,ATTRIBUTE_NAME_CHAR:a+\"\\\\-.0-9\\\\u00B7\\\\u0300-\\\\u036F\\\\u203F-\\\\u2040\",properties:{},getPossibleStandardName:null,_isCustomAttributeFunctions:[],isCustomAttribute:function(t){for(var e=0;e<u._isCustomAttributeFunctions.length;e++){var n=u._isCustomAttributeFunctions[e];if(n(t))return!0}return!1},injection:o};t.exports=u},function(t,e,n){\"use strict\";function r(t){return\"button\"===t||\"input\"===t||\"select\"===t||\"textarea\"===t}function i(t,e,n){switch(t){case\"onClick\":case\"onClickCapture\":case\"onDoubleClick\":case\"onDoubleClickCapture\":case\"onMouseDown\":case\"onMouseDownCapture\":case\"onMouseMove\":case\"onMouseMoveCapture\":case\"onMouseUp\":case\"onMouseUpCapture\":return!(!n.disabled||!r(e));default:return!1}}var o=n(2),a=n(83),u=n(50),c=n(87),s=n(165),l=n(166),f=(n(0),{}),p=null,h=function(t,e){t&&(u.executeDispatchesInOrder(t,e),t.isPersistent()||t.constructor.release(t))},d=function(t){return h(t,!0)},v=function(t){return h(t,!1)},g=function(t){return\".\"+t._rootNodeID},m={injection:{injectEventPluginOrder:a.injectEventPluginOrder,injectEventPluginsByName:a.injectEventPluginsByName},putListener:function(t,e,n){\"function\"!=typeof n?o(\"94\",e,typeof n):void 0;var r=g(t),i=f[e]||(f[e]={});i[r]=n;var u=a.registrationNameModules[e];u&&u.didPutListener&&u.didPutListener(t,e,n)},getListener:function(t,e){var n=f[e];if(i(e,t._currentElement.type,t._currentElement.props))return null;var r=g(t);return n&&n[r]},deleteListener:function(t,e){var n=a.registrationNameModules[e];n&&n.willDeleteListener&&n.willDeleteListener(t,e);var r=f[e];if(r){var i=g(t);delete r[i]}},deleteAllListeners:function(t){var e=g(t);for(var n in f)if(f.hasOwnProperty(n)&&f[n][e]){var r=a.registrationNameModules[n];r&&r.willDeleteListener&&r.willDeleteListener(t,n),delete f[n][e]}},extractEvents:function(t,e,n,r){for(var i,o=a.plugins,u=0;u<o.length;u++){var c=o[u];if(c){var l=c.extractEvents(t,e,n,r);l&&(i=s(i,l))}}return i},enqueueEvents:function(t){t&&(p=s(p,t))},processEventQueue:function(t){var e=p;p=null,t?l(e,d):l(e,v),p?o(\"95\"):void 0,c.rethrowCaughtError()},__purge:function(){f={}},__getListenerBank:function(){return f}};t.exports=m},function(t,e,n){\"use strict\";function r(t,e,n){var r=e.dispatchConfig.phasedRegistrationNames[n];return m(t,r)}function i(t,e,n){var i=r(t,n,e);i&&(n._dispatchListeners=v(n._dispatchListeners,i),n._dispatchInstances=v(n._dispatchInstances,t))}function o(t){t&&t.dispatchConfig.phasedRegistrationNames&&d.traverseTwoPhase(t._targetInst,i,t)}function a(t){if(t&&t.dispatchConfig.phasedRegistrationNames){var e=t._targetInst,n=e?d.getParentInstance(e):null;d.traverseTwoPhase(n,i,t)}}function u(t,e,n){if(n&&n.dispatchConfig.registrationName){var r=n.dispatchConfig.registrationName,i=m(t,r);i&&(n._dispatchListeners=v(n._dispatchListeners,i),n._dispatchInstances=v(n._dispatchInstances,t))}}function c(t){t&&t.dispatchConfig.registrationName&&u(t._targetInst,null,t)}function s(t){g(t,o)}function l(t){g(t,a)}function f(t,e,n,r){d.traverseEnterLeave(n,r,u,t,e)}function p(t){g(t,c)}var h=n(22),d=n(50),v=n(165),g=n(166),m=(n(1),h.getListener),y={accumulateTwoPhaseDispatches:s,accumulateTwoPhaseDispatchesSkipTarget:l,accumulateDirectDispatches:p,accumulateEnterLeaveDispatches:f};t.exports=y},function(t,e,n){\"use strict\";function r(){i.attachRefs(this,this._currentElement)}var i=n(368),o=(n(9),n(1),{mountComponent:function(t,e,n,i,o,a){var u=t.mountComponent(e,n,i,o,a);return t._currentElement&&null!=t._currentElement.ref&&e.getReactMountReady().enqueue(r,t),u},getHostNode:function(t){return t.getHostNode()},unmountComponent:function(t,e){i.detachRefs(t,t._currentElement),t.unmountComponent(e)},receiveComponent:function(t,e,n,o){var a=t._currentElement;if(e!==a||o!==t._context){var u=i.shouldUpdateRefs(a,e);u&&i.detachRefs(t,a),t.receiveComponent(e,n,o),u&&t._currentElement&&null!=t._currentElement.ref&&n.getReactMountReady().enqueue(r,t)}},performUpdateIfNecessary:function(t,e,n){t._updateBatchNumber===n&&t.performUpdateIfNecessary(e)}});t.exports=o},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(14),o=n(93),a={view:function(t){if(t.view)return t.view;var e=o(t);if(e.window===e)return e;var n=e.ownerDocument;return n?n.defaultView||n.parentWindow:window},detail:function(t){return t.detail||0}};i.augmentClass(r,a),t.exports=r},function(t,e,n){\"use strict\";var r=n(3),i=n(401),o=n(97),a=n(406),u=n(402),c=n(403),s=n(27),l=n(404),f=n(407),p=n(408),h=(n(1),s.createElement),d=s.createFactory,v=s.cloneElement,g=r,m={Children:{map:i.map,forEach:i.forEach,count:i.count,toArray:i.toArray,only:p},Component:o,PureComponent:a,createElement:h,cloneElement:v,isValidElement:s.isValidElement,PropTypes:l,createClass:u.createClass,createFactory:d,createMixin:function(t){return t},DOM:c,version:f,__spread:g};t.exports=m},function(t,e,n){\"use strict\";function r(t){return void 0!==t.ref}function i(t){return void 0!==t.key}var o=n(3),a=n(15),u=(n(1),n(176),Object.prototype.hasOwnProperty),c=n(174),s={key:!0,ref:!0,__self:!0,__source:!0},l=function(t,e,n,r,i,o,a){var u={$$typeof:c,type:t,key:e,ref:n,props:a,_owner:o};return u};l.createElement=function(t,e,n){var o,c={},f=null,p=null,h=null,d=null;if(null!=e){r(e)&&(p=e.ref),i(e)&&(f=\"\"+e.key),h=void 0===e.__self?null:e.__self,d=void 0===e.__source?null:e.__source;for(o in e)u.call(e,o)&&!s.hasOwnProperty(o)&&(c[o]=e[o])}var v=arguments.length-2;if(1===v)c.children=n;else if(v>1){for(var g=Array(v),m=0;m<v;m++)g[m]=arguments[m+2];c.children=g}if(t&&t.defaultProps){var y=t.defaultProps;for(o in y)void 0===c[o]&&(c[o]=y[o])}return l(t,f,p,h,d,a.current,c)},l.createFactory=function(t){var e=l.createElement.bind(null,t);return e.type=t,e},l.cloneAndReplaceKey=function(t,e){var n=l(t.type,e,t.ref,t._self,t._source,t._owner,t.props);return n},l.cloneElement=function(t,e,n){var c,f=o({},t.props),p=t.key,h=t.ref,d=t._self,v=t._source,g=t._owner;if(null!=e){r(e)&&(h=e.ref,g=a.current),i(e)&&(p=\"\"+e.key);var m;t.type&&t.type.defaultProps&&(m=t.type.defaultProps);for(c in e)u.call(e,c)&&!s.hasOwnProperty(c)&&(void 0===e[c]&&void 0!==m?f[c]=m[c]:f[c]=e[c])}var y=arguments.length-2;if(1===y)f.children=n;else if(y>1){for(var _=Array(y),b=0;b<y;b++)_[b]=arguments[b+2];f.children=_}return l(t.type,p,h,d,v,g,f)},l.isValidElement=function(t){return\"object\"==typeof t&&null!==t&&t.$$typeof===c},t.exports=l},function(t,e,n){\"use strict\";function r(t){for(var e=arguments.length-1,n=\"Minified React error #\"+t+\"; visit http://facebook.github.io/react/docs/error-decoder.html?invariant=\"+t,r=0;r<e;r++)n+=\"&args[]=\"+encodeURIComponent(arguments[r+1]);n+=\" for the full message or use the non-minified dev environment for full errors and additional helpful warnings.\";var i=new Error(n);throw i.name=\"Invariant Violation\",i.framesToPop=1,i}t.exports=r},function(t,e,n){\"use strict\";e.a=function(t){return null===t?NaN:+t}},function(t,e,n){\"use strict\";Object.defineProperty(e,\"__esModule\",{value:!0});var r=n(211);n.d(e,\"formatDefaultLocale\",function(){return r.a}),n.d(e,\"format\",function(){return r.b}),n.d(e,\"formatPrefix\",function(){return r.c});var i=n(117);n.d(e,\"formatLocale\",function(){return i.a});var o=n(115);n.d(e,\"formatSpecifier\",function(){return o.a});var a=n(215);n.d(e,\"precisionFixed\",function(){return a.a});var u=n(216);n.d(e,\"precisionPrefix\",function(){return u.a});var c=n(217);n.d(e,\"precisionRound\",function(){return c.a})},function(t,e,n){\"use strict\";var r=n(63);n.d(e,\"b\",function(){return r.a});var i=(n(118),n(62),n(119),n(121),n(43));n.d(e,\"a\",function(){return i.a});var o=(n(122),n(223));n.d(e,\"c\",function(){return o.a});var a=(n(124),n(225),n(227),n(123),n(220),n(221),n(219),n(218));n.d(e,\"d\",function(){return a.a});n(222)},function(t,e,n){\"use strict\";function r(t,e){return function(n){return t+n*e}}function i(t,e,n){return t=Math.pow(t,n),e=Math.pow(e,n)-t,n=1/n,function(r){return Math.pow(t+r*e,n)}}function o(t,e){var i=e-t;return i?r(t,i>180||i<-180?i-360*Math.round(i/360):i):n.i(c.a)(isNaN(t)?e:t)}function a(t){return 1===(t=+t)?u:function(e,r){return r-e?i(e,r,t):n.i(c.a)(isNaN(e)?r:e)}}function u(t,e){var i=e-t;return i?r(t,i):n.i(c.a)(isNaN(t)?e:t)}var c=n(120);e.b=o,e.c=a,e.a=u},function(t,e,n){\"use strict\";e.a=function(t){return t.match(/.{6}/g).map(function(t){return\"#\"+t})}},function(t,e,n){\"use strict\";function r(t){var e=t.domain;return t.ticks=function(t){var r=e();return n.i(o.a)(r[0],r[r.length-1],null==t?10:t)},t.tickFormat=function(t,r){return n.i(c.a)(e(),t,r)},t.nice=function(r){var i=e(),a=i.length-1,u=null==r?10:r,c=i[0],s=i[a],l=n.i(o.b)(c,s,u);return l&&(l=n.i(o.b)(Math.floor(c/l)*l,Math.ceil(s/l)*l,u),i[0]=Math.floor(c/l)*l,i[a]=Math.ceil(s/l)*l,e(i)),t},t}function i(){var t=n.i(u.a)(u.b,a.a);return t.copy=function(){return n.i(u.c)(t,i())},r(t)}var o=n(12),a=n(31),u=n(45),c=n(243);e.b=r,e.a=i},function(t,e,n){\"use strict\";n.d(e,\"a\",function(){return r}),n.d(e,\"b\",function(){return i}),n.d(e,\"d\",function(){return o}),n.d(e,\"c\",function(){return a});var r=1e-12,i=Math.PI,o=i/2,a=2*i},function(t,e,n){\"use strict\";e.a=function(t,e){if((r=t.length)>1)for(var n,r,i=1,o=t[e[0]],a=o.length;i<r;++i){n=o,o=t[e[i]];for(var u=0;u<a;++u)o[u][1]+=o[u][0]=isNaN(n[u][1])?n[u][0]:n[u][1]}}},function(t,e,n){\"use strict\";e.a=function(t){for(var e=t.length,n=new Array(e);--e>=0;)n[e]=e;return n}},function(t,e,n){\"use strict\";var r={};t.exports=r},function(t,e,n){(function(t,r){var i;(function(){function o(t,e){return t.set(e[0],e[1]),t}function a(t,e){return t.add(e),t}function u(t,e,n){switch(n.length){case 0:return t.call(e);case 1:return t.call(e,n[0]);case 2:return t.call(e,n[0],n[1]);case 3:return t.call(e,n[0],n[1],n[2])}return t.apply(e,n)}function c(t,e,n,r){for(var i=-1,o=null==t?0:t.length;++i<o;){var a=t[i];e(r,a,n(a),t)}return r}function s(t,e){for(var n=-1,r=null==t?0:t.length;++n<r&&e(t[n],n,t)!==!1;);return t}function l(t,e){for(var n=null==t?0:t.length;n--&&e(t[n],n,t)!==!1;);return t}function f(t,e){for(var n=-1,r=null==t?0:t.length;++n<r;)if(!e(t[n],n,t))return!1;return!0}function p(t,e){for(var n=-1,r=null==t?0:t.length,i=0,o=[];++n<r;){var a=t[n];e(a,n,t)&&(o[i++]=a)}return o}function h(t,e){var n=null==t?0:t.length;return!!n&&M(t,e,0)>-1}function d(t,e,n){for(var r=-1,i=null==t?0:t.length;++r<i;)if(n(e,t[r]))return!0;return!1}function v(t,e){for(var n=-1,r=null==t?0:t.length,i=Array(r);++n<r;)i[n]=e(t[n],n,t);return i}function g(t,e){for(var n=-1,r=e.length,i=t.length;++n<r;)t[i+n]=e[n];return t}function m(t,e,n,r){var i=-1,o=null==t?0:t.length;for(r&&o&&(n=t[++i]);++i<o;)n=e(n,t[i],i,t);return n}function y(t,e,n,r){var i=null==t?0:t.length;for(r&&i&&(n=t[--i]);i--;)n=e(n,t[i],i,t);return n}function _(t,e){for(var n=-1,r=null==t?0:t.length;++n<r;)if(e(t[n],n,t))return!0;return!1}function b(t){return t.split(\"\")}function x(t){return t.match(ze)||[]}function w(t,e,n){var r;return n(t,function(t,n,i){if(e(t,n,i))return r=n,!1}),r}function C(t,e,n,r){for(var i=t.length,o=n+(r?1:-1);r?o--:++o<i;)if(e(t[o],o,t))return o;return-1}function M(t,e,n){return e===e?Z(t,e,n):C(t,E,n)}function k(t,e,n,r){for(var i=n-1,o=t.length;++i<o;)if(r(t[i],e))return i;return-1}function E(t){return t!==t}function T(t,e){var n=null==t?0:t.length;return n?O(t,e)/n:Ut}function S(t){return function(e){return null==e?it:e[t]}}function P(t){return function(e){return null==t?it:t[e]}}function N(t,e,n,r,i){return i(t,function(t,i,o){n=r?(r=!1,t):e(n,t,i,o)}),n}function A(t,e){var n=t.length;for(t.sort(e);n--;)t[n]=t[n].value;return t}function O(t,e){for(var n,r=-1,i=t.length;++r<i;){var o=e(t[r]);o!==it&&(n=n===it?o:n+o)}return n}function I(t,e){for(var n=-1,r=Array(t);++n<t;)r[n]=e(n);return r}function D(t,e){return v(e,function(e){return[e,t[e]]})}function R(t){return function(e){return t(e)}}function L(t,e){return v(e,function(e){return t[e]})}function U(t,e){return t.has(e)}function F(t,e){for(var n=-1,r=t.length;++n<r&&M(e,t[n],0)>-1;);return n}function j(t,e){for(var n=t.length;n--&&M(e,t[n],0)>-1;);return n}function B(t,e){for(var n=t.length,r=0;n--;)t[n]===e&&++r;return r}function W(t){return\"\\\\\"+nr[t]}function V(t,e){return null==t?it:t[e]}function z(t){return Kn.test(t)}function H(t){return Gn.test(t)}function q(t){for(var e,n=[];!(e=t.next()).done;)n.push(e.value);return n}function Y(t){var e=-1,n=Array(t.size);return t.forEach(function(t,r){n[++e]=[r,t]}),n}function K(t,e){return function(n){return t(e(n))}}function G(t,e){for(var n=-1,r=t.length,i=0,o=[];++n<r;){var a=t[n];a!==e&&a!==ft||(t[n]=ft,o[i++]=n)}return o}function $(t){var e=-1,n=Array(t.size);return t.forEach(function(t){n[++e]=t}),n}function X(t){var e=-1,n=Array(t.size);return t.forEach(function(t){n[++e]=[t,t]}),n}function Z(t,e,n){for(var r=n-1,i=t.length;++r<i;)if(t[r]===e)return r;return-1}function Q(t,e,n){for(var r=n+1;r--;)if(t[r]===e)return r;return r}function J(t){return z(t)?et(t):_r(t)}function tt(t){return z(t)?nt(t):b(t)}function et(t){for(var e=qn.lastIndex=0;qn.test(t);)++e;return e}function nt(t){return t.match(qn)||[]}function rt(t){return t.match(Yn)||[]}var it,ot=\"4.17.4\",at=200,ut=\"Unsupported core-js use. Try https://npms.io/search?q=ponyfill.\",ct=\"Expected a function\",st=\"__lodash_hash_undefined__\",lt=500,ft=\"__lodash_placeholder__\",pt=1,ht=2,dt=4,vt=1,gt=2,mt=1,yt=2,_t=4,bt=8,xt=16,wt=32,Ct=64,Mt=128,kt=256,Et=512,Tt=30,St=\"...\",Pt=800,Nt=16,At=1,Ot=2,It=3,Dt=1/0,Rt=9007199254740991,Lt=1.7976931348623157e308,Ut=NaN,Ft=4294967295,jt=Ft-1,Bt=Ft>>>1,Wt=[[\"ary\",Mt],[\"bind\",mt],[\"bindKey\",yt],[\"curry\",bt],[\"curryRight\",xt],[\"flip\",Et],[\"partial\",wt],[\"partialRight\",Ct],[\"rearg\",kt]],Vt=\"[object Arguments]\",zt=\"[object Array]\",Ht=\"[object AsyncFunction]\",qt=\"[object Boolean]\",Yt=\"[object Date]\",Kt=\"[object DOMException]\",Gt=\"[object Error]\",$t=\"[object Function]\",Xt=\"[object GeneratorFunction]\",Zt=\"[object Map]\",Qt=\"[object Number]\",Jt=\"[object Null]\",te=\"[object Object]\",ee=\"[object Promise]\",ne=\"[object Proxy]\",re=\"[object RegExp]\",ie=\"[object Set]\",oe=\"[object String]\",ae=\"[object Symbol]\",ue=\"[object Undefined]\",ce=\"[object WeakMap]\",se=\"[object WeakSet]\",le=\"[object ArrayBuffer]\",fe=\"[object DataView]\",pe=\"[object Float32Array]\",he=\"[object Float64Array]\",de=\"[object Int8Array]\",ve=\"[object Int16Array]\",ge=\"[object Int32Array]\",me=\"[object Uint8Array]\",ye=\"[object Uint8ClampedArray]\",_e=\"[object Uint16Array]\",be=\"[object Uint32Array]\",xe=/\\b__p \\+= '';/g,we=/\\b(__p \\+=) '' \\+/g,Ce=/(__e\\(.*?\\)|\\b__t\\)) \\+\\n'';/g,Me=/&(?:amp|lt|gt|quot|#39);/g,ke=/[&<>\"']/g,Ee=RegExp(Me.source),Te=RegExp(ke.source),Se=/<%-([\\s\\S]+?)%>/g,Pe=/<%([\\s\\S]+?)%>/g,Ne=/<%=([\\s\\S]+?)%>/g,Ae=/\\.|\\[(?:[^[\\]]*|([\"'])(?:(?!\\1)[^\\\\]|\\\\.)*?\\1)\\]/,Oe=/^\\w*$/,Ie=/^\\./,De=/[^.[\\]]+|\\[(?:(-?\\d+(?:\\.\\d+)?)|([\"'])((?:(?!\\2)[^\\\\]|\\\\.)*?)\\2)\\]|(?=(?:\\.|\\[\\])(?:\\.|\\[\\]|$))/g,Re=/[\\\\^$.*+?()[\\]{}|]/g,Le=RegExp(Re.source),Ue=/^\\s+|\\s+$/g,Fe=/^\\s+/,je=/\\s+$/,Be=/\\{(?:\\n\\/\\* \\[wrapped with .+\\] \\*\\/)?\\n?/,We=/\\{\\n\\/\\* \\[wrapped with (.+)\\] \\*/,Ve=/,? & /,ze=/[^\\x00-\\x2f\\x3a-\\x40\\x5b-\\x60\\x7b-\\x7f]+/g,He=/\\\\(\\\\)?/g,qe=/\\$\\{([^\\\\}]*(?:\\\\.[^\\\\}]*)*)\\}/g,Ye=/\\w*$/,Ke=/^[-+]0x[0-9a-f]+$/i,Ge=/^0b[01]+$/i,$e=/^\\[object .+?Constructor\\]$/,Xe=/^0o[0-7]+$/i,Ze=/^(?:0|[1-9]\\d*)$/,Qe=/[\\xc0-\\xd6\\xd8-\\xf6\\xf8-\\xff\\u0100-\\u017f]/g,Je=/($^)/,tn=/['\\n\\r\\u2028\\u2029\\\\]/g,en=\"\\\\ud800-\\\\udfff\",nn=\"\\\\u0300-\\\\u036f\",rn=\"\\\\ufe20-\\\\ufe2f\",on=\"\\\\u20d0-\\\\u20ff\",an=nn+rn+on,un=\"\\\\u2700-\\\\u27bf\",cn=\"a-z\\\\xdf-\\\\xf6\\\\xf8-\\\\xff\",sn=\"\\\\xac\\\\xb1\\\\xd7\\\\xf7\",ln=\"\\\\x00-\\\\x2f\\\\x3a-\\\\x40\\\\x5b-\\\\x60\\\\x7b-\\\\xbf\",fn=\"\\\\u2000-\\\\u206f\",pn=\" \\\\t\\\\x0b\\\\f\\\\xa0\\\\ufeff\\\\n\\\\r\\\\u2028\\\\u2029\\\\u1680\\\\u180e\\\\u2000\\\\u2001\\\\u2002\\\\u2003\\\\u2004\\\\u2005\\\\u2006\\\\u2007\\\\u2008\\\\u2009\\\\u200a\\\\u202f\\\\u205f\\\\u3000\",hn=\"A-Z\\\\xc0-\\\\xd6\\\\xd8-\\\\xde\",dn=\"\\\\ufe0e\\\\ufe0f\",vn=sn+ln+fn+pn,gn=\"['’]\",mn=\"[\"+en+\"]\",yn=\"[\"+vn+\"]\",_n=\"[\"+an+\"]\",bn=\"\\\\d+\",xn=\"[\"+un+\"]\",wn=\"[\"+cn+\"]\",Cn=\"[^\"+en+vn+bn+un+cn+hn+\"]\",Mn=\"\\\\ud83c[\\\\udffb-\\\\udfff]\",kn=\"(?:\"+_n+\"|\"+Mn+\")\",En=\"[^\"+en+\"]\",Tn=\"(?:\\\\ud83c[\\\\udde6-\\\\uddff]){2}\",Sn=\"[\\\\ud800-\\\\udbff][\\\\udc00-\\\\udfff]\",Pn=\"[\"+hn+\"]\",Nn=\"\\\\u200d\",An=\"(?:\"+wn+\"|\"+Cn+\")\",On=\"(?:\"+Pn+\"|\"+Cn+\")\",In=\"(?:\"+gn+\"(?:d|ll|m|re|s|t|ve))?\",Dn=\"(?:\"+gn+\"(?:D|LL|M|RE|S|T|VE))?\",Rn=kn+\"?\",Ln=\"[\"+dn+\"]?\",Un=\"(?:\"+Nn+\"(?:\"+[En,Tn,Sn].join(\"|\")+\")\"+Ln+Rn+\")*\",Fn=\"\\\\d*(?:(?:1st|2nd|3rd|(?![123])\\\\dth)\\\\b)\",jn=\"\\\\d*(?:(?:1ST|2ND|3RD|(?![123])\\\\dTH)\\\\b)\",Bn=Ln+Rn+Un,Wn=\"(?:\"+[xn,Tn,Sn].join(\"|\")+\")\"+Bn,Vn=\"(?:\"+[En+_n+\"?\",_n,Tn,Sn,mn].join(\"|\")+\")\",zn=RegExp(gn,\"g\"),Hn=RegExp(_n,\"g\"),qn=RegExp(Mn+\"(?=\"+Mn+\")|\"+Vn+Bn,\"g\"),Yn=RegExp([Pn+\"?\"+wn+\"+\"+In+\"(?=\"+[yn,Pn,\"$\"].join(\"|\")+\")\",On+\"+\"+Dn+\"(?=\"+[yn,Pn+An,\"$\"].join(\"|\")+\")\",Pn+\"?\"+An+\"+\"+In,Pn+\"+\"+Dn,jn,Fn,bn,Wn].join(\"|\"),\"g\"),Kn=RegExp(\"[\"+Nn+en+an+dn+\"]\"),Gn=/[a-z][A-Z]|[A-Z]{2,}[a-z]|[0-9][a-zA-Z]|[a-zA-Z][0-9]|[^a-zA-Z0-9 ]/,$n=[\"Array\",\"Buffer\",\"DataView\",\"Date\",\"Error\",\"Float32Array\",\"Float64Array\",\"Function\",\"Int8Array\",\"Int16Array\",\"Int32Array\",\"Map\",\"Math\",\"Object\",\"Promise\",\"RegExp\",\"Set\",\"String\",\"Symbol\",\"TypeError\",\"Uint8Array\",\"Uint8ClampedArray\",\"Uint16Array\",\"Uint32Array\",\"WeakMap\",\"_\",\"clearTimeout\",\"isFinite\",\"parseInt\",\"setTimeout\"],Xn=-1,Zn={};Zn[pe]=Zn[he]=Zn[de]=Zn[ve]=Zn[ge]=Zn[me]=Zn[ye]=Zn[_e]=Zn[be]=!0,Zn[Vt]=Zn[zt]=Zn[le]=Zn[qt]=Zn[fe]=Zn[Yt]=Zn[Gt]=Zn[$t]=Zn[Zt]=Zn[Qt]=Zn[te]=Zn[re]=Zn[ie]=Zn[oe]=Zn[ce]=!1;var Qn={};Qn[Vt]=Qn[zt]=Qn[le]=Qn[fe]=Qn[qt]=Qn[Yt]=Qn[pe]=Qn[he]=Qn[de]=Qn[ve]=Qn[ge]=Qn[Zt]=Qn[Qt]=Qn[te]=Qn[re]=Qn[ie]=Qn[oe]=Qn[ae]=Qn[me]=Qn[ye]=Qn[_e]=Qn[be]=!0,Qn[Gt]=Qn[$t]=Qn[ce]=!1;var Jn={\"À\":\"A\",\"Á\":\"A\",\"Â\":\"A\",\"Ã\":\"A\",\"Ä\":\"A\",\"Å\":\"A\",\"à\":\"a\",\"á\":\"a\",\"â\":\"a\",\"ã\":\"a\",\"ä\":\"a\",\"å\":\"a\",\"Ç\":\"C\",\"ç\":\"c\",\"Ð\":\"D\",\"ð\":\"d\",\"È\":\"E\",\"É\":\"E\",\"Ê\":\"E\",\"Ë\":\"E\",\"è\":\"e\",\"é\":\"e\",\"ê\":\"e\",\"ë\":\"e\",\"Ì\":\"I\",\"Í\":\"I\",\"Î\":\"I\",\"Ï\":\"I\",\"ì\":\"i\",\"í\":\"i\",\"î\":\"i\",\"ï\":\"i\",\"Ñ\":\"N\",\"ñ\":\"n\",\"Ò\":\"O\",\"Ó\":\"O\",\"Ô\":\"O\",\"Õ\":\"O\",\"Ö\":\"O\",\"Ø\":\"O\",\"ò\":\"o\",\"ó\":\"o\",\"ô\":\"o\",\"õ\":\"o\",\"ö\":\"o\",\"ø\":\"o\",\"Ù\":\"U\",\"Ú\":\"U\",\"Û\":\"U\",\"Ü\":\"U\",\"ù\":\"u\",\"ú\":\"u\",\"û\":\"u\",\"ü\":\"u\",\"Ý\":\"Y\",\"ý\":\"y\",\"ÿ\":\"y\",\"Æ\":\"Ae\",\"æ\":\"ae\",\"Þ\":\"Th\",\"þ\":\"th\",\"ß\":\"ss\",\"Ā\":\"A\",\"Ă\":\"A\",\"Ą\":\"A\",\"ā\":\"a\",\"ă\":\"a\",\"ą\":\"a\",\"Ć\":\"C\",\"Ĉ\":\"C\",\"Ċ\":\"C\",\"Č\":\"C\",\"ć\":\"c\",\"ĉ\":\"c\",\"ċ\":\"c\",\"č\":\"c\",\"Ď\":\"D\",\"Đ\":\"D\",\"ď\":\"d\",\"đ\":\"d\",\"Ē\":\"E\",\"Ĕ\":\"E\",\"Ė\":\"E\",\"Ę\":\"E\",\"Ě\":\"E\",\"ē\":\"e\",\"ĕ\":\"e\",\"ė\":\"e\",\"ę\":\"e\",\"ě\":\"e\",\"Ĝ\":\"G\",\"Ğ\":\"G\",\"Ġ\":\"G\",\"Ģ\":\"G\",\"ĝ\":\"g\",\"ğ\":\"g\",\"ġ\":\"g\",\"ģ\":\"g\",\"Ĥ\":\"H\",\"Ħ\":\"H\",\"ĥ\":\"h\",\"ħ\":\"h\",\"Ĩ\":\"I\",\"Ī\":\"I\",\"Ĭ\":\"I\",\"Į\":\"I\",\"İ\":\"I\",\"ĩ\":\"i\",\"ī\":\"i\",\"ĭ\":\"i\",\"į\":\"i\",\"ı\":\"i\",\"Ĵ\":\"J\",\"ĵ\":\"j\",\"Ķ\":\"K\",\"ķ\":\"k\",\"ĸ\":\"k\",\"Ĺ\":\"L\",\"Ļ\":\"L\",\"Ľ\":\"L\",\"Ŀ\":\"L\",\"Ł\":\"L\",\"ĺ\":\"l\",\"ļ\":\"l\",\"ľ\":\"l\",\"ŀ\":\"l\",\"ł\":\"l\",\"Ń\":\"N\",\"Ņ\":\"N\",\"Ň\":\"N\",\"Ŋ\":\"N\",\"ń\":\"n\",\"ņ\":\"n\",\"ň\":\"n\",\"ŋ\":\"n\",\"Ō\":\"O\",\"Ŏ\":\"O\",\"Ő\":\"O\",\"ō\":\"o\",\"ŏ\":\"o\",\"ő\":\"o\",\"Ŕ\":\"R\",\"Ŗ\":\"R\",\"Ř\":\"R\",\"ŕ\":\"r\",\"ŗ\":\"r\",\"ř\":\"r\",\"Ś\":\"S\",\"Ŝ\":\"S\",\"Ş\":\"S\",\"Š\":\"S\",\"ś\":\"s\",\"ŝ\":\"s\",\"ş\":\"s\",\"š\":\"s\",\"Ţ\":\"T\",\"Ť\":\"T\",\"Ŧ\":\"T\",\"ţ\":\"t\",\"ť\":\"t\",\"ŧ\":\"t\",\"Ũ\":\"U\",\"Ū\":\"U\",\"Ŭ\":\"U\",\"Ů\":\"U\",\"Ű\":\"U\",\"Ų\":\"U\",\"ũ\":\"u\",\"ū\":\"u\",\"ŭ\":\"u\",\"ů\":\"u\",\"ű\":\"u\",\"ų\":\"u\",\"Ŵ\":\"W\",\"ŵ\":\"w\",\"Ŷ\":\"Y\",\"ŷ\":\"y\",\"Ÿ\":\"Y\",\"Ź\":\"Z\",\"Ż\":\"Z\",\"Ž\":\"Z\",\"ź\":\"z\",\"ż\":\"z\",\"ž\":\"z\",\"Ĳ\":\"IJ\",\n",
       "\"ĳ\":\"ij\",\"Œ\":\"Oe\",\"œ\":\"oe\",\"ŉ\":\"'n\",\"ſ\":\"s\"},tr={\"&\":\"&amp;\",\"<\":\"&lt;\",\">\":\"&gt;\",'\"':\"&quot;\",\"'\":\"&#39;\"},er={\"&amp;\":\"&\",\"&lt;\":\"<\",\"&gt;\":\">\",\"&quot;\":'\"',\"&#39;\":\"'\"},nr={\"\\\\\":\"\\\\\",\"'\":\"'\",\"\\n\":\"n\",\"\\r\":\"r\",\"\\u2028\":\"u2028\",\"\\u2029\":\"u2029\"},rr=parseFloat,ir=parseInt,or=\"object\"==typeof t&&t&&t.Object===Object&&t,ar=\"object\"==typeof self&&self&&self.Object===Object&&self,ur=or||ar||Function(\"return this\")(),cr=\"object\"==typeof e&&e&&!e.nodeType&&e,sr=cr&&\"object\"==typeof r&&r&&!r.nodeType&&r,lr=sr&&sr.exports===cr,fr=lr&&or.process,pr=function(){try{return fr&&fr.binding&&fr.binding(\"util\")}catch(t){}}(),hr=pr&&pr.isArrayBuffer,dr=pr&&pr.isDate,vr=pr&&pr.isMap,gr=pr&&pr.isRegExp,mr=pr&&pr.isSet,yr=pr&&pr.isTypedArray,_r=S(\"length\"),br=P(Jn),xr=P(tr),wr=P(er),Cr=function t(e){function n(t){if(sc(t)&&!xp(t)&&!(t instanceof b)){if(t instanceof i)return t;if(bl.call(t,\"__wrapped__\"))return aa(t)}return new i(t)}function r(){}function i(t,e){this.__wrapped__=t,this.__actions__=[],this.__chain__=!!e,this.__index__=0,this.__values__=it}function b(t){this.__wrapped__=t,this.__actions__=[],this.__dir__=1,this.__filtered__=!1,this.__iteratees__=[],this.__takeCount__=Ft,this.__views__=[]}function P(){var t=new b(this.__wrapped__);return t.__actions__=Bi(this.__actions__),t.__dir__=this.__dir__,t.__filtered__=this.__filtered__,t.__iteratees__=Bi(this.__iteratees__),t.__takeCount__=this.__takeCount__,t.__views__=Bi(this.__views__),t}function Z(){if(this.__filtered__){var t=new b(this);t.__dir__=-1,t.__filtered__=!0}else t=this.clone(),t.__dir__*=-1;return t}function et(){var t=this.__wrapped__.value(),e=this.__dir__,n=xp(t),r=e<0,i=n?t.length:0,o=No(0,i,this.__views__),a=o.start,u=o.end,c=u-a,s=r?u:a-1,l=this.__iteratees__,f=l.length,p=0,h=Xl(c,this.__takeCount__);if(!n||!r&&i==c&&h==c)return xi(t,this.__actions__);var d=[];t:for(;c--&&p<h;){s+=e;for(var v=-1,g=t[s];++v<f;){var m=l[v],y=m.iteratee,_=m.type,b=y(g);if(_==Ot)g=b;else if(!b){if(_==At)continue t;break t}}d[p++]=g}return d}function nt(t){var e=-1,n=null==t?0:t.length;for(this.clear();++e<n;){var r=t[e];this.set(r[0],r[1])}}function ze(){this.__data__=uf?uf(null):{},this.size=0}function en(t){var e=this.has(t)&&delete this.__data__[t];return this.size-=e?1:0,e}function nn(t){var e=this.__data__;if(uf){var n=e[t];return n===st?it:n}return bl.call(e,t)?e[t]:it}function rn(t){var e=this.__data__;return uf?e[t]!==it:bl.call(e,t)}function on(t,e){var n=this.__data__;return this.size+=this.has(t)?0:1,n[t]=uf&&e===it?st:e,this}function an(t){var e=-1,n=null==t?0:t.length;for(this.clear();++e<n;){var r=t[e];this.set(r[0],r[1])}}function un(){this.__data__=[],this.size=0}function cn(t){var e=this.__data__,n=In(e,t);if(n<0)return!1;var r=e.length-1;return n==r?e.pop():Dl.call(e,n,1),--this.size,!0}function sn(t){var e=this.__data__,n=In(e,t);return n<0?it:e[n][1]}function ln(t){return In(this.__data__,t)>-1}function fn(t,e){var n=this.__data__,r=In(n,t);return r<0?(++this.size,n.push([t,e])):n[r][1]=e,this}function pn(t){var e=-1,n=null==t?0:t.length;for(this.clear();++e<n;){var r=t[e];this.set(r[0],r[1])}}function hn(){this.size=0,this.__data__={hash:new nt,map:new(nf||an),string:new nt}}function dn(t){var e=Eo(this,t).delete(t);return this.size-=e?1:0,e}function vn(t){return Eo(this,t).get(t)}function gn(t){return Eo(this,t).has(t)}function mn(t,e){var n=Eo(this,t),r=n.size;return n.set(t,e),this.size+=n.size==r?0:1,this}function yn(t){var e=-1,n=null==t?0:t.length;for(this.__data__=new pn;++e<n;)this.add(t[e])}function _n(t){return this.__data__.set(t,st),this}function bn(t){return this.__data__.has(t)}function xn(t){var e=this.__data__=new an(t);this.size=e.size}function wn(){this.__data__=new an,this.size=0}function Cn(t){var e=this.__data__,n=e.delete(t);return this.size=e.size,n}function Mn(t){return this.__data__.get(t)}function kn(t){return this.__data__.has(t)}function En(t,e){var n=this.__data__;if(n instanceof an){var r=n.__data__;if(!nf||r.length<at-1)return r.push([t,e]),this.size=++n.size,this;n=this.__data__=new pn(r)}return n.set(t,e),this.size=n.size,this}function Tn(t,e){var n=xp(t),r=!n&&bp(t),i=!n&&!r&&Cp(t),o=!n&&!r&&!i&&Sp(t),a=n||r||i||o,u=a?I(t.length,hl):[],c=u.length;for(var s in t)!e&&!bl.call(t,s)||a&&(\"length\"==s||i&&(\"offset\"==s||\"parent\"==s)||o&&(\"buffer\"==s||\"byteLength\"==s||\"byteOffset\"==s)||Fo(s,c))||u.push(s);return u}function Sn(t){var e=t.length;return e?t[ni(0,e-1)]:it}function Pn(t,e){return na(Bi(t),jn(e,0,t.length))}function Nn(t){return na(Bi(t))}function An(t,e,n){(n===it||$u(t[e],n))&&(n!==it||e in t)||Un(t,e,n)}function On(t,e,n){var r=t[e];bl.call(t,e)&&$u(r,n)&&(n!==it||e in t)||Un(t,e,n)}function In(t,e){for(var n=t.length;n--;)if($u(t[n][0],e))return n;return-1}function Dn(t,e,n,r){return _f(t,function(t,i,o){e(r,t,n(t),o)}),r}function Rn(t,e){return t&&Wi(e,Hc(e),t)}function Ln(t,e){return t&&Wi(e,qc(e),t)}function Un(t,e,n){\"__proto__\"==e&&Fl?Fl(t,e,{configurable:!0,enumerable:!0,value:n,writable:!0}):t[e]=n}function Fn(t,e){for(var n=-1,r=e.length,i=al(r),o=null==t;++n<r;)i[n]=o?it:Wc(t,e[n]);return i}function jn(t,e,n){return t===t&&(n!==it&&(t=t<=n?t:n),e!==it&&(t=t>=e?t:e)),t}function Bn(t,e,n,r,i,o){var a,u=e&pt,c=e&ht,l=e&dt;if(n&&(a=i?n(t,r,i,o):n(t)),a!==it)return a;if(!cc(t))return t;var f=xp(t);if(f){if(a=Io(t),!u)return Bi(t,a)}else{var p=Af(t),h=p==$t||p==Xt;if(Cp(t))return Si(t,u);if(p==te||p==Vt||h&&!i){if(a=c||h?{}:Do(t),!u)return c?zi(t,Ln(a,t)):Vi(t,Rn(a,t))}else{if(!Qn[p])return i?t:{};a=Ro(t,p,Bn,u)}}o||(o=new xn);var d=o.get(t);if(d)return d;o.set(t,a);var v=l?c?wo:xo:c?qc:Hc,g=f?it:v(t);return s(g||t,function(r,i){g&&(i=r,r=t[i]),On(a,i,Bn(r,e,n,i,t,o))}),a}function Wn(t){var e=Hc(t);return function(n){return Vn(n,t,e)}}function Vn(t,e,n){var r=n.length;if(null==t)return!r;for(t=fl(t);r--;){var i=n[r],o=e[i],a=t[i];if(a===it&&!(i in t)||!o(a))return!1}return!0}function qn(t,e,n){if(\"function\"!=typeof t)throw new dl(ct);return Df(function(){t.apply(it,n)},e)}function Yn(t,e,n,r){var i=-1,o=h,a=!0,u=t.length,c=[],s=e.length;if(!u)return c;n&&(e=v(e,R(n))),r?(o=d,a=!1):e.length>=at&&(o=U,a=!1,e=new yn(e));t:for(;++i<u;){var l=t[i],f=null==n?l:n(l);if(l=r||0!==l?l:0,a&&f===f){for(var p=s;p--;)if(e[p]===f)continue t;c.push(l)}else o(e,f,r)||c.push(l)}return c}function Kn(t,e){var n=!0;return _f(t,function(t,r,i){return n=!!e(t,r,i)}),n}function Gn(t,e,n){for(var r=-1,i=t.length;++r<i;){var o=t[r],a=e(o);if(null!=a&&(u===it?a===a&&!bc(a):n(a,u)))var u=a,c=o}return c}function Jn(t,e,n,r){var i=t.length;for(n=Ec(n),n<0&&(n=-n>i?0:i+n),r=r===it||r>i?i:Ec(r),r<0&&(r+=i),r=n>r?0:Tc(r);n<r;)t[n++]=e;return t}function tr(t,e){var n=[];return _f(t,function(t,r,i){e(t,r,i)&&n.push(t)}),n}function er(t,e,n,r,i){var o=-1,a=t.length;for(n||(n=Uo),i||(i=[]);++o<a;){var u=t[o];e>0&&n(u)?e>1?er(u,e-1,n,r,i):g(i,u):r||(i[i.length]=u)}return i}function nr(t,e){return t&&xf(t,e,Hc)}function or(t,e){return t&&wf(t,e,Hc)}function ar(t,e){return p(e,function(e){return oc(t[e])})}function cr(t,e){e=Ei(e,t);for(var n=0,r=e.length;null!=t&&n<r;)t=t[ra(e[n++])];return n&&n==r?t:it}function sr(t,e,n){var r=e(t);return xp(t)?r:g(r,n(t))}function fr(t){return null==t?t===it?ue:Jt:Ul&&Ul in fl(t)?Po(t):Xo(t)}function pr(t,e){return t>e}function _r(t,e){return null!=t&&bl.call(t,e)}function Cr(t,e){return null!=t&&e in fl(t)}function kr(t,e,n){return t>=Xl(e,n)&&t<$l(e,n)}function Er(t,e,n){for(var r=n?d:h,i=t[0].length,o=t.length,a=o,u=al(o),c=1/0,s=[];a--;){var l=t[a];a&&e&&(l=v(l,R(e))),c=Xl(l.length,c),u[a]=!n&&(e||i>=120&&l.length>=120)?new yn(a&&l):it}l=t[0];var f=-1,p=u[0];t:for(;++f<i&&s.length<c;){var g=l[f],m=e?e(g):g;if(g=n||0!==g?g:0,!(p?U(p,m):r(s,m,n))){for(a=o;--a;){var y=u[a];if(!(y?U(y,m):r(t[a],m,n)))continue t}p&&p.push(m),s.push(g)}}return s}function Tr(t,e,n,r){return nr(t,function(t,i,o){e(r,n(t),i,o)}),r}function Sr(t,e,n){e=Ei(e,t),t=Qo(t,e);var r=null==t?t:t[ra(ka(e))];return null==r?it:u(r,t,n)}function Pr(t){return sc(t)&&fr(t)==Vt}function Nr(t){return sc(t)&&fr(t)==le}function Ar(t){return sc(t)&&fr(t)==Yt}function Or(t,e,n,r,i){return t===e||(null==t||null==e||!sc(t)&&!sc(e)?t!==t&&e!==e:Ir(t,e,n,r,Or,i))}function Ir(t,e,n,r,i,o){var a=xp(t),u=xp(e),c=a?zt:Af(t),s=u?zt:Af(e);c=c==Vt?te:c,s=s==Vt?te:s;var l=c==te,f=s==te,p=c==s;if(p&&Cp(t)){if(!Cp(e))return!1;a=!0,l=!1}if(p&&!l)return o||(o=new xn),a||Sp(t)?mo(t,e,n,r,i,o):yo(t,e,c,n,r,i,o);if(!(n&vt)){var h=l&&bl.call(t,\"__wrapped__\"),d=f&&bl.call(e,\"__wrapped__\");if(h||d){var v=h?t.value():t,g=d?e.value():e;return o||(o=new xn),i(v,g,n,r,o)}}return!!p&&(o||(o=new xn),_o(t,e,n,r,i,o))}function Dr(t){return sc(t)&&Af(t)==Zt}function Rr(t,e,n,r){var i=n.length,o=i,a=!r;if(null==t)return!o;for(t=fl(t);i--;){var u=n[i];if(a&&u[2]?u[1]!==t[u[0]]:!(u[0]in t))return!1}for(;++i<o;){u=n[i];var c=u[0],s=t[c],l=u[1];if(a&&u[2]){if(s===it&&!(c in t))return!1}else{var f=new xn;if(r)var p=r(s,l,c,t,e,f);if(!(p===it?Or(l,s,vt|gt,r,f):p))return!1}}return!0}function Lr(t){if(!cc(t)||zo(t))return!1;var e=oc(t)?El:$e;return e.test(ia(t))}function Ur(t){return sc(t)&&fr(t)==re}function Fr(t){return sc(t)&&Af(t)==ie}function jr(t){return sc(t)&&uc(t.length)&&!!Zn[fr(t)]}function Br(t){return\"function\"==typeof t?t:null==t?Ds:\"object\"==typeof t?xp(t)?Yr(t[0],t[1]):qr(t):Vs(t)}function Wr(t){if(!Ho(t))return Gl(t);var e=[];for(var n in fl(t))bl.call(t,n)&&\"constructor\"!=n&&e.push(n);return e}function Vr(t){if(!cc(t))return $o(t);var e=Ho(t),n=[];for(var r in t)(\"constructor\"!=r||!e&&bl.call(t,r))&&n.push(r);return n}function zr(t,e){return t<e}function Hr(t,e){var n=-1,r=Xu(t)?al(t.length):[];return _f(t,function(t,i,o){r[++n]=e(t,i,o)}),r}function qr(t){var e=To(t);return 1==e.length&&e[0][2]?Yo(e[0][0],e[0][1]):function(n){return n===t||Rr(n,t,e)}}function Yr(t,e){return Bo(t)&&qo(e)?Yo(ra(t),e):function(n){var r=Wc(n,t);return r===it&&r===e?zc(n,t):Or(e,r,vt|gt)}}function Kr(t,e,n,r,i){t!==e&&xf(e,function(o,a){if(cc(o))i||(i=new xn),Gr(t,e,a,n,Kr,r,i);else{var u=r?r(t[a],o,a+\"\",t,e,i):it;u===it&&(u=o),An(t,a,u)}},qc)}function Gr(t,e,n,r,i,o,a){var u=t[n],c=e[n],s=a.get(c);if(s)return void An(t,n,s);var l=o?o(u,c,n+\"\",t,e,a):it,f=l===it;if(f){var p=xp(c),h=!p&&Cp(c),d=!p&&!h&&Sp(c);l=c,p||h||d?xp(u)?l=u:Zu(u)?l=Bi(u):h?(f=!1,l=Si(c,!0)):d?(f=!1,l=Ri(c,!0)):l=[]:mc(c)||bp(c)?(l=u,bp(u)?l=Pc(u):(!cc(u)||r&&oc(u))&&(l=Do(c))):f=!1}f&&(a.set(c,l),i(l,c,r,o,a),a.delete(c)),An(t,n,l)}function $r(t,e){var n=t.length;if(n)return e+=e<0?n:0,Fo(e,n)?t[e]:it}function Xr(t,e,n){var r=-1;e=v(e.length?e:[Ds],R(ko()));var i=Hr(t,function(t,n,i){var o=v(e,function(e){return e(t)});return{criteria:o,index:++r,value:t}});return A(i,function(t,e){return Ui(t,e,n)})}function Zr(t,e){return Qr(t,e,function(e,n){return zc(t,n)})}function Qr(t,e,n){for(var r=-1,i=e.length,o={};++r<i;){var a=e[r],u=cr(t,a);n(u,a)&&ci(o,Ei(a,t),u)}return o}function Jr(t){return function(e){return cr(e,t)}}function ti(t,e,n,r){var i=r?k:M,o=-1,a=e.length,u=t;for(t===e&&(e=Bi(e)),n&&(u=v(t,R(n)));++o<a;)for(var c=0,s=e[o],l=n?n(s):s;(c=i(u,l,c,r))>-1;)u!==t&&Dl.call(u,c,1),Dl.call(t,c,1);return t}function ei(t,e){for(var n=t?e.length:0,r=n-1;n--;){var i=e[n];if(n==r||i!==o){var o=i;Fo(i)?Dl.call(t,i,1):yi(t,i)}}return t}function ni(t,e){return t+zl(Jl()*(e-t+1))}function ri(t,e,n,r){for(var i=-1,o=$l(Vl((e-t)/(n||1)),0),a=al(o);o--;)a[r?o:++i]=t,t+=n;return a}function ii(t,e){var n=\"\";if(!t||e<1||e>Rt)return n;do e%2&&(n+=t),e=zl(e/2),e&&(t+=t);while(e);return n}function oi(t,e){return Rf(Zo(t,e,Ds),t+\"\")}function ai(t){return Sn(rs(t))}function ui(t,e){var n=rs(t);return na(n,jn(e,0,n.length))}function ci(t,e,n,r){if(!cc(t))return t;e=Ei(e,t);for(var i=-1,o=e.length,a=o-1,u=t;null!=u&&++i<o;){var c=ra(e[i]),s=n;if(i!=a){var l=u[c];s=r?r(l,c,u):it,s===it&&(s=cc(l)?l:Fo(e[i+1])?[]:{})}On(u,c,s),u=u[c]}return t}function si(t){return na(rs(t))}function li(t,e,n){var r=-1,i=t.length;e<0&&(e=-e>i?0:i+e),n=n>i?i:n,n<0&&(n+=i),i=e>n?0:n-e>>>0,e>>>=0;for(var o=al(i);++r<i;)o[r]=t[r+e];return o}function fi(t,e){var n;return _f(t,function(t,r,i){return n=e(t,r,i),!n}),!!n}function pi(t,e,n){var r=0,i=null==t?r:t.length;if(\"number\"==typeof e&&e===e&&i<=Bt){for(;r<i;){var o=r+i>>>1,a=t[o];null!==a&&!bc(a)&&(n?a<=e:a<e)?r=o+1:i=o}return i}return hi(t,e,Ds,n)}function hi(t,e,n,r){e=n(e);for(var i=0,o=null==t?0:t.length,a=e!==e,u=null===e,c=bc(e),s=e===it;i<o;){var l=zl((i+o)/2),f=n(t[l]),p=f!==it,h=null===f,d=f===f,v=bc(f);if(a)var g=r||d;else g=s?d&&(r||p):u?d&&p&&(r||!h):c?d&&p&&!h&&(r||!v):!h&&!v&&(r?f<=e:f<e);g?i=l+1:o=l}return Xl(o,jt)}function di(t,e){for(var n=-1,r=t.length,i=0,o=[];++n<r;){var a=t[n],u=e?e(a):a;if(!n||!$u(u,c)){var c=u;o[i++]=0===a?0:a}}return o}function vi(t){return\"number\"==typeof t?t:bc(t)?Ut:+t}function gi(t){if(\"string\"==typeof t)return t;if(xp(t))return v(t,gi)+\"\";if(bc(t))return mf?mf.call(t):\"\";var e=t+\"\";return\"0\"==e&&1/t==-Dt?\"-0\":e}function mi(t,e,n){var r=-1,i=h,o=t.length,a=!0,u=[],c=u;if(n)a=!1,i=d;else if(o>=at){var s=e?null:Tf(t);if(s)return $(s);a=!1,i=U,c=new yn}else c=e?[]:u;t:for(;++r<o;){var l=t[r],f=e?e(l):l;if(l=n||0!==l?l:0,a&&f===f){for(var p=c.length;p--;)if(c[p]===f)continue t;e&&c.push(f),u.push(l)}else i(c,f,n)||(c!==u&&c.push(f),u.push(l))}return u}function yi(t,e){return e=Ei(e,t),t=Qo(t,e),null==t||delete t[ra(ka(e))]}function _i(t,e,n,r){return ci(t,e,n(cr(t,e)),r)}function bi(t,e,n,r){for(var i=t.length,o=r?i:-1;(r?o--:++o<i)&&e(t[o],o,t););return n?li(t,r?0:o,r?o+1:i):li(t,r?o+1:0,r?i:o)}function xi(t,e){var n=t;return n instanceof b&&(n=n.value()),m(e,function(t,e){return e.func.apply(e.thisArg,g([t],e.args))},n)}function wi(t,e,n){var r=t.length;if(r<2)return r?mi(t[0]):[];for(var i=-1,o=al(r);++i<r;)for(var a=t[i],u=-1;++u<r;)u!=i&&(o[i]=Yn(o[i]||a,t[u],e,n));return mi(er(o,1),e,n)}function Ci(t,e,n){for(var r=-1,i=t.length,o=e.length,a={};++r<i;){var u=r<o?e[r]:it;n(a,t[r],u)}return a}function Mi(t){return Zu(t)?t:[]}function ki(t){return\"function\"==typeof t?t:Ds}function Ei(t,e){return xp(t)?t:Bo(t,e)?[t]:Lf(Ac(t))}function Ti(t,e,n){var r=t.length;return n=n===it?r:n,!e&&n>=r?t:li(t,e,n)}function Si(t,e){if(e)return t.slice();var n=t.length,r=Nl?Nl(n):new t.constructor(n);return t.copy(r),r}function Pi(t){var e=new t.constructor(t.byteLength);return new Pl(e).set(new Pl(t)),e}function Ni(t,e){var n=e?Pi(t.buffer):t.buffer;return new t.constructor(n,t.byteOffset,t.byteLength)}function Ai(t,e,n){var r=e?n(Y(t),pt):Y(t);return m(r,o,new t.constructor)}function Oi(t){var e=new t.constructor(t.source,Ye.exec(t));return e.lastIndex=t.lastIndex,e}function Ii(t,e,n){var r=e?n($(t),pt):$(t);return m(r,a,new t.constructor)}function Di(t){return gf?fl(gf.call(t)):{}}function Ri(t,e){var n=e?Pi(t.buffer):t.buffer;return new t.constructor(n,t.byteOffset,t.length)}function Li(t,e){if(t!==e){var n=t!==it,r=null===t,i=t===t,o=bc(t),a=e!==it,u=null===e,c=e===e,s=bc(e);if(!u&&!s&&!o&&t>e||o&&a&&c&&!u&&!s||r&&a&&c||!n&&c||!i)return 1;if(!r&&!o&&!s&&t<e||s&&n&&i&&!r&&!o||u&&n&&i||!a&&i||!c)return-1}return 0}function Ui(t,e,n){for(var r=-1,i=t.criteria,o=e.criteria,a=i.length,u=n.length;++r<a;){var c=Li(i[r],o[r]);if(c){if(r>=u)return c;var s=n[r];return c*(\"desc\"==s?-1:1)}}return t.index-e.index}function Fi(t,e,n,r){for(var i=-1,o=t.length,a=n.length,u=-1,c=e.length,s=$l(o-a,0),l=al(c+s),f=!r;++u<c;)l[u]=e[u];for(;++i<a;)(f||i<o)&&(l[n[i]]=t[i]);for(;s--;)l[u++]=t[i++];return l}function ji(t,e,n,r){for(var i=-1,o=t.length,a=-1,u=n.length,c=-1,s=e.length,l=$l(o-u,0),f=al(l+s),p=!r;++i<l;)f[i]=t[i];for(var h=i;++c<s;)f[h+c]=e[c];for(;++a<u;)(p||i<o)&&(f[h+n[a]]=t[i++]);return f}function Bi(t,e){var n=-1,r=t.length;for(e||(e=al(r));++n<r;)e[n]=t[n];return e}function Wi(t,e,n,r){var i=!n;n||(n={});for(var o=-1,a=e.length;++o<a;){var u=e[o],c=r?r(n[u],t[u],u,n,t):it;c===it&&(c=t[u]),i?Un(n,u,c):On(n,u,c)}return n}function Vi(t,e){return Wi(t,Pf(t),e)}function zi(t,e){return Wi(t,Nf(t),e)}function Hi(t,e){return function(n,r){var i=xp(n)?c:Dn,o=e?e():{};return i(n,t,ko(r,2),o)}}function qi(t){return oi(function(e,n){var r=-1,i=n.length,o=i>1?n[i-1]:it,a=i>2?n[2]:it;for(o=t.length>3&&\"function\"==typeof o?(i--,o):it,a&&jo(n[0],n[1],a)&&(o=i<3?it:o,i=1),e=fl(e);++r<i;){var u=n[r];u&&t(e,u,r,o)}return e})}function Yi(t,e){return function(n,r){if(null==n)return n;if(!Xu(n))return t(n,r);for(var i=n.length,o=e?i:-1,a=fl(n);(e?o--:++o<i)&&r(a[o],o,a)!==!1;);return n}}function Ki(t){return function(e,n,r){for(var i=-1,o=fl(e),a=r(e),u=a.length;u--;){var c=a[t?u:++i];if(n(o[c],c,o)===!1)break}return e}}function Gi(t,e,n){function r(){var e=this&&this!==ur&&this instanceof r?o:t;return e.apply(i?n:this,arguments)}var i=e&mt,o=Zi(t);return r}function $i(t){return function(e){e=Ac(e);var n=z(e)?tt(e):it,r=n?n[0]:e.charAt(0),i=n?Ti(n,1).join(\"\"):e.slice(1);return r[t]()+i}}function Xi(t){return function(e){return m(Ps(ss(e).replace(zn,\"\")),t,\"\")}}function Zi(t){return function(){var e=arguments;switch(e.length){case 0:return new t;case 1:return new t(e[0]);case 2:return new t(e[0],e[1]);case 3:return new t(e[0],e[1],e[2]);case 4:return new t(e[0],e[1],e[2],e[3]);case 5:return new t(e[0],e[1],e[2],e[3],e[4]);case 6:return new t(e[0],e[1],e[2],e[3],e[4],e[5]);case 7:return new t(e[0],e[1],e[2],e[3],e[4],e[5],e[6])}var n=yf(t.prototype),r=t.apply(n,e);return cc(r)?r:n}}function Qi(t,e,n){function r(){for(var o=arguments.length,a=al(o),c=o,s=Mo(r);c--;)a[c]=arguments[c];var l=o<3&&a[0]!==s&&a[o-1]!==s?[]:G(a,s);if(o-=l.length,o<n)return so(t,e,eo,r.placeholder,it,a,l,it,it,n-o);var f=this&&this!==ur&&this instanceof r?i:t;return u(f,this,a)}var i=Zi(t);return r}function Ji(t){return function(e,n,r){var i=fl(e);if(!Xu(e)){var o=ko(n,3);e=Hc(e),n=function(t){return o(i[t],t,i)}}var a=t(e,n,r);return a>-1?i[o?e[a]:a]:it}}function to(t){return bo(function(e){var n=e.length,r=n,o=i.prototype.thru;for(t&&e.reverse();r--;){var a=e[r];if(\"function\"!=typeof a)throw new dl(ct);if(o&&!u&&\"wrapper\"==Co(a))var u=new i([],!0)}for(r=u?r:n;++r<n;){a=e[r];var c=Co(a),s=\"wrapper\"==c?Sf(a):it;u=s&&Vo(s[0])&&s[1]==(Mt|bt|wt|kt)&&!s[4].length&&1==s[9]?u[Co(s[0])].apply(u,s[3]):1==a.length&&Vo(a)?u[c]():u.thru(a)}return function(){var t=arguments,r=t[0];if(u&&1==t.length&&xp(r))return u.plant(r).value();for(var i=0,o=n?e[i].apply(this,t):r;++i<n;)o=e[i].call(this,o);return o}})}function eo(t,e,n,r,i,o,a,u,c,s){function l(){for(var m=arguments.length,y=al(m),_=m;_--;)y[_]=arguments[_];if(d)var b=Mo(l),x=B(y,b);if(r&&(y=Fi(y,r,i,d)),o&&(y=ji(y,o,a,d)),m-=x,d&&m<s){var w=G(y,b);return so(t,e,eo,l.placeholder,n,y,w,u,c,s-m)}var C=p?n:this,M=h?C[t]:t;return m=y.length,u?y=Jo(y,u):v&&m>1&&y.reverse(),f&&c<m&&(y.length=c),this&&this!==ur&&this instanceof l&&(M=g||Zi(M)),M.apply(C,y)}var f=e&Mt,p=e&mt,h=e&yt,d=e&(bt|xt),v=e&Et,g=h?it:Zi(t);return l}function no(t,e){return function(n,r){return Tr(n,t,e(r),{})}}function ro(t,e){return function(n,r){var i;if(n===it&&r===it)return e;if(n!==it&&(i=n),r!==it){if(i===it)return r;\"string\"==typeof n||\"string\"==typeof r?(n=gi(n),r=gi(r)):(n=vi(n),r=vi(r)),i=t(n,r)}return i}}function io(t){return bo(function(e){return e=v(e,R(ko())),oi(function(n){var r=this;return t(e,function(t){return u(t,r,n)})})})}function oo(t,e){e=e===it?\" \":gi(e);var n=e.length;if(n<2)return n?ii(e,t):e;var r=ii(e,Vl(t/J(e)));return z(e)?Ti(tt(r),0,t).join(\"\"):r.slice(0,t)}function ao(t,e,n,r){function i(){for(var e=-1,c=arguments.length,s=-1,l=r.length,f=al(l+c),p=this&&this!==ur&&this instanceof i?a:t;++s<l;)f[s]=r[s];for(;c--;)f[s++]=arguments[++e];return u(p,o?n:this,f)}var o=e&mt,a=Zi(t);return i}function uo(t){return function(e,n,r){return r&&\"number\"!=typeof r&&jo(e,n,r)&&(n=r=it),e=kc(e),n===it?(n=e,e=0):n=kc(n),r=r===it?e<n?1:-1:kc(r),ri(e,n,r,t)}}function co(t){return function(e,n){return\"string\"==typeof e&&\"string\"==typeof n||(e=Sc(e),n=Sc(n)),t(e,n)}}function so(t,e,n,r,i,o,a,u,c,s){var l=e&bt,f=l?a:it,p=l?it:a,h=l?o:it,d=l?it:o;e|=l?wt:Ct,e&=~(l?Ct:wt),e&_t||(e&=~(mt|yt));var v=[t,e,i,h,f,d,p,u,c,s],g=n.apply(it,v);return Vo(t)&&If(g,v),g.placeholder=r,ta(g,t,e)}function lo(t){var e=ll[t];return function(t,n){if(t=Sc(t),n=null==n?0:Xl(Ec(n),292)){var r=(Ac(t)+\"e\").split(\"e\"),i=e(r[0]+\"e\"+(+r[1]+n));return r=(Ac(i)+\"e\").split(\"e\"),+(r[0]+\"e\"+(+r[1]-n))}return e(t)}}function fo(t){return function(e){var n=Af(e);return n==Zt?Y(e):n==ie?X(e):D(e,t(e))}}function po(t,e,n,r,i,o,a,u){var c=e&yt;if(!c&&\"function\"!=typeof t)throw new dl(ct);var s=r?r.length:0;if(s||(e&=~(wt|Ct),r=i=it),a=a===it?a:$l(Ec(a),0),u=u===it?u:Ec(u),s-=i?i.length:0,e&Ct){var l=r,f=i;r=i=it}var p=c?it:Sf(t),h=[t,e,n,r,i,l,f,o,a,u];if(p&&Go(h,p),t=h[0],e=h[1],n=h[2],r=h[3],i=h[4],u=h[9]=h[9]===it?c?0:t.length:$l(h[9]-s,0),!u&&e&(bt|xt)&&(e&=~(bt|xt)),e&&e!=mt)d=e==bt||e==xt?Qi(t,e,u):e!=wt&&e!=(mt|wt)||i.length?eo.apply(it,h):ao(t,e,n,r);else var d=Gi(t,e,n);var v=p?Cf:If;return ta(v(d,h),t,e)}function ho(t,e,n,r){return t===it||$u(t,ml[n])&&!bl.call(r,n)?e:t}function vo(t,e,n,r,i,o){return cc(t)&&cc(e)&&(o.set(e,t),Kr(t,e,it,vo,o),o.delete(e)),t}function go(t){return mc(t)?it:t}function mo(t,e,n,r,i,o){var a=n&vt,u=t.length,c=e.length;if(u!=c&&!(a&&c>u))return!1;var s=o.get(t);if(s&&o.get(e))return s==e;var l=-1,f=!0,p=n&gt?new yn:it;for(o.set(t,e),o.set(e,t);++l<u;){var h=t[l],d=e[l];if(r)var v=a?r(d,h,l,e,t,o):r(h,d,l,t,e,o);if(v!==it){if(v)continue;f=!1;break}if(p){if(!_(e,function(t,e){if(!U(p,e)&&(h===t||i(h,t,n,r,o)))return p.push(e)})){f=!1;break}}else if(h!==d&&!i(h,d,n,r,o)){f=!1;break}}return o.delete(t),o.delete(e),f}function yo(t,e,n,r,i,o,a){switch(n){case fe:if(t.byteLength!=e.byteLength||t.byteOffset!=e.byteOffset)return!1;t=t.buffer,e=e.buffer;case le:return!(t.byteLength!=e.byteLength||!o(new Pl(t),new Pl(e)));case qt:case Yt:case Qt:return $u(+t,+e);case Gt:return t.name==e.name&&t.message==e.message;case re:case oe:return t==e+\"\";case Zt:var u=Y;case ie:var c=r&vt;if(u||(u=$),t.size!=e.size&&!c)return!1;var s=a.get(t);if(s)return s==e;r|=gt,a.set(t,e);var l=mo(u(t),u(e),r,i,o,a);return a.delete(t),l;case ae:if(gf)return gf.call(t)==gf.call(e)}return!1}function _o(t,e,n,r,i,o){var a=n&vt,u=xo(t),c=u.length,s=xo(e),l=s.length;if(c!=l&&!a)return!1;for(var f=c;f--;){var p=u[f];if(!(a?p in e:bl.call(e,p)))return!1}var h=o.get(t);if(h&&o.get(e))return h==e;var d=!0;o.set(t,e),o.set(e,t);for(var v=a;++f<c;){p=u[f];var g=t[p],m=e[p];if(r)var y=a?r(m,g,p,e,t,o):r(g,m,p,t,e,o);if(!(y===it?g===m||i(g,m,n,r,o):y)){d=!1;break}v||(v=\"constructor\"==p)}if(d&&!v){var _=t.constructor,b=e.constructor;_!=b&&\"constructor\"in t&&\"constructor\"in e&&!(\"function\"==typeof _&&_ instanceof _&&\"function\"==typeof b&&b instanceof b)&&(d=!1)}return o.delete(t),o.delete(e),d}function bo(t){return Rf(Zo(t,it,ma),t+\"\")}function xo(t){return sr(t,Hc,Pf)}function wo(t){return sr(t,qc,Nf)}function Co(t){for(var e=t.name+\"\",n=sf[e],r=bl.call(sf,e)?n.length:0;r--;){var i=n[r],o=i.func;if(null==o||o==t)return i.name}return e}function Mo(t){var e=bl.call(n,\"placeholder\")?n:t;return e.placeholder}function ko(){var t=n.iteratee||Rs;return t=t===Rs?Br:t,arguments.length?t(arguments[0],arguments[1]):t}function Eo(t,e){var n=t.__data__;return Wo(e)?n[\"string\"==typeof e?\"string\":\"hash\"]:n.map}function To(t){for(var e=Hc(t),n=e.length;n--;){var r=e[n],i=t[r];e[n]=[r,i,qo(i)]}return e}function So(t,e){var n=V(t,e);return Lr(n)?n:it}function Po(t){var e=bl.call(t,Ul),n=t[Ul];try{t[Ul]=it;var r=!0}catch(t){}var i=Cl.call(t);return r&&(e?t[Ul]=n:delete t[Ul]),i}function No(t,e,n){for(var r=-1,i=n.length;++r<i;){var o=n[r],a=o.size;switch(o.type){case\"drop\":t+=a;break;case\"dropRight\":e-=a;break;case\"take\":e=Xl(e,t+a);break;case\"takeRight\":t=$l(t,e-a)}}return{start:t,end:e}}function Ao(t){var e=t.match(We);return e?e[1].split(Ve):[]}function Oo(t,e,n){e=Ei(e,t);for(var r=-1,i=e.length,o=!1;++r<i;){var a=ra(e[r]);if(!(o=null!=t&&n(t,a)))break;t=t[a]}return o||++r!=i?o:(i=null==t?0:t.length,!!i&&uc(i)&&Fo(a,i)&&(xp(t)||bp(t)))}function Io(t){var e=t.length,n=t.constructor(e);return e&&\"string\"==typeof t[0]&&bl.call(t,\"index\")&&(n.index=t.index,n.input=t.input),n}function Do(t){return\"function\"!=typeof t.constructor||Ho(t)?{}:yf(Al(t))}function Ro(t,e,n,r){var i=t.constructor;switch(e){case le:return Pi(t);case qt:case Yt:return new i(+t);case fe:return Ni(t,r);case pe:case he:case de:case ve:case ge:case me:case ye:case _e:case be:return Ri(t,r);case Zt:return Ai(t,r,n);case Qt:case oe:return new i(t);case re:return Oi(t);case ie:return Ii(t,r,n);case ae:return Di(t)}}function Lo(t,e){var n=e.length;if(!n)return t;var r=n-1;return e[r]=(n>1?\"& \":\"\")+e[r],e=e.join(n>2?\", \":\" \"),t.replace(Be,\"{\\n/* [wrapped with \"+e+\"] */\\n\")}function Uo(t){return xp(t)||bp(t)||!!(Rl&&t&&t[Rl])}function Fo(t,e){return e=null==e?Rt:e,!!e&&(\"number\"==typeof t||Ze.test(t))&&t>-1&&t%1==0&&t<e}function jo(t,e,n){if(!cc(n))return!1;var r=typeof e;return!!(\"number\"==r?Xu(n)&&Fo(e,n.length):\"string\"==r&&e in n)&&$u(n[e],t)}function Bo(t,e){if(xp(t))return!1;var n=typeof t;return!(\"number\"!=n&&\"symbol\"!=n&&\"boolean\"!=n&&null!=t&&!bc(t))||(Oe.test(t)||!Ae.test(t)||null!=e&&t in fl(e))}function Wo(t){var e=typeof t;return\"string\"==e||\"number\"==e||\"symbol\"==e||\"boolean\"==e?\"__proto__\"!==t:null===t}function Vo(t){var e=Co(t),r=n[e];if(\"function\"!=typeof r||!(e in b.prototype))return!1;if(t===r)return!0;var i=Sf(r);return!!i&&t===i[0]}function zo(t){return!!wl&&wl in t}function Ho(t){var e=t&&t.constructor,n=\"function\"==typeof e&&e.prototype||ml;return t===n}function qo(t){return t===t&&!cc(t)}function Yo(t,e){return function(n){return null!=n&&(n[t]===e&&(e!==it||t in fl(n)))}}function Ko(t){var e=Ru(t,function(t){return n.size===lt&&n.clear(),t}),n=e.cache;return e}function Go(t,e){var n=t[1],r=e[1],i=n|r,o=i<(mt|yt|Mt),a=r==Mt&&n==bt||r==Mt&&n==kt&&t[7].length<=e[8]||r==(Mt|kt)&&e[7].length<=e[8]&&n==bt;if(!o&&!a)return t;r&mt&&(t[2]=e[2],i|=n&mt?0:_t);var u=e[3];if(u){var c=t[3];t[3]=c?Fi(c,u,e[4]):u,t[4]=c?G(t[3],ft):e[4]}return u=e[5],u&&(c=t[5],t[5]=c?ji(c,u,e[6]):u,t[6]=c?G(t[5],ft):e[6]),u=e[7],u&&(t[7]=u),r&Mt&&(t[8]=null==t[8]?e[8]:Xl(t[8],e[8])),null==t[9]&&(t[9]=e[9]),t[0]=e[0],t[1]=i,t}function $o(t){var e=[];if(null!=t)for(var n in fl(t))e.push(n);return e}function Xo(t){return Cl.call(t)}function Zo(t,e,n){return e=$l(e===it?t.length-1:e,0),function(){for(var r=arguments,i=-1,o=$l(r.length-e,0),a=al(o);++i<o;)a[i]=r[e+i];i=-1;for(var c=al(e+1);++i<e;)c[i]=r[i];return c[e]=n(a),u(t,this,c)}}function Qo(t,e){return e.length<2?t:cr(t,li(e,0,-1))}function Jo(t,e){for(var n=t.length,r=Xl(e.length,n),i=Bi(t);r--;){var o=e[r];t[r]=Fo(o,n)?i[o]:it}return t}function ta(t,e,n){var r=e+\"\";return Rf(t,Lo(r,oa(Ao(r),n)))}function ea(t){var e=0,n=0;return function(){var r=Zl(),i=Nt-(r-n);if(n=r,i>0){if(++e>=Pt)return arguments[0]}else e=0;return t.apply(it,arguments)}}function na(t,e){var n=-1,r=t.length,i=r-1;for(e=e===it?r:e;++n<e;){var o=ni(n,i),a=t[o];t[o]=t[n],t[n]=a}return t.length=e,t}function ra(t){if(\"string\"==typeof t||bc(t))return t;var e=t+\"\";return\"0\"==e&&1/t==-Dt?\"-0\":e}function ia(t){if(null!=t){try{return _l.call(t)}catch(t){}try{return t+\"\"}catch(t){}}return\"\"}function oa(t,e){return s(Wt,function(n){var r=\"_.\"+n[0];e&n[1]&&!h(t,r)&&t.push(r)}),t.sort()}function aa(t){if(t instanceof b)return t.clone();var e=new i(t.__wrapped__,t.__chain__);return e.__actions__=Bi(t.__actions__),e.__index__=t.__index__,e.__values__=t.__values__,e}function ua(t,e,n){e=(n?jo(t,e,n):e===it)?1:$l(Ec(e),0);var r=null==t?0:t.length;if(!r||e<1)return[];for(var i=0,o=0,a=al(Vl(r/e));i<r;)a[o++]=li(t,i,i+=e);return a}function ca(t){for(var e=-1,n=null==t?0:t.length,r=0,i=[];++e<n;){var o=t[e];o&&(i[r++]=o)}return i}function sa(){var t=arguments.length;if(!t)return[];for(var e=al(t-1),n=arguments[0],r=t;r--;)e[r-1]=arguments[r];return g(xp(n)?Bi(n):[n],er(e,1))}function la(t,e,n){var r=null==t?0:t.length;return r?(e=n||e===it?1:Ec(e),li(t,e<0?0:e,r)):[]}function fa(t,e,n){var r=null==t?0:t.length;return r?(e=n||e===it?1:Ec(e),e=r-e,li(t,0,e<0?0:e)):[]}function pa(t,e){return t&&t.length?bi(t,ko(e,3),!0,!0):[]}function ha(t,e){return t&&t.length?bi(t,ko(e,3),!0):[]}function da(t,e,n,r){var i=null==t?0:t.length;return i?(n&&\"number\"!=typeof n&&jo(t,e,n)&&(n=0,r=i),Jn(t,e,n,r)):[]}function va(t,e,n){var r=null==t?0:t.length;if(!r)return-1;var i=null==n?0:Ec(n);return i<0&&(i=$l(r+i,0)),C(t,ko(e,3),i)}function ga(t,e,n){var r=null==t?0:t.length;if(!r)return-1;var i=r-1;return n!==it&&(i=Ec(n),i=n<0?$l(r+i,0):Xl(i,r-1)),C(t,ko(e,3),i,!0)}function ma(t){var e=null==t?0:t.length;return e?er(t,1):[]}function ya(t){var e=null==t?0:t.length;return e?er(t,Dt):[]}function _a(t,e){var n=null==t?0:t.length;return n?(e=e===it?1:Ec(e),er(t,e)):[]}function ba(t){for(var e=-1,n=null==t?0:t.length,r={};++e<n;){var i=t[e];r[i[0]]=i[1]}return r}function xa(t){return t&&t.length?t[0]:it}function wa(t,e,n){var r=null==t?0:t.length;if(!r)return-1;var i=null==n?0:Ec(n);return i<0&&(i=$l(r+i,0)),M(t,e,i)}function Ca(t){var e=null==t?0:t.length;return e?li(t,0,-1):[]}function Ma(t,e){return null==t?\"\":Kl.call(t,e)}function ka(t){var e=null==t?0:t.length;return e?t[e-1]:it}function Ea(t,e,n){var r=null==t?0:t.length;if(!r)return-1;var i=r;return n!==it&&(i=Ec(n),i=i<0?$l(r+i,0):Xl(i,r-1)),e===e?Q(t,e,i):C(t,E,i,!0)}function Ta(t,e){return t&&t.length?$r(t,Ec(e)):it}function Sa(t,e){return t&&t.length&&e&&e.length?ti(t,e):t}function Pa(t,e,n){return t&&t.length&&e&&e.length?ti(t,e,ko(n,2)):t}function Na(t,e,n){return t&&t.length&&e&&e.length?ti(t,e,it,n):t}function Aa(t,e){var n=[];if(!t||!t.length)return n;var r=-1,i=[],o=t.length;for(e=ko(e,3);++r<o;){var a=t[r];e(a,r,t)&&(n.push(a),i.push(r))}return ei(t,i),n}function Oa(t){return null==t?t:tf.call(t)}function Ia(t,e,n){var r=null==t?0:t.length;return r?(n&&\"number\"!=typeof n&&jo(t,e,n)?(e=0,n=r):(e=null==e?0:Ec(e),n=n===it?r:Ec(n)),li(t,e,n)):[]}function Da(t,e){return pi(t,e)}function Ra(t,e,n){return hi(t,e,ko(n,2))}function La(t,e){var n=null==t?0:t.length;if(n){var r=pi(t,e);if(r<n&&$u(t[r],e))return r}return-1}function Ua(t,e){return pi(t,e,!0)}function Fa(t,e,n){return hi(t,e,ko(n,2),!0)}function ja(t,e){var n=null==t?0:t.length;if(n){var r=pi(t,e,!0)-1;if($u(t[r],e))return r}return-1}function Ba(t){return t&&t.length?di(t):[]}function Wa(t,e){return t&&t.length?di(t,ko(e,2)):[]}function Va(t){var e=null==t?0:t.length;return e?li(t,1,e):[]}function za(t,e,n){return t&&t.length?(e=n||e===it?1:Ec(e),li(t,0,e<0?0:e)):[]}function Ha(t,e,n){var r=null==t?0:t.length;return r?(e=n||e===it?1:Ec(e),e=r-e,li(t,e<0?0:e,r)):[]}function qa(t,e){return t&&t.length?bi(t,ko(e,3),!1,!0):[]}function Ya(t,e){return t&&t.length?bi(t,ko(e,3)):[]}function Ka(t){return t&&t.length?mi(t):[]}function Ga(t,e){return t&&t.length?mi(t,ko(e,2)):[]}function $a(t,e){return e=\"function\"==typeof e?e:it,t&&t.length?mi(t,it,e):[]}function Xa(t){if(!t||!t.length)return[];var e=0;return t=p(t,function(t){if(Zu(t))return e=$l(t.length,e),!0}),I(e,function(e){return v(t,S(e))})}function Za(t,e){if(!t||!t.length)return[];var n=Xa(t);return null==e?n:v(n,function(t){return u(e,it,t)})}function Qa(t,e){return Ci(t||[],e||[],On)}function Ja(t,e){return Ci(t||[],e||[],ci)}function tu(t){var e=n(t);return e.__chain__=!0,e}function eu(t,e){return e(t),t}function nu(t,e){return e(t)}function ru(){return tu(this)}function iu(){return new i(this.value(),this.__chain__)}function ou(){this.__values__===it&&(this.__values__=Mc(this.value()));var t=this.__index__>=this.__values__.length,e=t?it:this.__values__[this.__index__++];return{done:t,value:e}}function au(){return this}function uu(t){for(var e,n=this;n instanceof r;){var i=aa(n);i.__index__=0,i.__values__=it,e?o.__wrapped__=i:e=i;var o=i;n=n.__wrapped__}return o.__wrapped__=t,e}function cu(){var t=this.__wrapped__;if(t instanceof b){var e=t;return this.__actions__.length&&(e=new b(this)),e=e.reverse(),e.__actions__.push({func:nu,args:[Oa],thisArg:it}),new i(e,this.__chain__)}return this.thru(Oa)}function su(){return xi(this.__wrapped__,this.__actions__)}function lu(t,e,n){\n",
       "var r=xp(t)?f:Kn;return n&&jo(t,e,n)&&(e=it),r(t,ko(e,3))}function fu(t,e){var n=xp(t)?p:tr;return n(t,ko(e,3))}function pu(t,e){return er(yu(t,e),1)}function hu(t,e){return er(yu(t,e),Dt)}function du(t,e,n){return n=n===it?1:Ec(n),er(yu(t,e),n)}function vu(t,e){var n=xp(t)?s:_f;return n(t,ko(e,3))}function gu(t,e){var n=xp(t)?l:bf;return n(t,ko(e,3))}function mu(t,e,n,r){t=Xu(t)?t:rs(t),n=n&&!r?Ec(n):0;var i=t.length;return n<0&&(n=$l(i+n,0)),_c(t)?n<=i&&t.indexOf(e,n)>-1:!!i&&M(t,e,n)>-1}function yu(t,e){var n=xp(t)?v:Hr;return n(t,ko(e,3))}function _u(t,e,n,r){return null==t?[]:(xp(e)||(e=null==e?[]:[e]),n=r?it:n,xp(n)||(n=null==n?[]:[n]),Xr(t,e,n))}function bu(t,e,n){var r=xp(t)?m:N,i=arguments.length<3;return r(t,ko(e,4),n,i,_f)}function xu(t,e,n){var r=xp(t)?y:N,i=arguments.length<3;return r(t,ko(e,4),n,i,bf)}function wu(t,e){var n=xp(t)?p:tr;return n(t,Lu(ko(e,3)))}function Cu(t){var e=xp(t)?Sn:ai;return e(t)}function Mu(t,e,n){e=(n?jo(t,e,n):e===it)?1:Ec(e);var r=xp(t)?Pn:ui;return r(t,e)}function ku(t){var e=xp(t)?Nn:si;return e(t)}function Eu(t){if(null==t)return 0;if(Xu(t))return _c(t)?J(t):t.length;var e=Af(t);return e==Zt||e==ie?t.size:Wr(t).length}function Tu(t,e,n){var r=xp(t)?_:fi;return n&&jo(t,e,n)&&(e=it),r(t,ko(e,3))}function Su(t,e){if(\"function\"!=typeof e)throw new dl(ct);return t=Ec(t),function(){if(--t<1)return e.apply(this,arguments)}}function Pu(t,e,n){return e=n?it:e,e=t&&null==e?t.length:e,po(t,Mt,it,it,it,it,e)}function Nu(t,e){var n;if(\"function\"!=typeof e)throw new dl(ct);return t=Ec(t),function(){return--t>0&&(n=e.apply(this,arguments)),t<=1&&(e=it),n}}function Au(t,e,n){e=n?it:e;var r=po(t,bt,it,it,it,it,it,e);return r.placeholder=Au.placeholder,r}function Ou(t,e,n){e=n?it:e;var r=po(t,xt,it,it,it,it,it,e);return r.placeholder=Ou.placeholder,r}function Iu(t,e,n){function r(e){var n=p,r=h;return p=h=it,y=e,v=t.apply(r,n)}function i(t){return y=t,g=Df(u,e),_?r(t):v}function o(t){var n=t-m,r=t-y,i=e-n;return b?Xl(i,d-r):i}function a(t){var n=t-m,r=t-y;return m===it||n>=e||n<0||b&&r>=d}function u(){var t=sp();return a(t)?c(t):void(g=Df(u,o(t)))}function c(t){return g=it,x&&p?r(t):(p=h=it,v)}function s(){g!==it&&Ef(g),y=0,p=m=h=g=it}function l(){return g===it?v:c(sp())}function f(){var t=sp(),n=a(t);if(p=arguments,h=this,m=t,n){if(g===it)return i(m);if(b)return g=Df(u,e),r(m)}return g===it&&(g=Df(u,e)),v}var p,h,d,v,g,m,y=0,_=!1,b=!1,x=!0;if(\"function\"!=typeof t)throw new dl(ct);return e=Sc(e)||0,cc(n)&&(_=!!n.leading,b=\"maxWait\"in n,d=b?$l(Sc(n.maxWait)||0,e):d,x=\"trailing\"in n?!!n.trailing:x),f.cancel=s,f.flush=l,f}function Du(t){return po(t,Et)}function Ru(t,e){if(\"function\"!=typeof t||null!=e&&\"function\"!=typeof e)throw new dl(ct);var n=function(){var r=arguments,i=e?e.apply(this,r):r[0],o=n.cache;if(o.has(i))return o.get(i);var a=t.apply(this,r);return n.cache=o.set(i,a)||o,a};return n.cache=new(Ru.Cache||pn),n}function Lu(t){if(\"function\"!=typeof t)throw new dl(ct);return function(){var e=arguments;switch(e.length){case 0:return!t.call(this);case 1:return!t.call(this,e[0]);case 2:return!t.call(this,e[0],e[1]);case 3:return!t.call(this,e[0],e[1],e[2])}return!t.apply(this,e)}}function Uu(t){return Nu(2,t)}function Fu(t,e){if(\"function\"!=typeof t)throw new dl(ct);return e=e===it?e:Ec(e),oi(t,e)}function ju(t,e){if(\"function\"!=typeof t)throw new dl(ct);return e=null==e?0:$l(Ec(e),0),oi(function(n){var r=n[e],i=Ti(n,0,e);return r&&g(i,r),u(t,this,i)})}function Bu(t,e,n){var r=!0,i=!0;if(\"function\"!=typeof t)throw new dl(ct);return cc(n)&&(r=\"leading\"in n?!!n.leading:r,i=\"trailing\"in n?!!n.trailing:i),Iu(t,e,{leading:r,maxWait:e,trailing:i})}function Wu(t){return Pu(t,1)}function Vu(t,e){return vp(ki(e),t)}function zu(){if(!arguments.length)return[];var t=arguments[0];return xp(t)?t:[t]}function Hu(t){return Bn(t,dt)}function qu(t,e){return e=\"function\"==typeof e?e:it,Bn(t,dt,e)}function Yu(t){return Bn(t,pt|dt)}function Ku(t,e){return e=\"function\"==typeof e?e:it,Bn(t,pt|dt,e)}function Gu(t,e){return null==e||Vn(t,e,Hc(e))}function $u(t,e){return t===e||t!==t&&e!==e}function Xu(t){return null!=t&&uc(t.length)&&!oc(t)}function Zu(t){return sc(t)&&Xu(t)}function Qu(t){return t===!0||t===!1||sc(t)&&fr(t)==qt}function Ju(t){return sc(t)&&1===t.nodeType&&!mc(t)}function tc(t){if(null==t)return!0;if(Xu(t)&&(xp(t)||\"string\"==typeof t||\"function\"==typeof t.splice||Cp(t)||Sp(t)||bp(t)))return!t.length;var e=Af(t);if(e==Zt||e==ie)return!t.size;if(Ho(t))return!Wr(t).length;for(var n in t)if(bl.call(t,n))return!1;return!0}function ec(t,e){return Or(t,e)}function nc(t,e,n){n=\"function\"==typeof n?n:it;var r=n?n(t,e):it;return r===it?Or(t,e,it,n):!!r}function rc(t){if(!sc(t))return!1;var e=fr(t);return e==Gt||e==Kt||\"string\"==typeof t.message&&\"string\"==typeof t.name&&!mc(t)}function ic(t){return\"number\"==typeof t&&Yl(t)}function oc(t){if(!cc(t))return!1;var e=fr(t);return e==$t||e==Xt||e==Ht||e==ne}function ac(t){return\"number\"==typeof t&&t==Ec(t)}function uc(t){return\"number\"==typeof t&&t>-1&&t%1==0&&t<=Rt}function cc(t){var e=typeof t;return null!=t&&(\"object\"==e||\"function\"==e)}function sc(t){return null!=t&&\"object\"==typeof t}function lc(t,e){return t===e||Rr(t,e,To(e))}function fc(t,e,n){return n=\"function\"==typeof n?n:it,Rr(t,e,To(e),n)}function pc(t){return gc(t)&&t!=+t}function hc(t){if(Of(t))throw new cl(ut);return Lr(t)}function dc(t){return null===t}function vc(t){return null==t}function gc(t){return\"number\"==typeof t||sc(t)&&fr(t)==Qt}function mc(t){if(!sc(t)||fr(t)!=te)return!1;var e=Al(t);if(null===e)return!0;var n=bl.call(e,\"constructor\")&&e.constructor;return\"function\"==typeof n&&n instanceof n&&_l.call(n)==Ml}function yc(t){return ac(t)&&t>=-Rt&&t<=Rt}function _c(t){return\"string\"==typeof t||!xp(t)&&sc(t)&&fr(t)==oe}function bc(t){return\"symbol\"==typeof t||sc(t)&&fr(t)==ae}function xc(t){return t===it}function wc(t){return sc(t)&&Af(t)==ce}function Cc(t){return sc(t)&&fr(t)==se}function Mc(t){if(!t)return[];if(Xu(t))return _c(t)?tt(t):Bi(t);if(Ll&&t[Ll])return q(t[Ll]());var e=Af(t),n=e==Zt?Y:e==ie?$:rs;return n(t)}function kc(t){if(!t)return 0===t?t:0;if(t=Sc(t),t===Dt||t===-Dt){var e=t<0?-1:1;return e*Lt}return t===t?t:0}function Ec(t){var e=kc(t),n=e%1;return e===e?n?e-n:e:0}function Tc(t){return t?jn(Ec(t),0,Ft):0}function Sc(t){if(\"number\"==typeof t)return t;if(bc(t))return Ut;if(cc(t)){var e=\"function\"==typeof t.valueOf?t.valueOf():t;t=cc(e)?e+\"\":e}if(\"string\"!=typeof t)return 0===t?t:+t;t=t.replace(Ue,\"\");var n=Ge.test(t);return n||Xe.test(t)?ir(t.slice(2),n?2:8):Ke.test(t)?Ut:+t}function Pc(t){return Wi(t,qc(t))}function Nc(t){return t?jn(Ec(t),-Rt,Rt):0===t?t:0}function Ac(t){return null==t?\"\":gi(t)}function Oc(t,e){var n=yf(t);return null==e?n:Rn(n,e)}function Ic(t,e){return w(t,ko(e,3),nr)}function Dc(t,e){return w(t,ko(e,3),or)}function Rc(t,e){return null==t?t:xf(t,ko(e,3),qc)}function Lc(t,e){return null==t?t:wf(t,ko(e,3),qc)}function Uc(t,e){return t&&nr(t,ko(e,3))}function Fc(t,e){return t&&or(t,ko(e,3))}function jc(t){return null==t?[]:ar(t,Hc(t))}function Bc(t){return null==t?[]:ar(t,qc(t))}function Wc(t,e,n){var r=null==t?it:cr(t,e);return r===it?n:r}function Vc(t,e){return null!=t&&Oo(t,e,_r)}function zc(t,e){return null!=t&&Oo(t,e,Cr)}function Hc(t){return Xu(t)?Tn(t):Wr(t)}function qc(t){return Xu(t)?Tn(t,!0):Vr(t)}function Yc(t,e){var n={};return e=ko(e,3),nr(t,function(t,r,i){Un(n,e(t,r,i),t)}),n}function Kc(t,e){var n={};return e=ko(e,3),nr(t,function(t,r,i){Un(n,r,e(t,r,i))}),n}function Gc(t,e){return $c(t,Lu(ko(e)))}function $c(t,e){if(null==t)return{};var n=v(wo(t),function(t){return[t]});return e=ko(e),Qr(t,n,function(t,n){return e(t,n[0])})}function Xc(t,e,n){e=Ei(e,t);var r=-1,i=e.length;for(i||(i=1,t=it);++r<i;){var o=null==t?it:t[ra(e[r])];o===it&&(r=i,o=n),t=oc(o)?o.call(t):o}return t}function Zc(t,e,n){return null==t?t:ci(t,e,n)}function Qc(t,e,n,r){return r=\"function\"==typeof r?r:it,null==t?t:ci(t,e,n,r)}function Jc(t,e,n){var r=xp(t),i=r||Cp(t)||Sp(t);if(e=ko(e,4),null==n){var o=t&&t.constructor;n=i?r?new o:[]:cc(t)&&oc(o)?yf(Al(t)):{}}return(i?s:nr)(t,function(t,r,i){return e(n,t,r,i)}),n}function ts(t,e){return null==t||yi(t,e)}function es(t,e,n){return null==t?t:_i(t,e,ki(n))}function ns(t,e,n,r){return r=\"function\"==typeof r?r:it,null==t?t:_i(t,e,ki(n),r)}function rs(t){return null==t?[]:L(t,Hc(t))}function is(t){return null==t?[]:L(t,qc(t))}function os(t,e,n){return n===it&&(n=e,e=it),n!==it&&(n=Sc(n),n=n===n?n:0),e!==it&&(e=Sc(e),e=e===e?e:0),jn(Sc(t),e,n)}function as(t,e,n){return e=kc(e),n===it?(n=e,e=0):n=kc(n),t=Sc(t),kr(t,e,n)}function us(t,e,n){if(n&&\"boolean\"!=typeof n&&jo(t,e,n)&&(e=n=it),n===it&&(\"boolean\"==typeof e?(n=e,e=it):\"boolean\"==typeof t&&(n=t,t=it)),t===it&&e===it?(t=0,e=1):(t=kc(t),e===it?(e=t,t=0):e=kc(e)),t>e){var r=t;t=e,e=r}if(n||t%1||e%1){var i=Jl();return Xl(t+i*(e-t+rr(\"1e-\"+((i+\"\").length-1))),e)}return ni(t,e)}function cs(t){return th(Ac(t).toLowerCase())}function ss(t){return t=Ac(t),t&&t.replace(Qe,br).replace(Hn,\"\")}function ls(t,e,n){t=Ac(t),e=gi(e);var r=t.length;n=n===it?r:jn(Ec(n),0,r);var i=n;return n-=e.length,n>=0&&t.slice(n,i)==e}function fs(t){return t=Ac(t),t&&Te.test(t)?t.replace(ke,xr):t}function ps(t){return t=Ac(t),t&&Le.test(t)?t.replace(Re,\"\\\\$&\"):t}function hs(t,e,n){t=Ac(t),e=Ec(e);var r=e?J(t):0;if(!e||r>=e)return t;var i=(e-r)/2;return oo(zl(i),n)+t+oo(Vl(i),n)}function ds(t,e,n){t=Ac(t),e=Ec(e);var r=e?J(t):0;return e&&r<e?t+oo(e-r,n):t}function vs(t,e,n){t=Ac(t),e=Ec(e);var r=e?J(t):0;return e&&r<e?oo(e-r,n)+t:t}function gs(t,e,n){return n||null==e?e=0:e&&(e=+e),Ql(Ac(t).replace(Fe,\"\"),e||0)}function ms(t,e,n){return e=(n?jo(t,e,n):e===it)?1:Ec(e),ii(Ac(t),e)}function ys(){var t=arguments,e=Ac(t[0]);return t.length<3?e:e.replace(t[1],t[2])}function _s(t,e,n){return n&&\"number\"!=typeof n&&jo(t,e,n)&&(e=n=it),(n=n===it?Ft:n>>>0)?(t=Ac(t),t&&(\"string\"==typeof e||null!=e&&!Ep(e))&&(e=gi(e),!e&&z(t))?Ti(tt(t),0,n):t.split(e,n)):[]}function bs(t,e,n){return t=Ac(t),n=null==n?0:jn(Ec(n),0,t.length),e=gi(e),t.slice(n,n+e.length)==e}function xs(t,e,r){var i=n.templateSettings;r&&jo(t,e,r)&&(e=it),t=Ac(t),e=Ip({},e,i,ho);var o,a,u=Ip({},e.imports,i.imports,ho),c=Hc(u),s=L(u,c),l=0,f=e.interpolate||Je,p=\"__p += '\",h=pl((e.escape||Je).source+\"|\"+f.source+\"|\"+(f===Ne?qe:Je).source+\"|\"+(e.evaluate||Je).source+\"|$\",\"g\"),d=\"//# sourceURL=\"+(\"sourceURL\"in e?e.sourceURL:\"lodash.templateSources[\"+ ++Xn+\"]\")+\"\\n\";t.replace(h,function(e,n,r,i,u,c){return r||(r=i),p+=t.slice(l,c).replace(tn,W),n&&(o=!0,p+=\"' +\\n__e(\"+n+\") +\\n'\"),u&&(a=!0,p+=\"';\\n\"+u+\";\\n__p += '\"),r&&(p+=\"' +\\n((__t = (\"+r+\")) == null ? '' : __t) +\\n'\"),l=c+e.length,e}),p+=\"';\\n\";var v=e.variable;v||(p=\"with (obj) {\\n\"+p+\"\\n}\\n\"),p=(a?p.replace(xe,\"\"):p).replace(we,\"$1\").replace(Ce,\"$1;\"),p=\"function(\"+(v||\"obj\")+\") {\\n\"+(v?\"\":\"obj || (obj = {});\\n\")+\"var __t, __p = ''\"+(o?\", __e = _.escape\":\"\")+(a?\", __j = Array.prototype.join;\\nfunction print() { __p += __j.call(arguments, '') }\\n\":\";\\n\")+p+\"return __p\\n}\";var g=eh(function(){return sl(c,d+\"return \"+p).apply(it,s)});if(g.source=p,rc(g))throw g;return g}function ws(t){return Ac(t).toLowerCase()}function Cs(t){return Ac(t).toUpperCase()}function Ms(t,e,n){if(t=Ac(t),t&&(n||e===it))return t.replace(Ue,\"\");if(!t||!(e=gi(e)))return t;var r=tt(t),i=tt(e),o=F(r,i),a=j(r,i)+1;return Ti(r,o,a).join(\"\")}function ks(t,e,n){if(t=Ac(t),t&&(n||e===it))return t.replace(je,\"\");if(!t||!(e=gi(e)))return t;var r=tt(t),i=j(r,tt(e))+1;return Ti(r,0,i).join(\"\")}function Es(t,e,n){if(t=Ac(t),t&&(n||e===it))return t.replace(Fe,\"\");if(!t||!(e=gi(e)))return t;var r=tt(t),i=F(r,tt(e));return Ti(r,i).join(\"\")}function Ts(t,e){var n=Tt,r=St;if(cc(e)){var i=\"separator\"in e?e.separator:i;n=\"length\"in e?Ec(e.length):n,r=\"omission\"in e?gi(e.omission):r}t=Ac(t);var o=t.length;if(z(t)){var a=tt(t);o=a.length}if(n>=o)return t;var u=n-J(r);if(u<1)return r;var c=a?Ti(a,0,u).join(\"\"):t.slice(0,u);if(i===it)return c+r;if(a&&(u+=c.length-u),Ep(i)){if(t.slice(u).search(i)){var s,l=c;for(i.global||(i=pl(i.source,Ac(Ye.exec(i))+\"g\")),i.lastIndex=0;s=i.exec(l);)var f=s.index;c=c.slice(0,f===it?u:f)}}else if(t.indexOf(gi(i),u)!=u){var p=c.lastIndexOf(i);p>-1&&(c=c.slice(0,p))}return c+r}function Ss(t){return t=Ac(t),t&&Ee.test(t)?t.replace(Me,wr):t}function Ps(t,e,n){return t=Ac(t),e=n?it:e,e===it?H(t)?rt(t):x(t):t.match(e)||[]}function Ns(t){var e=null==t?0:t.length,n=ko();return t=e?v(t,function(t){if(\"function\"!=typeof t[1])throw new dl(ct);return[n(t[0]),t[1]]}):[],oi(function(n){for(var r=-1;++r<e;){var i=t[r];if(u(i[0],this,n))return u(i[1],this,n)}})}function As(t){return Wn(Bn(t,pt))}function Os(t){return function(){return t}}function Is(t,e){return null==t||t!==t?e:t}function Ds(t){return t}function Rs(t){return Br(\"function\"==typeof t?t:Bn(t,pt))}function Ls(t){return qr(Bn(t,pt))}function Us(t,e){return Yr(t,Bn(e,pt))}function Fs(t,e,n){var r=Hc(e),i=ar(e,r);null!=n||cc(e)&&(i.length||!r.length)||(n=e,e=t,t=this,i=ar(e,Hc(e)));var o=!(cc(n)&&\"chain\"in n&&!n.chain),a=oc(t);return s(i,function(n){var r=e[n];t[n]=r,a&&(t.prototype[n]=function(){var e=this.__chain__;if(o||e){var n=t(this.__wrapped__),i=n.__actions__=Bi(this.__actions__);return i.push({func:r,args:arguments,thisArg:t}),n.__chain__=e,n}return r.apply(t,g([this.value()],arguments))})}),t}function js(){return ur._===this&&(ur._=kl),this}function Bs(){}function Ws(t){return t=Ec(t),oi(function(e){return $r(e,t)})}function Vs(t){return Bo(t)?S(ra(t)):Jr(t)}function zs(t){return function(e){return null==t?it:cr(t,e)}}function Hs(){return[]}function qs(){return!1}function Ys(){return{}}function Ks(){return\"\"}function Gs(){return!0}function $s(t,e){if(t=Ec(t),t<1||t>Rt)return[];var n=Ft,r=Xl(t,Ft);e=ko(e),t-=Ft;for(var i=I(r,e);++n<t;)e(n);return i}function Xs(t){return xp(t)?v(t,ra):bc(t)?[t]:Bi(Lf(Ac(t)))}function Zs(t){var e=++xl;return Ac(t)+e}function Qs(t){return t&&t.length?Gn(t,Ds,pr):it}function Js(t,e){return t&&t.length?Gn(t,ko(e,2),pr):it}function tl(t){return T(t,Ds)}function el(t,e){return T(t,ko(e,2))}function nl(t){return t&&t.length?Gn(t,Ds,zr):it}function rl(t,e){return t&&t.length?Gn(t,ko(e,2),zr):it}function il(t){return t&&t.length?O(t,Ds):0}function ol(t,e){return t&&t.length?O(t,ko(e,2)):0}e=null==e?ur:Mr.defaults(ur.Object(),e,Mr.pick(ur,$n));var al=e.Array,ul=e.Date,cl=e.Error,sl=e.Function,ll=e.Math,fl=e.Object,pl=e.RegExp,hl=e.String,dl=e.TypeError,vl=al.prototype,gl=sl.prototype,ml=fl.prototype,yl=e[\"__core-js_shared__\"],_l=gl.toString,bl=ml.hasOwnProperty,xl=0,wl=function(){var t=/[^.]+$/.exec(yl&&yl.keys&&yl.keys.IE_PROTO||\"\");return t?\"Symbol(src)_1.\"+t:\"\"}(),Cl=ml.toString,Ml=_l.call(fl),kl=ur._,El=pl(\"^\"+_l.call(bl).replace(Re,\"\\\\$&\").replace(/hasOwnProperty|(function).*?(?=\\\\\\()| for .+?(?=\\\\\\])/g,\"$1.*?\")+\"$\"),Tl=lr?e.Buffer:it,Sl=e.Symbol,Pl=e.Uint8Array,Nl=Tl?Tl.allocUnsafe:it,Al=K(fl.getPrototypeOf,fl),Ol=fl.create,Il=ml.propertyIsEnumerable,Dl=vl.splice,Rl=Sl?Sl.isConcatSpreadable:it,Ll=Sl?Sl.iterator:it,Ul=Sl?Sl.toStringTag:it,Fl=function(){try{var t=So(fl,\"defineProperty\");return t({},\"\",{}),t}catch(t){}}(),jl=e.clearTimeout!==ur.clearTimeout&&e.clearTimeout,Bl=ul&&ul.now!==ur.Date.now&&ul.now,Wl=e.setTimeout!==ur.setTimeout&&e.setTimeout,Vl=ll.ceil,zl=ll.floor,Hl=fl.getOwnPropertySymbols,ql=Tl?Tl.isBuffer:it,Yl=e.isFinite,Kl=vl.join,Gl=K(fl.keys,fl),$l=ll.max,Xl=ll.min,Zl=ul.now,Ql=e.parseInt,Jl=ll.random,tf=vl.reverse,ef=So(e,\"DataView\"),nf=So(e,\"Map\"),rf=So(e,\"Promise\"),of=So(e,\"Set\"),af=So(e,\"WeakMap\"),uf=So(fl,\"create\"),cf=af&&new af,sf={},lf=ia(ef),ff=ia(nf),pf=ia(rf),hf=ia(of),df=ia(af),vf=Sl?Sl.prototype:it,gf=vf?vf.valueOf:it,mf=vf?vf.toString:it,yf=function(){function t(){}return function(e){if(!cc(e))return{};if(Ol)return Ol(e);t.prototype=e;var n=new t;return t.prototype=it,n}}();n.templateSettings={escape:Se,evaluate:Pe,interpolate:Ne,variable:\"\",imports:{_:n}},n.prototype=r.prototype,n.prototype.constructor=n,i.prototype=yf(r.prototype),i.prototype.constructor=i,b.prototype=yf(r.prototype),b.prototype.constructor=b,nt.prototype.clear=ze,nt.prototype.delete=en,nt.prototype.get=nn,nt.prototype.has=rn,nt.prototype.set=on,an.prototype.clear=un,an.prototype.delete=cn,an.prototype.get=sn,an.prototype.has=ln,an.prototype.set=fn,pn.prototype.clear=hn,pn.prototype.delete=dn,pn.prototype.get=vn,pn.prototype.has=gn,pn.prototype.set=mn,yn.prototype.add=yn.prototype.push=_n,yn.prototype.has=bn,xn.prototype.clear=wn,xn.prototype.delete=Cn,xn.prototype.get=Mn,xn.prototype.has=kn,xn.prototype.set=En;var _f=Yi(nr),bf=Yi(or,!0),xf=Ki(),wf=Ki(!0),Cf=cf?function(t,e){return cf.set(t,e),t}:Ds,Mf=Fl?function(t,e){return Fl(t,\"toString\",{configurable:!0,enumerable:!1,value:Os(e),writable:!0})}:Ds,kf=oi,Ef=jl||function(t){return ur.clearTimeout(t)},Tf=of&&1/$(new of([,-0]))[1]==Dt?function(t){return new of(t)}:Bs,Sf=cf?function(t){return cf.get(t)}:Bs,Pf=Hl?function(t){return null==t?[]:(t=fl(t),p(Hl(t),function(e){return Il.call(t,e)}))}:Hs,Nf=Hl?function(t){for(var e=[];t;)g(e,Pf(t)),t=Al(t);return e}:Hs,Af=fr;(ef&&Af(new ef(new ArrayBuffer(1)))!=fe||nf&&Af(new nf)!=Zt||rf&&Af(rf.resolve())!=ee||of&&Af(new of)!=ie||af&&Af(new af)!=ce)&&(Af=function(t){var e=fr(t),n=e==te?t.constructor:it,r=n?ia(n):\"\";if(r)switch(r){case lf:return fe;case ff:return Zt;case pf:return ee;case hf:return ie;case df:return ce}return e});var Of=yl?oc:qs,If=ea(Cf),Df=Wl||function(t,e){return ur.setTimeout(t,e)},Rf=ea(Mf),Lf=Ko(function(t){var e=[];return Ie.test(t)&&e.push(\"\"),t.replace(De,function(t,n,r,i){e.push(r?i.replace(He,\"$1\"):n||t)}),e}),Uf=oi(function(t,e){return Zu(t)?Yn(t,er(e,1,Zu,!0)):[]}),Ff=oi(function(t,e){var n=ka(e);return Zu(n)&&(n=it),Zu(t)?Yn(t,er(e,1,Zu,!0),ko(n,2)):[]}),jf=oi(function(t,e){var n=ka(e);return Zu(n)&&(n=it),Zu(t)?Yn(t,er(e,1,Zu,!0),it,n):[]}),Bf=oi(function(t){var e=v(t,Mi);return e.length&&e[0]===t[0]?Er(e):[]}),Wf=oi(function(t){var e=ka(t),n=v(t,Mi);return e===ka(n)?e=it:n.pop(),n.length&&n[0]===t[0]?Er(n,ko(e,2)):[]}),Vf=oi(function(t){var e=ka(t),n=v(t,Mi);return e=\"function\"==typeof e?e:it,e&&n.pop(),n.length&&n[0]===t[0]?Er(n,it,e):[]}),zf=oi(Sa),Hf=bo(function(t,e){var n=null==t?0:t.length,r=Fn(t,e);return ei(t,v(e,function(t){return Fo(t,n)?+t:t}).sort(Li)),r}),qf=oi(function(t){return mi(er(t,1,Zu,!0))}),Yf=oi(function(t){var e=ka(t);return Zu(e)&&(e=it),mi(er(t,1,Zu,!0),ko(e,2))}),Kf=oi(function(t){var e=ka(t);return e=\"function\"==typeof e?e:it,mi(er(t,1,Zu,!0),it,e)}),Gf=oi(function(t,e){return Zu(t)?Yn(t,e):[]}),$f=oi(function(t){return wi(p(t,Zu))}),Xf=oi(function(t){var e=ka(t);return Zu(e)&&(e=it),wi(p(t,Zu),ko(e,2))}),Zf=oi(function(t){var e=ka(t);return e=\"function\"==typeof e?e:it,wi(p(t,Zu),it,e)}),Qf=oi(Xa),Jf=oi(function(t){var e=t.length,n=e>1?t[e-1]:it;return n=\"function\"==typeof n?(t.pop(),n):it,Za(t,n)}),tp=bo(function(t){var e=t.length,n=e?t[0]:0,r=this.__wrapped__,o=function(e){return Fn(e,t)};return!(e>1||this.__actions__.length)&&r instanceof b&&Fo(n)?(r=r.slice(n,+n+(e?1:0)),r.__actions__.push({func:nu,args:[o],thisArg:it}),new i(r,this.__chain__).thru(function(t){return e&&!t.length&&t.push(it),t})):this.thru(o)}),ep=Hi(function(t,e,n){bl.call(t,n)?++t[n]:Un(t,n,1)}),np=Ji(va),rp=Ji(ga),ip=Hi(function(t,e,n){bl.call(t,n)?t[n].push(e):Un(t,n,[e])}),op=oi(function(t,e,n){var r=-1,i=\"function\"==typeof e,o=Xu(t)?al(t.length):[];return _f(t,function(t){o[++r]=i?u(e,t,n):Sr(t,e,n)}),o}),ap=Hi(function(t,e,n){Un(t,n,e)}),up=Hi(function(t,e,n){t[n?0:1].push(e)},function(){return[[],[]]}),cp=oi(function(t,e){if(null==t)return[];var n=e.length;return n>1&&jo(t,e[0],e[1])?e=[]:n>2&&jo(e[0],e[1],e[2])&&(e=[e[0]]),Xr(t,er(e,1),[])}),sp=Bl||function(){return ur.Date.now()},lp=oi(function(t,e,n){var r=mt;if(n.length){var i=G(n,Mo(lp));r|=wt}return po(t,r,e,n,i)}),fp=oi(function(t,e,n){var r=mt|yt;if(n.length){var i=G(n,Mo(fp));r|=wt}return po(e,r,t,n,i)}),pp=oi(function(t,e){return qn(t,1,e)}),hp=oi(function(t,e,n){return qn(t,Sc(e)||0,n)});Ru.Cache=pn;var dp=kf(function(t,e){e=1==e.length&&xp(e[0])?v(e[0],R(ko())):v(er(e,1),R(ko()));var n=e.length;return oi(function(r){for(var i=-1,o=Xl(r.length,n);++i<o;)r[i]=e[i].call(this,r[i]);return u(t,this,r)})}),vp=oi(function(t,e){var n=G(e,Mo(vp));return po(t,wt,it,e,n)}),gp=oi(function(t,e){var n=G(e,Mo(gp));return po(t,Ct,it,e,n)}),mp=bo(function(t,e){return po(t,kt,it,it,it,e)}),yp=co(pr),_p=co(function(t,e){return t>=e}),bp=Pr(function(){return arguments}())?Pr:function(t){return sc(t)&&bl.call(t,\"callee\")&&!Il.call(t,\"callee\")},xp=al.isArray,wp=hr?R(hr):Nr,Cp=ql||qs,Mp=dr?R(dr):Ar,kp=vr?R(vr):Dr,Ep=gr?R(gr):Ur,Tp=mr?R(mr):Fr,Sp=yr?R(yr):jr,Pp=co(zr),Np=co(function(t,e){return t<=e}),Ap=qi(function(t,e){if(Ho(e)||Xu(e))return void Wi(e,Hc(e),t);for(var n in e)bl.call(e,n)&&On(t,n,e[n])}),Op=qi(function(t,e){Wi(e,qc(e),t)}),Ip=qi(function(t,e,n,r){Wi(e,qc(e),t,r)}),Dp=qi(function(t,e,n,r){Wi(e,Hc(e),t,r)}),Rp=bo(Fn),Lp=oi(function(t){return t.push(it,ho),u(Ip,it,t)}),Up=oi(function(t){return t.push(it,vo),u(Vp,it,t)}),Fp=no(function(t,e,n){t[e]=n},Os(Ds)),jp=no(function(t,e,n){bl.call(t,e)?t[e].push(n):t[e]=[n]},ko),Bp=oi(Sr),Wp=qi(function(t,e,n){Kr(t,e,n)}),Vp=qi(function(t,e,n,r){Kr(t,e,n,r)}),zp=bo(function(t,e){var n={};if(null==t)return n;var r=!1;e=v(e,function(e){return e=Ei(e,t),r||(r=e.length>1),e}),Wi(t,wo(t),n),r&&(n=Bn(n,pt|ht|dt,go));for(var i=e.length;i--;)yi(n,e[i]);return n}),Hp=bo(function(t,e){return null==t?{}:Zr(t,e)}),qp=fo(Hc),Yp=fo(qc),Kp=Xi(function(t,e,n){return e=e.toLowerCase(),t+(n?cs(e):e)}),Gp=Xi(function(t,e,n){return t+(n?\"-\":\"\")+e.toLowerCase()}),$p=Xi(function(t,e,n){return t+(n?\" \":\"\")+e.toLowerCase()}),Xp=$i(\"toLowerCase\"),Zp=Xi(function(t,e,n){return t+(n?\"_\":\"\")+e.toLowerCase()}),Qp=Xi(function(t,e,n){return t+(n?\" \":\"\")+th(e)}),Jp=Xi(function(t,e,n){return t+(n?\" \":\"\")+e.toUpperCase()}),th=$i(\"toUpperCase\"),eh=oi(function(t,e){try{return u(t,it,e)}catch(t){return rc(t)?t:new cl(t)}}),nh=bo(function(t,e){return s(e,function(e){e=ra(e),Un(t,e,lp(t[e],t))}),t}),rh=to(),ih=to(!0),oh=oi(function(t,e){return function(n){return Sr(n,t,e)}}),ah=oi(function(t,e){return function(n){return Sr(t,n,e)}}),uh=io(v),ch=io(f),sh=io(_),lh=uo(),fh=uo(!0),ph=ro(function(t,e){return t+e},0),hh=lo(\"ceil\"),dh=ro(function(t,e){return t/e},1),vh=lo(\"floor\"),gh=ro(function(t,e){return t*e},1),mh=lo(\"round\"),yh=ro(function(t,e){return t-e},0);return n.after=Su,n.ary=Pu,n.assign=Ap,n.assignIn=Op,n.assignInWith=Ip,n.assignWith=Dp,n.at=Rp,n.before=Nu,n.bind=lp,n.bindAll=nh,n.bindKey=fp,n.castArray=zu,n.chain=tu,n.chunk=ua,n.compact=ca,n.concat=sa,n.cond=Ns,n.conforms=As,n.constant=Os,n.countBy=ep,n.create=Oc,n.curry=Au,n.curryRight=Ou,n.debounce=Iu,n.defaults=Lp,n.defaultsDeep=Up,n.defer=pp,n.delay=hp,n.difference=Uf,n.differenceBy=Ff,n.differenceWith=jf,n.drop=la,n.dropRight=fa,n.dropRightWhile=pa,n.dropWhile=ha,n.fill=da,n.filter=fu,n.flatMap=pu,n.flatMapDeep=hu,n.flatMapDepth=du,n.flatten=ma,n.flattenDeep=ya,n.flattenDepth=_a,n.flip=Du,n.flow=rh,n.flowRight=ih,n.fromPairs=ba,n.functions=jc,n.functionsIn=Bc,n.groupBy=ip,n.initial=Ca,n.intersection=Bf,n.intersectionBy=Wf,n.intersectionWith=Vf,n.invert=Fp,n.invertBy=jp,n.invokeMap=op,n.iteratee=Rs,n.keyBy=ap,n.keys=Hc,n.keysIn=qc,n.map=yu,n.mapKeys=Yc,n.mapValues=Kc,n.matches=Ls,n.matchesProperty=Us,n.memoize=Ru,n.merge=Wp,n.mergeWith=Vp,n.method=oh,n.methodOf=ah,n.mixin=Fs,n.negate=Lu,n.nthArg=Ws,n.omit=zp,n.omitBy=Gc,n.once=Uu,n.orderBy=_u,n.over=uh,n.overArgs=dp,n.overEvery=ch,n.overSome=sh,n.partial=vp,n.partialRight=gp,n.partition=up,n.pick=Hp,n.pickBy=$c,n.property=Vs,n.propertyOf=zs,n.pull=zf,n.pullAll=Sa,n.pullAllBy=Pa,n.pullAllWith=Na,n.pullAt=Hf,n.range=lh,n.rangeRight=fh,n.rearg=mp,n.reject=wu,n.remove=Aa,n.rest=Fu,n.reverse=Oa,n.sampleSize=Mu,n.set=Zc,n.setWith=Qc,n.shuffle=ku,n.slice=Ia,n.sortBy=cp,n.sortedUniq=Ba,n.sortedUniqBy=Wa,n.split=_s,n.spread=ju,n.tail=Va,n.take=za,n.takeRight=Ha,n.takeRightWhile=qa,n.takeWhile=Ya,n.tap=eu,n.throttle=Bu,n.thru=nu,n.toArray=Mc,n.toPairs=qp,n.toPairsIn=Yp,n.toPath=Xs,n.toPlainObject=Pc,n.transform=Jc,n.unary=Wu,n.union=qf,n.unionBy=Yf,n.unionWith=Kf,n.uniq=Ka,n.uniqBy=Ga,n.uniqWith=$a,n.unset=ts,n.unzip=Xa,n.unzipWith=Za,n.update=es,n.updateWith=ns,n.values=rs,n.valuesIn=is,n.without=Gf,n.words=Ps,n.wrap=Vu,n.xor=$f,n.xorBy=Xf,n.xorWith=Zf,n.zip=Qf,n.zipObject=Qa,n.zipObjectDeep=Ja,n.zipWith=Jf,n.entries=qp,n.entriesIn=Yp,n.extend=Op,n.extendWith=Ip,Fs(n,n),n.add=ph,n.attempt=eh,n.camelCase=Kp,n.capitalize=cs,n.ceil=hh,n.clamp=os,n.clone=Hu,n.cloneDeep=Yu,n.cloneDeepWith=Ku,n.cloneWith=qu,n.conformsTo=Gu,n.deburr=ss,n.defaultTo=Is,n.divide=dh,n.endsWith=ls,n.eq=$u,n.escape=fs,n.escapeRegExp=ps,n.every=lu,n.find=np,n.findIndex=va,n.findKey=Ic,n.findLast=rp,n.findLastIndex=ga,n.findLastKey=Dc,n.floor=vh,n.forEach=vu,n.forEachRight=gu,n.forIn=Rc,n.forInRight=Lc,n.forOwn=Uc,n.forOwnRight=Fc,n.get=Wc,n.gt=yp,n.gte=_p,n.has=Vc,n.hasIn=zc,n.head=xa,n.identity=Ds,n.includes=mu,n.indexOf=wa,n.inRange=as,n.invoke=Bp,n.isArguments=bp,n.isArray=xp,n.isArrayBuffer=wp,n.isArrayLike=Xu,n.isArrayLikeObject=Zu,n.isBoolean=Qu,n.isBuffer=Cp,n.isDate=Mp,n.isElement=Ju,n.isEmpty=tc,n.isEqual=ec,n.isEqualWith=nc,n.isError=rc,n.isFinite=ic,n.isFunction=oc,n.isInteger=ac,n.isLength=uc,n.isMap=kp,n.isMatch=lc,n.isMatchWith=fc,n.isNaN=pc,n.isNative=hc,n.isNil=vc,n.isNull=dc,n.isNumber=gc,n.isObject=cc,n.isObjectLike=sc,n.isPlainObject=mc,n.isRegExp=Ep,n.isSafeInteger=yc,n.isSet=Tp,n.isString=_c,n.isSymbol=bc,n.isTypedArray=Sp,n.isUndefined=xc,n.isWeakMap=wc,n.isWeakSet=Cc,n.join=Ma,n.kebabCase=Gp,n.last=ka,n.lastIndexOf=Ea,n.lowerCase=$p,n.lowerFirst=Xp,n.lt=Pp,n.lte=Np,n.max=Qs,n.maxBy=Js,n.mean=tl,n.meanBy=el,n.min=nl,n.minBy=rl,n.stubArray=Hs,n.stubFalse=qs,n.stubObject=Ys,n.stubString=Ks,n.stubTrue=Gs,n.multiply=gh,n.nth=Ta,n.noConflict=js,n.noop=Bs,n.now=sp,n.pad=hs,n.padEnd=ds,n.padStart=vs,n.parseInt=gs,n.random=us,n.reduce=bu,n.reduceRight=xu,n.repeat=ms,n.replace=ys,n.result=Xc,n.round=mh,n.runInContext=t,n.sample=Cu,n.size=Eu,n.snakeCase=Zp,n.some=Tu,n.sortedIndex=Da,n.sortedIndexBy=Ra,n.sortedIndexOf=La,n.sortedLastIndex=Ua,n.sortedLastIndexBy=Fa,n.sortedLastIndexOf=ja,n.startCase=Qp,n.startsWith=bs,n.subtract=yh,n.sum=il,n.sumBy=ol,n.template=xs,n.times=$s,n.toFinite=kc,n.toInteger=Ec,n.toLength=Tc,n.toLower=ws,n.toNumber=Sc,n.toSafeInteger=Nc,n.toString=Ac,n.toUpper=Cs,n.trim=Ms,n.trimEnd=ks,n.trimStart=Es,n.truncate=Ts,n.unescape=Ss,n.uniqueId=Zs,n.upperCase=Jp,n.upperFirst=th,n.each=vu,n.eachRight=gu,n.first=xa,Fs(n,function(){var t={};return nr(n,function(e,r){bl.call(n.prototype,r)||(t[r]=e)}),t}(),{chain:!1}),n.VERSION=ot,s([\"bind\",\"bindKey\",\"curry\",\"curryRight\",\"partial\",\"partialRight\"],function(t){n[t].placeholder=n}),s([\"drop\",\"take\"],function(t,e){b.prototype[t]=function(n){n=n===it?1:$l(Ec(n),0);var r=this.__filtered__&&!e?new b(this):this.clone();return r.__filtered__?r.__takeCount__=Xl(n,r.__takeCount__):r.__views__.push({size:Xl(n,Ft),type:t+(r.__dir__<0?\"Right\":\"\")}),r},b.prototype[t+\"Right\"]=function(e){return this.reverse()[t](e).reverse()}}),s([\"filter\",\"map\",\"takeWhile\"],function(t,e){var n=e+1,r=n==At||n==It;b.prototype[t]=function(t){var e=this.clone();return e.__iteratees__.push({iteratee:ko(t,3),type:n}),e.__filtered__=e.__filtered__||r,e}}),s([\"head\",\"last\"],function(t,e){var n=\"take\"+(e?\"Right\":\"\");b.prototype[t]=function(){return this[n](1).value()[0]}}),s([\"initial\",\"tail\"],function(t,e){var n=\"drop\"+(e?\"\":\"Right\");b.prototype[t]=function(){return this.__filtered__?new b(this):this[n](1)}}),b.prototype.compact=function(){return this.filter(Ds)},b.prototype.find=function(t){return this.filter(t).head()},b.prototype.findLast=function(t){return this.reverse().find(t)},b.prototype.invokeMap=oi(function(t,e){return\"function\"==typeof t?new b(this):this.map(function(n){return Sr(n,t,e)})}),b.prototype.reject=function(t){return this.filter(Lu(ko(t)))},b.prototype.slice=function(t,e){t=Ec(t);var n=this;return n.__filtered__&&(t>0||e<0)?new b(n):(t<0?n=n.takeRight(-t):t&&(n=n.drop(t)),e!==it&&(e=Ec(e),n=e<0?n.dropRight(-e):n.take(e-t)),n)},b.prototype.takeRightWhile=function(t){return this.reverse().takeWhile(t).reverse()},b.prototype.toArray=function(){return this.take(Ft)},nr(b.prototype,function(t,e){var r=/^(?:filter|find|map|reject)|While$/.test(e),o=/^(?:head|last)$/.test(e),a=n[o?\"take\"+(\"last\"==e?\"Right\":\"\"):e],u=o||/^find/.test(e);a&&(n.prototype[e]=function(){var e=this.__wrapped__,c=o?[1]:arguments,s=e instanceof b,l=c[0],f=s||xp(e),p=function(t){var e=a.apply(n,g([t],c));return o&&h?e[0]:e};f&&r&&\"function\"==typeof l&&1!=l.length&&(s=f=!1);var h=this.__chain__,d=!!this.__actions__.length,v=u&&!h,m=s&&!d;if(!u&&f){e=m?e:new b(this);var y=t.apply(e,c);return y.__actions__.push({func:nu,args:[p],thisArg:it}),new i(y,h)}return v&&m?t.apply(this,c):(y=this.thru(p),v?o?y.value()[0]:y.value():y)})}),s([\"pop\",\"push\",\"shift\",\"sort\",\"splice\",\"unshift\"],function(t){var e=vl[t],r=/^(?:push|sort|unshift)$/.test(t)?\"tap\":\"thru\",i=/^(?:pop|shift)$/.test(t);n.prototype[t]=function(){var t=arguments;if(i&&!this.__chain__){var n=this.value();return e.apply(xp(n)?n:[],t)}return this[r](function(n){return e.apply(xp(n)?n:[],t)})}}),nr(b.prototype,function(t,e){var r=n[e];if(r){var i=r.name+\"\",o=sf[i]||(sf[i]=[]);o.push({name:e,func:r})}}),sf[eo(it,yt).name]=[{name:\"wrapper\",func:it}],b.prototype.clone=P,b.prototype.reverse=Z,b.prototype.value=et,n.prototype.at=tp,n.prototype.chain=ru,n.prototype.commit=iu,n.prototype.next=ou,n.prototype.plant=uu,n.prototype.reverse=cu,n.prototype.toJSON=n.prototype.valueOf=n.prototype.value=su,n.prototype.first=n.prototype.head,Ll&&(n.prototype[Ll]=au),n},Mr=Cr();ur._=Mr,i=function(){return Mr}.call(e,n,e,r),!(i!==it&&(r.exports=i))}).call(this)}).call(e,n(99),n(100)(t))},function(t,e,n){\"use strict\";var r={remove:function(t){t._reactInternalInstance=void 0},get:function(t){return t._reactInternalInstance},has:function(t){return void 0!==t._reactInternalInstance},set:function(t,e){t._reactInternalInstance=e}};t.exports=r},function(t,e,n){\"use strict\";t.exports=n(26)},function(t,e,n){\"use strict\";var r=n(61);e.a=function(t){return t=n.i(r.a)(Math.abs(t)),t?t[1]:NaN}},function(t,e,n){\"use strict\";e.a=function(t,e){return t=+t,e-=t,function(n){return t+e*n}}},function(t,e,n){\"use strict\";var r=n(228);n.d(e,\"a\",function(){return r.a})},function(t,e,n){\"use strict\";function r(t,e){return(e-=t=+t)?function(n){return(n-t)/e}:n.i(h.a)(e)}function i(t){return function(e,n){var r=t(e=+e,n=+n);return function(t){return t<=e?0:t>=n?1:r(t)}}}function o(t){return function(e,n){var r=t(e=+e,n=+n);return function(t){return t<=0?e:t>=1?n:r(t)}}}function a(t,e,n,r){var i=t[0],o=t[1],a=e[0],u=e[1];return o<i?(i=n(o,i),a=r(u,a)):(i=n(i,o),a=r(a,u)),function(t){return a(i(t))}}function u(t,e,r,i){var o=Math.min(t.length,e.length)-1,a=new Array(o),u=new Array(o),c=-1;for(t[o]<t[0]&&(t=t.slice().reverse(),e=e.slice().reverse());++c<o;)a[c]=r(t[c],t[c+1]),u[c]=i(e[c],e[c+1]);return function(e){var r=n.i(l.c)(t,e,1,o)-1;return u[r](a[r](e))}}function c(t,e){return e.domain(t.domain()).range(t.range()).interpolate(t.interpolate()).clamp(t.clamp())}function s(t,e){function n(){return s=Math.min(g.length,m.length)>2?u:a,l=h=null,c}function c(e){return(l||(l=s(g,m,_?i(t):t,y)))(+e)}var s,l,h,g=v,m=v,y=f.b,_=!1;return c.invert=function(t){return(h||(h=s(m,g,r,_?o(e):e)))(+t)},c.domain=function(t){return arguments.length?(g=p.a.call(t,d.a),n()):g.slice()},c.range=function(t){return arguments.length?(m=p.b.call(t),n()):m.slice()},c.rangeRound=function(t){return m=p.b.call(t),y=f.c,n()},c.clamp=function(t){return arguments.length?(_=!!t,n()):_},c.interpolate=function(t){return arguments.length?(y=t,n()):y},n()}var l=n(12),f=n(31),p=n(16),h=n(65),d=n(126);e.b=r,e.c=c,e.a=s;var v=[0,1]},function(t,e,n){\"use strict\";function r(t,e,n){t._context.bezierCurveTo((2*t._x0+t._x1)/3,(2*t._y0+t._y1)/3,(t._x0+2*t._x1)/3,(t._y0+2*t._y1)/3,(t._x0+4*t._x1+e)/6,(t._y0+4*t._y1+n)/6)}function i(t){this._context=t}e.c=r,e.b=i,i.prototype={\n",
       "areaStart:function(){this._line=0},areaEnd:function(){this._line=NaN},lineStart:function(){this._x0=this._x1=this._y0=this._y1=NaN,this._point=0},lineEnd:function(){switch(this._point){case 3:r(this,this._x1,this._y1);case 2:this._context.lineTo(this._x1,this._y1)}(this._line||0!==this._line&&1===this._point)&&this._context.closePath(),this._line=1-this._line},point:function(t,e){switch(t=+t,e=+e,this._point){case 0:this._point=1,this._line?this._context.lineTo(t,e):this._context.moveTo(t,e);break;case 1:this._point=2;break;case 2:this._point=3,this._context.lineTo((5*this._x0+this._x1)/6,(5*this._y0+this._y1)/6);default:r(this,t,e)}this._x0=this._x1,this._x1=t,this._y0=this._y1,this._y1=e}},e.a=function(t){return new i(t)}},function(t,e,n){\"use strict\";function r(t,e,n){t._context.bezierCurveTo(t._x1+t._k*(t._x2-t._x0),t._y1+t._k*(t._y2-t._y0),t._x2+t._k*(t._x1-e),t._y2+t._k*(t._y1-n),t._x2,t._y2)}function i(t,e){this._context=t,this._k=(1-e)/6}e.c=r,e.b=i,i.prototype={areaStart:function(){this._line=0},areaEnd:function(){this._line=NaN},lineStart:function(){this._x0=this._x1=this._x2=this._y0=this._y1=this._y2=NaN,this._point=0},lineEnd:function(){switch(this._point){case 2:this._context.lineTo(this._x2,this._y2);break;case 3:r(this,this._x1,this._y1)}(this._line||0!==this._line&&1===this._point)&&this._context.closePath(),this._line=1-this._line},point:function(t,e){switch(t=+t,e=+e,this._point){case 0:this._point=1,this._line?this._context.lineTo(t,e):this._context.moveTo(t,e);break;case 1:this._point=2,this._x1=t,this._y1=e;break;case 2:this._point=3;default:r(this,t,e)}this._x0=this._x1,this._x1=this._x2,this._x2=t,this._y0=this._y1,this._y1=this._y2,this._y2=e}},e.a=function t(e){function n(t){return new i(t,e)}return n.tension=function(e){return t(+e)},n}(0)},function(t,e,n){\"use strict\";function r(t){this._context=t}r.prototype={areaStart:function(){this._line=0},areaEnd:function(){this._line=NaN},lineStart:function(){this._point=0},lineEnd:function(){(this._line||0!==this._line&&1===this._point)&&this._context.closePath(),this._line=1-this._line},point:function(t,e){switch(t=+t,e=+e,this._point){case 0:this._point=1,this._line?this._context.lineTo(t,e):this._context.moveTo(t,e);break;case 1:this._point=2;default:this._context.lineTo(t,e)}}},e.a=function(t){return new r(t)}},function(t,e,n){\"use strict\";e.a=function(){}},function(t,e,n){\"use strict\";function r(t){return\"topMouseUp\"===t||\"topTouchEnd\"===t||\"topTouchCancel\"===t}function i(t){return\"topMouseMove\"===t||\"topTouchMove\"===t}function o(t){return\"topMouseDown\"===t||\"topTouchStart\"===t}function a(t,e,n,r){var i=t.type||\"unknown-event\";t.currentTarget=m.getNodeFromInstance(r),e?v.invokeGuardedCallbackWithCatch(i,n,t):v.invokeGuardedCallback(i,n,t),t.currentTarget=null}function u(t,e){var n=t._dispatchListeners,r=t._dispatchInstances;if(Array.isArray(n))for(var i=0;i<n.length&&!t.isPropagationStopped();i++)a(t,e,n[i],r[i]);else n&&a(t,e,n,r);t._dispatchListeners=null,t._dispatchInstances=null}function c(t){var e=t._dispatchListeners,n=t._dispatchInstances;if(Array.isArray(e)){for(var r=0;r<e.length&&!t.isPropagationStopped();r++)if(e[r](t,n[r]))return n[r]}else if(e&&e(t,n))return n;return null}function s(t){var e=c(t);return t._dispatchInstances=null,t._dispatchListeners=null,e}function l(t){var e=t._dispatchListeners,n=t._dispatchInstances;Array.isArray(e)?d(\"103\"):void 0,t.currentTarget=e?m.getNodeFromInstance(n):null;var r=e?e(t):null;return t.currentTarget=null,t._dispatchListeners=null,t._dispatchInstances=null,r}function f(t){return!!t._dispatchListeners}var p,h,d=n(2),v=n(87),g=(n(0),n(1),{injectComponentTree:function(t){p=t},injectTreeTraversal:function(t){h=t}}),m={isEndish:r,isMoveish:i,isStartish:o,executeDirectDispatch:l,executeDispatchesInOrder:u,executeDispatchesInOrderStopAtTrue:s,hasDispatches:f,getInstanceFromNode:function(t){return p.getInstanceFromNode(t)},getNodeFromInstance:function(t){return p.getNodeFromInstance(t)},isAncestor:function(t,e){return h.isAncestor(t,e)},getLowestCommonAncestor:function(t,e){return h.getLowestCommonAncestor(t,e)},getParentInstance:function(t){return h.getParentInstance(t)},traverseTwoPhase:function(t,e,n){return h.traverseTwoPhase(t,e,n)},traverseEnterLeave:function(t,e,n,r,i){return h.traverseEnterLeave(t,e,n,r,i)},injection:g};t.exports=m},function(t,e,n){\"use strict\";function r(t){return Object.prototype.hasOwnProperty.call(t,v)||(t[v]=h++,f[t[v]]={}),f[t[v]]}var i,o=n(3),a=n(83),u=n(360),c=n(89),s=n(393),l=n(94),f={},p=!1,h=0,d={topAbort:\"abort\",topAnimationEnd:s(\"animationend\")||\"animationend\",topAnimationIteration:s(\"animationiteration\")||\"animationiteration\",topAnimationStart:s(\"animationstart\")||\"animationstart\",topBlur:\"blur\",topCanPlay:\"canplay\",topCanPlayThrough:\"canplaythrough\",topChange:\"change\",topClick:\"click\",topCompositionEnd:\"compositionend\",topCompositionStart:\"compositionstart\",topCompositionUpdate:\"compositionupdate\",topContextMenu:\"contextmenu\",topCopy:\"copy\",topCut:\"cut\",topDoubleClick:\"dblclick\",topDrag:\"drag\",topDragEnd:\"dragend\",topDragEnter:\"dragenter\",topDragExit:\"dragexit\",topDragLeave:\"dragleave\",topDragOver:\"dragover\",topDragStart:\"dragstart\",topDrop:\"drop\",topDurationChange:\"durationchange\",topEmptied:\"emptied\",topEncrypted:\"encrypted\",topEnded:\"ended\",topError:\"error\",topFocus:\"focus\",topInput:\"input\",topKeyDown:\"keydown\",topKeyPress:\"keypress\",topKeyUp:\"keyup\",topLoadedData:\"loadeddata\",topLoadedMetadata:\"loadedmetadata\",topLoadStart:\"loadstart\",topMouseDown:\"mousedown\",topMouseMove:\"mousemove\",topMouseOut:\"mouseout\",topMouseOver:\"mouseover\",topMouseUp:\"mouseup\",topPaste:\"paste\",topPause:\"pause\",topPlay:\"play\",topPlaying:\"playing\",topProgress:\"progress\",topRateChange:\"ratechange\",topScroll:\"scroll\",topSeeked:\"seeked\",topSeeking:\"seeking\",topSelectionChange:\"selectionchange\",topStalled:\"stalled\",topSuspend:\"suspend\",topTextInput:\"textInput\",topTimeUpdate:\"timeupdate\",topTouchCancel:\"touchcancel\",topTouchEnd:\"touchend\",topTouchMove:\"touchmove\",topTouchStart:\"touchstart\",topTransitionEnd:s(\"transitionend\")||\"transitionend\",topVolumeChange:\"volumechange\",topWaiting:\"waiting\",topWheel:\"wheel\"},v=\"_reactListenersID\"+String(Math.random()).slice(2),g=o({},u,{ReactEventListener:null,injection:{injectReactEventListener:function(t){t.setHandleTopLevel(g.handleTopLevel),g.ReactEventListener=t}},setEnabled:function(t){g.ReactEventListener&&g.ReactEventListener.setEnabled(t)},isEnabled:function(){return!(!g.ReactEventListener||!g.ReactEventListener.isEnabled())},listenTo:function(t,e){for(var n=e,i=r(n),o=a.registrationNameDependencies[t],u=0;u<o.length;u++){var c=o[u];i.hasOwnProperty(c)&&i[c]||(\"topWheel\"===c?l(\"wheel\")?g.ReactEventListener.trapBubbledEvent(\"topWheel\",\"wheel\",n):l(\"mousewheel\")?g.ReactEventListener.trapBubbledEvent(\"topWheel\",\"mousewheel\",n):g.ReactEventListener.trapBubbledEvent(\"topWheel\",\"DOMMouseScroll\",n):\"topScroll\"===c?l(\"scroll\",!0)?g.ReactEventListener.trapCapturedEvent(\"topScroll\",\"scroll\",n):g.ReactEventListener.trapBubbledEvent(\"topScroll\",\"scroll\",g.ReactEventListener.WINDOW_HANDLE):\"topFocus\"===c||\"topBlur\"===c?(l(\"focus\",!0)?(g.ReactEventListener.trapCapturedEvent(\"topFocus\",\"focus\",n),g.ReactEventListener.trapCapturedEvent(\"topBlur\",\"blur\",n)):l(\"focusin\")&&(g.ReactEventListener.trapBubbledEvent(\"topFocus\",\"focusin\",n),g.ReactEventListener.trapBubbledEvent(\"topBlur\",\"focusout\",n)),i.topBlur=!0,i.topFocus=!0):d.hasOwnProperty(c)&&g.ReactEventListener.trapBubbledEvent(c,d[c],n),i[c]=!0)}},trapBubbledEvent:function(t,e,n){return g.ReactEventListener.trapBubbledEvent(t,e,n)},trapCapturedEvent:function(t,e,n){return g.ReactEventListener.trapCapturedEvent(t,e,n)},supportsEventPageXY:function(){if(!document.createEvent)return!1;var t=document.createEvent(\"MouseEvent\");return null!=t&&\"pageX\"in t},ensureScrollValueMonitoring:function(){if(void 0===i&&(i=g.supportsEventPageXY()),!i&&!p){var t=c.refreshScrollValues;g.ReactEventListener.monitorScrollValue(t),p=!0}}});t.exports=g},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(25),o=n(89),a=n(92),u={screenX:null,screenY:null,clientX:null,clientY:null,ctrlKey:null,shiftKey:null,altKey:null,metaKey:null,getModifierState:a,button:function(t){var e=t.button;return\"which\"in t?e:2===e?2:4===e?1:0},buttons:null,relatedTarget:function(t){return t.relatedTarget||(t.fromElement===t.srcElement?t.toElement:t.fromElement)},pageX:function(t){return\"pageX\"in t?t.pageX:t.clientX+o.currentScrollLeft},pageY:function(t){return\"pageY\"in t?t.pageY:t.clientY+o.currentScrollTop}};i.augmentClass(r,u),t.exports=r},function(t,e,n){\"use strict\";var r=n(2),i=(n(0),{}),o={reinitializeTransaction:function(){this.transactionWrappers=this.getTransactionWrappers(),this.wrapperInitData?this.wrapperInitData.length=0:this.wrapperInitData=[],this._isInTransaction=!1},_isInTransaction:!1,getTransactionWrappers:null,isInTransaction:function(){return!!this._isInTransaction},perform:function(t,e,n,i,o,a,u,c){this.isInTransaction()?r(\"27\"):void 0;var s,l;try{this._isInTransaction=!0,s=!0,this.initializeAll(0),l=t.call(e,n,i,o,a,u,c),s=!1}finally{try{if(s)try{this.closeAll(0)}catch(t){}else this.closeAll(0)}finally{this._isInTransaction=!1}}return l},initializeAll:function(t){for(var e=this.transactionWrappers,n=t;n<e.length;n++){var r=e[n];try{this.wrapperInitData[n]=i,this.wrapperInitData[n]=r.initialize?r.initialize.call(this):null}finally{if(this.wrapperInitData[n]===i)try{this.initializeAll(n+1)}catch(t){}}}},closeAll:function(t){this.isInTransaction()?void 0:r(\"28\");for(var e=this.transactionWrappers,n=t;n<e.length;n++){var o,a=e[n],u=this.wrapperInitData[n];try{o=!0,u!==i&&a.close&&a.close.call(this,u),o=!1}finally{if(o)try{this.closeAll(n+1)}catch(t){}}}this.wrapperInitData.length=0}};t.exports=o},function(t,e,n){\"use strict\";function r(t){var e=\"\"+t,n=o.exec(e);if(!n)return e;var r,i=\"\",a=0,u=0;for(a=n.index;a<e.length;a++){switch(e.charCodeAt(a)){case 34:r=\"&quot;\";break;case 38:r=\"&amp;\";break;case 39:r=\"&#x27;\";break;case 60:r=\"&lt;\";break;case 62:r=\"&gt;\";break;default:continue}u!==a&&(i+=e.substring(u,a)),u=a+1,i+=r}return u!==a?i+e.substring(u,a):i}function i(t){return\"boolean\"==typeof t||\"number\"==typeof t?\"\"+t:r(t)}var o=/[\"'&<>]/;t.exports=i},function(t,e,n){\"use strict\";var r,i=n(6),o=n(82),a=/^[ \\r\\n\\t\\f]/,u=/<(!--|link|noscript|meta|script|style)[ \\r\\n\\t\\f\\/>]/,c=n(90),s=c(function(t,e){if(t.namespaceURI!==o.svg||\"innerHTML\"in t)t.innerHTML=e;else{r=r||document.createElement(\"div\"),r.innerHTML=\"<svg>\"+e+\"</svg>\";for(var n=r.firstChild;n.firstChild;)t.appendChild(n.firstChild)}});if(i.canUseDOM){var l=document.createElement(\"div\");l.innerHTML=\" \",\"\"===l.innerHTML&&(s=function(t,e){if(t.parentNode&&t.parentNode.replaceChild(t,t),a.test(e)||\"<\"===e[0]&&u.test(e)){t.innerHTML=String.fromCharCode(65279)+e;var n=t.firstChild;1===n.data.length?t.removeChild(n):n.deleteData(0,1)}else t.innerHTML=e}),l=null}t.exports=s},function(t,e,n){\"use strict\";Object.defineProperty(e,\"__esModule\",{value:!0}),e.default={colors:{RdBu:[\"rgb(255, 13, 87)\",\"rgb(30, 136, 229)\"],GnPR:[\"rgb(24, 196, 93)\",\"rgb(124, 82, 255)\"],CyPU:[\"#0099C6\",\"#990099\"],PkYg:[\"#DD4477\",\"#66AA00\"],DrDb:[\"#B82E2E\",\"#316395\"],LpLb:[\"#994499\",\"#22AA99\"],YlDp:[\"#AAAA11\",\"#6633CC\"],OrId:[\"#E67300\",\"#3E0099\"]},gray:\"#777\"}},function(t,e,n){\"use strict\";var r=n(29);e.a=function(t,e,n){if(null==n&&(n=r.a),i=t.length){if((e=+e)<=0||i<2)return+n(t[0],0,t);if(e>=1)return+n(t[i-1],i-1,t);var i,o=(i-1)*e,a=Math.floor(o),u=+n(t[a],a,t),c=+n(t[a+1],a+1,t);return u+(c-u)*(o-a)}}},function(t,e,n){\"use strict\";function r(){}function i(t,e){var n=new r;if(t instanceof r)t.each(function(t,e){n.set(e,t)});else if(Array.isArray(t)){var i,o=-1,a=t.length;if(null==e)for(;++o<a;)n.set(o,t[o]);else for(;++o<a;)n.set(e(i=t[o],o,t),i)}else if(t)for(var u in t)n.set(u,t[u]);return n}n.d(e,\"b\",function(){return o});var o=\"$\";r.prototype=i.prototype={constructor:r,has:function(t){return o+t in this},get:function(t){return this[o+t]},set:function(t,e){return this[o+t]=e,this},remove:function(t){var e=o+t;return e in this&&delete this[e]},clear:function(){for(var t in this)t[0]===o&&delete this[t]},keys:function(){var t=[];for(var e in this)e[0]===o&&t.push(e.slice(1));return t},values:function(){var t=[];for(var e in this)e[0]===o&&t.push(this[e]);return t},entries:function(){var t=[];for(var e in this)e[0]===o&&t.push({key:e.slice(1),value:this[e]});return t},size:function(){var t=0;for(var e in this)e[0]===o&&++t;return t},empty:function(){for(var t in this)if(t[0]===o)return!1;return!0},each:function(t){for(var e in this)e[0]===o&&t(this[e],e.slice(1),this)}},e.a=i},function(t,e,n){\"use strict\";function r(){}function i(t){var e;return t=(t+\"\").trim().toLowerCase(),(e=x.exec(t))?(e=parseInt(e[1],16),new s(e>>8&15|e>>4&240,e>>4&15|240&e,(15&e)<<4|15&e,1)):(e=w.exec(t))?o(parseInt(e[1],16)):(e=C.exec(t))?new s(e[1],e[2],e[3],1):(e=M.exec(t))?new s(255*e[1]/100,255*e[2]/100,255*e[3]/100,1):(e=k.exec(t))?a(e[1],e[2],e[3],e[4]):(e=E.exec(t))?a(255*e[1]/100,255*e[2]/100,255*e[3]/100,e[4]):(e=T.exec(t))?l(e[1],e[2]/100,e[3]/100,1):(e=S.exec(t))?l(e[1],e[2]/100,e[3]/100,e[4]):P.hasOwnProperty(t)?o(P[t]):\"transparent\"===t?new s(NaN,NaN,NaN,0):null}function o(t){return new s(t>>16&255,t>>8&255,255&t,1)}function a(t,e,n,r){return r<=0&&(t=e=n=NaN),new s(t,e,n,r)}function u(t){return t instanceof r||(t=i(t)),t?(t=t.rgb(),new s(t.r,t.g,t.b,t.opacity)):new s}function c(t,e,n,r){return 1===arguments.length?u(t):new s(t,e,n,null==r?1:r)}function s(t,e,n,r){this.r=+t,this.g=+e,this.b=+n,this.opacity=+r}function l(t,e,n,r){return r<=0?t=e=n=NaN:n<=0||n>=1?t=e=NaN:e<=0&&(t=NaN),new h(t,e,n,r)}function f(t){if(t instanceof h)return new h(t.h,t.s,t.l,t.opacity);if(t instanceof r||(t=i(t)),!t)return new h;if(t instanceof h)return t;t=t.rgb();var e=t.r/255,n=t.g/255,o=t.b/255,a=Math.min(e,n,o),u=Math.max(e,n,o),c=NaN,s=u-a,l=(u+a)/2;return s?(c=e===u?(n-o)/s+6*(n<o):n===u?(o-e)/s+2:(e-n)/s+4,s/=l<.5?u+a:2-u-a,c*=60):s=l>0&&l<1?0:c,new h(c,s,l,t.opacity)}function p(t,e,n,r){return 1===arguments.length?f(t):new h(t,e,n,null==r?1:r)}function h(t,e,n,r){this.h=+t,this.s=+e,this.l=+n,this.opacity=+r}function d(t,e,n){return 255*(t<60?e+(n-e)*t/60:t<180?n:t<240?e+(n-e)*(240-t)/60:e)}var v=n(60);e.f=r,n.d(e,\"h\",function(){return g}),n.d(e,\"g\",function(){return m}),e.a=i,e.e=u,e.b=c,e.d=s,e.c=p;var g=.7,m=1/g,y=\"\\\\s*([+-]?\\\\d+)\\\\s*\",_=\"\\\\s*([+-]?\\\\d*\\\\.?\\\\d+(?:[eE][+-]?\\\\d+)?)\\\\s*\",b=\"\\\\s*([+-]?\\\\d*\\\\.?\\\\d+(?:[eE][+-]?\\\\d+)?)%\\\\s*\",x=/^#([0-9a-f]{3})$/,w=/^#([0-9a-f]{6})$/,C=new RegExp(\"^rgb\\\\(\"+[y,y,y]+\"\\\\)$\"),M=new RegExp(\"^rgb\\\\(\"+[b,b,b]+\"\\\\)$\"),k=new RegExp(\"^rgba\\\\(\"+[y,y,y,_]+\"\\\\)$\"),E=new RegExp(\"^rgba\\\\(\"+[b,b,b,_]+\"\\\\)$\"),T=new RegExp(\"^hsl\\\\(\"+[_,b,b]+\"\\\\)$\"),S=new RegExp(\"^hsla\\\\(\"+[_,b,b,_]+\"\\\\)$\"),P={aliceblue:15792383,antiquewhite:16444375,aqua:65535,aquamarine:8388564,azure:15794175,beige:16119260,bisque:16770244,black:0,blanchedalmond:16772045,blue:255,blueviolet:9055202,brown:10824234,burlywood:14596231,cadetblue:6266528,chartreuse:8388352,chocolate:13789470,coral:16744272,cornflowerblue:6591981,cornsilk:16775388,crimson:14423100,cyan:65535,darkblue:139,darkcyan:35723,darkgoldenrod:12092939,darkgray:11119017,darkgreen:25600,darkgrey:11119017,darkkhaki:12433259,darkmagenta:9109643,darkolivegreen:5597999,darkorange:16747520,darkorchid:10040012,darkred:9109504,darksalmon:15308410,darkseagreen:9419919,darkslateblue:4734347,darkslategray:3100495,darkslategrey:3100495,darkturquoise:52945,darkviolet:9699539,deeppink:16716947,deepskyblue:49151,dimgray:6908265,dimgrey:6908265,dodgerblue:2003199,firebrick:11674146,floralwhite:16775920,forestgreen:2263842,fuchsia:16711935,gainsboro:14474460,ghostwhite:16316671,gold:16766720,goldenrod:14329120,gray:8421504,green:32768,greenyellow:11403055,grey:8421504,honeydew:15794160,hotpink:16738740,indianred:13458524,indigo:4915330,ivory:16777200,khaki:15787660,lavender:15132410,lavenderblush:16773365,lawngreen:8190976,lemonchiffon:16775885,lightblue:11393254,lightcoral:15761536,lightcyan:14745599,lightgoldenrodyellow:16448210,lightgray:13882323,lightgreen:9498256,lightgrey:13882323,lightpink:16758465,lightsalmon:16752762,lightseagreen:2142890,lightskyblue:8900346,lightslategray:7833753,lightslategrey:7833753,lightsteelblue:11584734,lightyellow:16777184,lime:65280,limegreen:3329330,linen:16445670,magenta:16711935,maroon:8388608,mediumaquamarine:6737322,mediumblue:205,mediumorchid:12211667,mediumpurple:9662683,mediumseagreen:3978097,mediumslateblue:8087790,mediumspringgreen:64154,mediumturquoise:4772300,mediumvioletred:13047173,midnightblue:1644912,mintcream:16121850,mistyrose:16770273,moccasin:16770229,navajowhite:16768685,navy:128,oldlace:16643558,olive:8421376,olivedrab:7048739,orange:16753920,orangered:16729344,orchid:14315734,palegoldenrod:15657130,palegreen:10025880,paleturquoise:11529966,palevioletred:14381203,papayawhip:16773077,peachpuff:16767673,peru:13468991,pink:16761035,plum:14524637,powderblue:11591910,purple:8388736,rebeccapurple:6697881,red:16711680,rosybrown:12357519,royalblue:4286945,saddlebrown:9127187,salmon:16416882,sandybrown:16032864,seagreen:3050327,seashell:16774638,sienna:10506797,silver:12632256,skyblue:8900331,slateblue:6970061,slategray:7372944,slategrey:7372944,snow:16775930,springgreen:65407,steelblue:4620980,tan:13808780,teal:32896,thistle:14204888,tomato:16737095,turquoise:4251856,violet:15631086,wheat:16113331,white:16777215,whitesmoke:16119285,yellow:16776960,yellowgreen:10145074};n.i(v.a)(r,i,{displayable:function(){return this.rgb().displayable()},toString:function(){return this.rgb()+\"\"}}),n.i(v.a)(s,c,n.i(v.b)(r,{brighter:function(t){return t=null==t?m:Math.pow(m,t),new s(this.r*t,this.g*t,this.b*t,this.opacity)},darker:function(t){return t=null==t?g:Math.pow(g,t),new s(this.r*t,this.g*t,this.b*t,this.opacity)},rgb:function(){return this},displayable:function(){return 0<=this.r&&this.r<=255&&0<=this.g&&this.g<=255&&0<=this.b&&this.b<=255&&0<=this.opacity&&this.opacity<=1},toString:function(){var t=this.opacity;return t=isNaN(t)?1:Math.max(0,Math.min(1,t)),(1===t?\"rgb(\":\"rgba(\")+Math.max(0,Math.min(255,Math.round(this.r)||0))+\", \"+Math.max(0,Math.min(255,Math.round(this.g)||0))+\", \"+Math.max(0,Math.min(255,Math.round(this.b)||0))+(1===t?\")\":\", \"+t+\")\")}})),n.i(v.a)(h,p,n.i(v.b)(r,{brighter:function(t){return t=null==t?m:Math.pow(m,t),new h(this.h,this.s,this.l*t,this.opacity)},darker:function(t){return t=null==t?g:Math.pow(g,t),new h(this.h,this.s,this.l*t,this.opacity)},rgb:function(){var t=this.h%360+360*(this.h<0),e=isNaN(t)||isNaN(this.s)?0:this.s,n=this.l,r=n+(n<.5?n:1-n)*e,i=2*n-r;return new s(d(t>=240?t-240:t+120,i,r),d(t,i,r),d(t<120?t+240:t-120,i,r),this.opacity)},displayable:function(){return(0<=this.s&&this.s<=1||isNaN(this.s))&&0<=this.l&&this.l<=1&&0<=this.opacity&&this.opacity<=1}}))},function(t,e,n){\"use strict\";function r(t,e){var n=Object.create(t.prototype);for(var r in e)n[r]=e[r];return n}e.b=r,e.a=function(t,e,n){t.prototype=e.prototype=n,n.constructor=t}},function(t,e,n){\"use strict\";e.a=function(t,e){if((n=(t=e?t.toExponential(e-1):t.toExponential()).indexOf(\"e\"))<0)return null;var n,r=t.slice(0,n);return[r.length>1?r[0]+r.slice(2):r,+t.slice(n+1)]}},function(t,e,n){\"use strict\";function r(t,e,n,r,i){var o=t*t,a=o*t;return((1-3*t+3*o-a)*e+(4-6*o+3*a)*n+(1+3*t+3*o-3*a)*r+a*i)/6}e.b=r,e.a=function(t){var e=t.length-1;return function(n){var i=n<=0?n=0:n>=1?(n=1,e-1):Math.floor(n*e),o=t[i],a=t[i+1],u=i>0?t[i-1]:2*o-a,c=i<e-1?t[i+2]:2*a-o;return r((n-i/e)*e,u,o,a,c)}}},function(t,e,n){\"use strict\";var r=n(10),i=n(123),o=n(118),a=n(121),u=n(43),c=n(122),s=n(124),l=n(120);e.a=function(t,e){var f,p=typeof e;return null==e||\"boolean\"===p?n.i(l.a)(e):(\"number\"===p?u.a:\"string\"===p?(f=n.i(r.color)(e))?(e=f,i.a):s.a:e instanceof r.color?i.a:e instanceof Date?a.a:Array.isArray(e)?o.a:isNaN(e)?c.a:u.a)(t,e)}},function(t,e,n){\"use strict\";Object.defineProperty(e,\"__esModule\",{value:!0});var r=n(229);n.d(e,\"scaleBand\",function(){return r.a}),n.d(e,\"scalePoint\",function(){return r.b});var i=n(235);n.d(e,\"scaleIdentity\",function(){return i.a});var o=n(34);n.d(e,\"scaleLinear\",function(){return o.a});var a=n(236);n.d(e,\"scaleLog\",function(){return a.a});var u=n(127);n.d(e,\"scaleOrdinal\",function(){return u.a}),n.d(e,\"scaleImplicit\",function(){return u.b});var c=n(237);n.d(e,\"scalePow\",function(){return c.a}),n.d(e,\"scaleSqrt\",function(){return c.b});var s=n(238);n.d(e,\"scaleQuantile\",function(){return s.a});var l=n(239);n.d(e,\"scaleQuantize\",function(){return l.a});var f=n(242);n.d(e,\"scaleThreshold\",function(){return f.a});var p=n(128);n.d(e,\"scaleTime\",function(){return p.a});var h=n(244);n.d(e,\"scaleUtc\",function(){return h.a});var d=n(230);n.d(e,\"schemeCategory10\",function(){return d.a});var v=n(232);n.d(e,\"schemeCategory20b\",function(){return v.a});var g=n(233);n.d(e,\"schemeCategory20c\",function(){return g.a});var m=n(231);n.d(e,\"schemeCategory20\",function(){return m.a});var y=n(234);n.d(e,\"interpolateCubehelixDefault\",function(){return y.a});var _=n(240);n.d(e,\"interpolateRainbow\",function(){return _.a}),n.d(e,\"interpolateWarm\",function(){return _.b}),n.d(e,\"interpolateCool\",function(){return _.c});var b=n(245);n.d(e,\"interpolateViridis\",function(){return b.a}),n.d(e,\"interpolateMagma\",function(){return b.b}),n.d(e,\"interpolateInferno\",function(){return b.c}),n.d(e,\"interpolatePlasma\",function(){return b.d});var x=n(241);n.d(e,\"scaleSequential\",function(){return x.a})},function(t,e,n){\"use strict\";e.a=function(t){return function(){return t}}},function(t,e,n){\"use strict\";function r(t){return function(){var e=this.ownerDocument,n=this.namespaceURI;return n===a.b&&e.documentElement.namespaceURI===a.b?e.createElement(t):e.createElementNS(n,t)}}function i(t){return function(){return this.ownerDocument.createElementNS(t.space,t.local)}}var o=n(67),a=n(68);e.a=function(t){var e=n.i(o.a)(t);return(e.local?i:r)(e)}},function(t,e,n){\"use strict\";var r=n(68);e.a=function(t){var e=t+=\"\",n=e.indexOf(\":\");return n>=0&&\"xmlns\"!==(e=t.slice(0,n))&&(t=t.slice(n+1)),r.a.hasOwnProperty(e)?{space:r.a[e],local:t}:t}},function(t,e,n){\"use strict\";n.d(e,\"b\",function(){return r});var r=\"http://www.w3.org/1999/xhtml\";e.a={svg:\"http://www.w3.org/2000/svg\",xhtml:r,xlink:\"http://www.w3.org/1999/xlink\",xml:\"http://www.w3.org/XML/1998/namespace\",xmlns:\"http://www.w3.org/2000/xmlns/\"}},function(t,e,n){\"use strict\";e.a=function(t,e){var n=t.ownerSVGElement||t;if(n.createSVGPoint){var r=n.createSVGPoint();return r.x=e.clientX,r.y=e.clientY,r=r.matrixTransform(t.getScreenCTM().inverse()),[r.x,r.y]}var i=t.getBoundingClientRect();return[e.clientX-i.left-t.clientLeft,e.clientY-i.top-t.clientTop]}},function(t,e,n){\"use strict\";function r(t,e,n){return t=i(t,e,n),function(e){var n=e.relatedTarget;n&&(n===this||8&n.compareDocumentPosition(this))||t.call(this,e)}}function i(t,e,n){return function(r){var i=l;l=r;try{t.call(this,this.__data__,e,n)}finally{l=i}}}function o(t){return t.trim().split(/^|\\s+/).map(function(t){var e=\"\",n=t.indexOf(\".\");return n>=0&&(e=t.slice(n+1),t=t.slice(0,n)),{type:t,name:e}})}function a(t){return function(){var e=this.__on;if(e){for(var n,r=0,i=-1,o=e.length;r<o;++r)n=e[r],t.type&&n.type!==t.type||n.name!==t.name?e[++i]=n:this.removeEventListener(n.type,n.listener,n.capture);++i?e.length=i:delete this.__on}}}function u(t,e,n){var o=s.hasOwnProperty(t.type)?r:i;return function(r,i,a){var u,c=this.__on,s=o(e,i,a);if(c)for(var l=0,f=c.length;l<f;++l)if((u=c[l]).type===t.type&&u.name===t.name)return this.removeEventListener(u.type,u.listener,u.capture),this.addEventListener(u.type,u.listener=s,u.capture=n),void(u.value=e);this.addEventListener(t.type,s,n),u={type:t.type,name:t.name,value:e,listener:s,capture:n},c?c.push(u):this.__on=[u]}}function c(t,e,n,r){var i=l;t.sourceEvent=l,l=t;try{return e.apply(n,r)}finally{l=i}}n.d(e,\"a\",function(){return l}),e.b=c;var s={},l=null;if(\"undefined\"!=typeof document){var f=document.documentElement;\"onmouseenter\"in f||(s={mouseenter:\"mouseover\",mouseleave:\"mouseout\"})}e.c=function(t,e,n){var r,i,c=o(t+\"\"),s=c.length;{if(!(arguments.length<2)){for(l=e?u:a,null==n&&(n=!1),r=0;r<s;++r)this.each(l(c[r],e,n));return this}var l=this.node().__on;if(l)for(var f,p=0,h=l.length;p<h;++p)for(r=0,f=l[p];r<s;++r)if((i=c[r]).type===f.type&&i.name===f.name)return f.value}}},function(t,e,n){\"use strict\";function r(){}e.a=function(t){return null==t?r:function(){return this.querySelector(t)}}},function(t,e,n){\"use strict\";var r=n(70);e.a=function(){for(var t,e=r.a;t=e.sourceEvent;)e=t;return e}},function(t,e,n){\"use strict\";e.a=function(t){return t.ownerDocument&&t.ownerDocument.defaultView||t.document&&t||t.defaultView}},function(t,e,n){\"use strict\";function r(t,e,n){var r=t._x1,i=t._y1,a=t._x2,u=t._y2;if(t._l01_a>o.a){var c=2*t._l01_2a+3*t._l01_a*t._l12_a+t._l12_2a,s=3*t._l01_a*(t._l01_a+t._l12_a);r=(r*c-t._x0*t._l12_2a+t._x2*t._l01_2a)/s,i=(i*c-t._y0*t._l12_2a+t._y2*t._l01_2a)/s}if(t._l23_a>o.a){var l=2*t._l23_2a+3*t._l23_a*t._l12_a+t._l12_2a,f=3*t._l23_a*(t._l23_a+t._l12_a);a=(a*l+t._x1*t._l23_2a-e*t._l12_2a)/f,u=(u*l+t._y1*t._l23_2a-n*t._l12_2a)/f}t._context.bezierCurveTo(r,i,a,u,t._x2,t._y2)}function i(t,e){this._context=t,this._alpha=e}var o=n(35),a=n(47);e.b=r,i.prototype={areaStart:function(){this._line=0},areaEnd:function(){this._line=NaN},lineStart:function(){this._x0=this._x1=this._x2=this._y0=this._y1=this._y2=NaN,this._l01_a=this._l12_a=this._l23_a=this._l01_2a=this._l12_2a=this._l23_2a=this._point=0},lineEnd:function(){switch(this._point){case 2:this._context.lineTo(this._x2,this._y2);break;case 3:this.point(this._x2,this._y2)}(this._line||0!==this._line&&1===this._point)&&this._context.closePath(),this._line=1-this._line},point:function(t,e){if(t=+t,e=+e,this._point){var n=this._x2-t,i=this._y2-e;this._l23_a=Math.sqrt(this._l23_2a=Math.pow(n*n+i*i,this._alpha))}switch(this._point){case 0:this._point=1,this._line?this._context.lineTo(t,e):this._context.moveTo(t,e);break;case 1:this._point=2;break;case 2:this._point=3;default:r(this,t,e)}this._l01_a=this._l12_a,this._l12_a=this._l23_a,this._l01_2a=this._l12_2a,this._l12_2a=this._l23_2a,this._x0=this._x1,this._x1=this._x2,this._x2=t,this._y0=this._y1,this._y1=this._y2,this._y2=e}},e.a=function t(e){function n(t){return e?new i(t,e):new a.b(t,0)}return n.alpha=function(e){return t(+e)},n}(.5)},function(t,e,n){\"use strict\";var r=n(44),i=n(19),o=n(48),a=n(139);e.a=function(){function t(t){var i,o,a,p=t.length,h=!1;for(null==s&&(f=l(a=n.i(r.a)())),i=0;i<=p;++i)!(i<p&&c(o=t[i],i,t))===h&&((h=!h)?f.lineStart():f.lineEnd()),h&&f.point(+e(o,i,t),+u(o,i,t));if(a)return f=null,a+\"\"||null}var e=a.a,u=a.b,c=n.i(i.a)(!0),s=null,l=o.a,f=null;return t.x=function(r){return arguments.length?(e=\"function\"==typeof r?r:n.i(i.a)(+r),t):e},t.y=function(e){return arguments.length?(u=\"function\"==typeof e?e:n.i(i.a)(+e),t):u},t.defined=function(e){return arguments.length?(c=\"function\"==typeof e?e:n.i(i.a)(!!e),t):c},t.curve=function(e){return arguments.length?(l=e,null!=s&&(f=l(s)),t):l},t.context=function(e){return arguments.length?(null==e?s=f=null:f=l(s=e),t):s},t}},function(t,e,n){\"use strict\";function r(t){for(var e,n=0,r=-1,i=t.length;++r<i;)(e=+t[r][1])&&(n+=e);return n}var i=n(37);e.b=r,e.a=function(t){var e=t.map(r);return n.i(i.a)(t).sort(function(t,n){return e[t]-e[n]})}},function(t,e,n){\"use strict\";Object.defineProperty(e,\"__esModule\",{value:!0});var r=n(78);n.d(e,\"timeFormatDefaultLocale\",function(){return r.a}),n.d(e,\"timeFormat\",function(){return r.b}),n.d(e,\"timeParse\",function(){return r.c}),n.d(e,\"utcFormat\",function(){return r.d}),n.d(e,\"utcParse\",function(){return r.e});var i=n(149);n.d(e,\"timeFormatLocale\",function(){return i.a});var o=n(148);n.d(e,\"isoFormat\",function(){return o.a});var a=n(303);n.d(e,\"isoParse\",function(){return a.a})},function(t,e,n){\"use strict\";function r(t){return o=n.i(i.a)(t),a=o.format,u=o.parse,c=o.utcFormat,s=o.utcParse,o}var i=n(149);n.d(e,\"b\",function(){return a}),n.d(e,\"c\",function(){return u}),n.d(e,\"d\",function(){return c}),n.d(e,\"e\",function(){return s}),e.a=r;var o,a,u,c,s;r({dateTime:\"%x, %X\",date:\"%-m/%-d/%Y\",time:\"%-I:%M:%S %p\",periods:[\"AM\",\"PM\"],days:[\"Sunday\",\"Monday\",\"Tuesday\",\"Wednesday\",\"Thursday\",\"Friday\",\"Saturday\"],shortDays:[\"Sun\",\"Mon\",\"Tue\",\"Wed\",\"Thu\",\"Fri\",\"Sat\"],months:[\"January\",\"February\",\"March\",\"April\",\"May\",\"June\",\"July\",\"August\",\"September\",\"October\",\"November\",\"December\"],shortMonths:[\"Jan\",\"Feb\",\"Mar\",\"Apr\",\"May\",\"Jun\",\"Jul\",\"Aug\",\"Sep\",\"Oct\",\"Nov\",\"Dec\"]})},function(t,e,n){\"use strict\";var r=(n(5),n(306));n.d(e,\"t\",function(){return r.a}),n.d(e,\"n\",function(){return r.a});var i=n(309);n.d(e,\"s\",function(){return i.a}),n.d(e,\"m\",function(){return i.a});var o=n(307);n.d(e,\"r\",function(){return o.a});var a=n(305);n.d(e,\"q\",function(){return a.a});var u=n(304);n.d(e,\"a\",function(){return u.a});var c=n(316);n.d(e,\"p\",function(){return c.a}),n.d(e,\"c\",function(){return c.a}),n.d(e,\"d\",function(){return c.b});var s=n(308);n.d(e,\"o\",function(){return s.a});var l=n(317);n.d(e,\"b\",function(){return l.a});var f=n(312);n.d(e,\"l\",function(){return f.a});var p=n(311);n.d(e,\"k\",function(){return p.a});var h=n(310);n.d(e,\"e\",function(){return h.a});var d=n(314);n.d(e,\"j\",function(){return d.a}),n.d(e,\"g\",function(){return d.a}),n.d(e,\"h\",function(){return d.b});var v=n(313);n.d(e,\"i\",function(){return v.a});var g=n(315);n.d(e,\"f\",function(){return g.a})},function(t,e,n){\"use strict\";function r(t,e){return t===e?0!==t||0!==e||1/t===1/e:t!==t&&e!==e}function i(t,e){if(r(t,e))return!0;if(\"object\"!=typeof t||null===t||\"object\"!=typeof e||null===e)return!1;var n=Object.keys(t),i=Object.keys(e);if(n.length!==i.length)return!1;for(var a=0;a<n.length;a++)if(!o.call(e,n[a])||!r(t[n[a]],e[n[a]]))return!1;return!0}var o=Object.prototype.hasOwnProperty;t.exports=i},function(t,e,n){\"use strict\";function r(t,e){return Array.isArray(e)&&(e=e[1]),e?e.nextSibling:t.firstChild}function i(t,e,n){l.insertTreeBefore(t,e,n)}function o(t,e,n){Array.isArray(e)?u(t,e[0],e[1],n):v(t,e,n)}function a(t,e){if(Array.isArray(e)){var n=e[1];e=e[0],c(t,e,n),t.removeChild(n)}t.removeChild(e)}function u(t,e,n,r){for(var i=e;;){var o=i.nextSibling;if(v(t,i,r),i===n)break;i=o}}function c(t,e,n){for(;;){var r=e.nextSibling;if(r===n)break;t.removeChild(r)}}function s(t,e,n){var r=t.parentNode,i=t.nextSibling;i===e?n&&v(r,document.createTextNode(n),i):n?(d(i,n),c(r,i,e)):c(r,t,e)}var l=n(20),f=n(336),p=(n(4),n(9),n(90)),h=n(55),d=n(171),v=p(function(t,e,n){t.insertBefore(e,n)}),g=f.dangerouslyReplaceNodeWithMarkup,m={dangerouslyReplaceNodeWithMarkup:g,replaceDelimitedText:s,processUpdates:function(t,e){for(var n=0;n<e.length;n++){var u=e[n];switch(u.type){case\"INSERT_MARKUP\":i(t,u.content,r(t,u.afterNode));break;case\"MOVE_EXISTING\":o(t,u.fromNode,r(t,u.afterNode));break;case\"SET_MARKUP\":h(t,u.content);break;case\"TEXT_CONTENT\":d(t,u.content);break;case\"REMOVE_NODE\":a(t,u.fromNode)}}}};t.exports=m},function(t,e,n){\"use strict\";var r={html:\"http://www.w3.org/1999/xhtml\",mathml:\"http://www.w3.org/1998/Math/MathML\",svg:\"http://www.w3.org/2000/svg\"};t.exports=r},function(t,e,n){\"use strict\";function r(){if(u)for(var t in c){var e=c[t],n=u.indexOf(t);if(n>-1?void 0:a(\"96\",t),!s.plugins[n]){e.extractEvents?void 0:a(\"97\",t),s.plugins[n]=e;var r=e.eventTypes;for(var o in r)i(r[o],e,o)?void 0:a(\"98\",o,t)}}}function i(t,e,n){s.eventNameDispatchConfigs.hasOwnProperty(n)?a(\"99\",n):void 0,s.eventNameDispatchConfigs[n]=t;var r=t.phasedRegistrationNames;if(r){for(var i in r)if(r.hasOwnProperty(i)){var u=r[i];o(u,e,n)}return!0}return!!t.registrationName&&(o(t.registrationName,e,n),!0)}function o(t,e,n){s.registrationNameModules[t]?a(\"100\",t):void 0,s.registrationNameModules[t]=e,s.registrationNameDependencies[t]=e.eventTypes[n].dependencies}var a=n(2),u=(n(0),null),c={},s={plugins:[],eventNameDispatchConfigs:{},registrationNameModules:{},registrationNameDependencies:{},possibleRegistrationNames:null,injectEventPluginOrder:function(t){\n",
       "u?a(\"101\"):void 0,u=Array.prototype.slice.call(t),r()},injectEventPluginsByName:function(t){var e=!1;for(var n in t)if(t.hasOwnProperty(n)){var i=t[n];c.hasOwnProperty(n)&&c[n]===i||(c[n]?a(\"102\",n):void 0,c[n]=i,e=!0)}e&&r()},getPluginModuleForEvent:function(t){var e=t.dispatchConfig;if(e.registrationName)return s.registrationNameModules[e.registrationName]||null;if(void 0!==e.phasedRegistrationNames){var n=e.phasedRegistrationNames;for(var r in n)if(n.hasOwnProperty(r)){var i=s.registrationNameModules[n[r]];if(i)return i}}return null},_resetEventPlugins:function(){u=null;for(var t in c)c.hasOwnProperty(t)&&delete c[t];s.plugins.length=0;var e=s.eventNameDispatchConfigs;for(var n in e)e.hasOwnProperty(n)&&delete e[n];var r=s.registrationNameModules;for(var i in r)r.hasOwnProperty(i)&&delete r[i]}};t.exports=s},function(t,e,n){\"use strict\";function r(t){var e=/[=:]/g,n={\"=\":\"=0\",\":\":\"=2\"},r=(\"\"+t).replace(e,function(t){return n[t]});return\"$\"+r}function i(t){var e=/(=0|=2)/g,n={\"=0\":\"=\",\"=2\":\":\"},r=\".\"===t[0]&&\"$\"===t[1]?t.substring(2):t.substring(1);return(\"\"+r).replace(e,function(t){return n[t]})}var o={escape:r,unescape:i};t.exports=o},function(t,e,n){\"use strict\";function r(t){null!=t.checkedLink&&null!=t.valueLink?u(\"87\"):void 0}function i(t){r(t),null!=t.value||null!=t.onChange?u(\"88\"):void 0}function o(t){r(t),null!=t.checked||null!=t.onChange?u(\"89\"):void 0}function a(t){if(t){var e=t.getName();if(e)return\" Check the render method of `\"+e+\"`.\"}return\"\"}var u=n(2),c=n(26),s=n(366),l=(n(0),n(1),{button:!0,checkbox:!0,image:!0,hidden:!0,radio:!0,reset:!0,submit:!0}),f={value:function(t,e,n){return!t[e]||l[t.type]||t.onChange||t.readOnly||t.disabled?null:new Error(\"You provided a `value` prop to a form field without an `onChange` handler. This will render a read-only field. If the field should be mutable use `defaultValue`. Otherwise, set either `onChange` or `readOnly`.\")},checked:function(t,e,n){return!t[e]||t.onChange||t.readOnly||t.disabled?null:new Error(\"You provided a `checked` prop to a form field without an `onChange` handler. This will render a read-only field. If the field should be mutable use `defaultChecked`. Otherwise, set either `onChange` or `readOnly`.\")},onChange:c.PropTypes.func},p={},h={checkPropTypes:function(t,e,n){for(var r in f){if(f.hasOwnProperty(r))var i=f[r](e,r,t,\"prop\",null,s);if(i instanceof Error&&!(i.message in p)){p[i.message]=!0;a(n)}}},getValue:function(t){return t.valueLink?(i(t),t.valueLink.value):t.value},getChecked:function(t){return t.checkedLink?(o(t),t.checkedLink.value):t.checked},executeOnChange:function(t,e){return t.valueLink?(i(t),t.valueLink.requestChange(e.target.value)):t.checkedLink?(o(t),t.checkedLink.requestChange(e.target.checked)):t.onChange?t.onChange.call(void 0,e):void 0}};t.exports=h},function(t,e,n){\"use strict\";var r=n(2),i=(n(0),!1),o={replaceNodeWithMarkup:null,processChildrenUpdates:null,injection:{injectEnvironment:function(t){i?r(\"104\"):void 0,o.replaceNodeWithMarkup=t.replaceNodeWithMarkup,o.processChildrenUpdates=t.processChildrenUpdates,i=!0}}};t.exports=o},function(t,e,n){\"use strict\";function r(t,e,n){try{e(n)}catch(t){null===i&&(i=t)}}var i=null,o={invokeGuardedCallback:r,invokeGuardedCallbackWithCatch:r,rethrowCaughtError:function(){if(i){var t=i;throw i=null,t}}};t.exports=o},function(t,e,n){\"use strict\";function r(t){c.enqueueUpdate(t)}function i(t){var e=typeof t;if(\"object\"!==e)return e;var n=t.constructor&&t.constructor.name||e,r=Object.keys(t);return r.length>0&&r.length<20?n+\" (keys: \"+r.join(\", \")+\")\":n}function o(t,e){var n=u.get(t);if(!n){return null}return n}var a=n(2),u=(n(15),n(40)),c=(n(9),n(11)),s=(n(0),n(1),{isMounted:function(t){var e=u.get(t);return!!e&&!!e._renderedComponent},enqueueCallback:function(t,e,n){s.validateCallback(e,n);var i=o(t);return i?(i._pendingCallbacks?i._pendingCallbacks.push(e):i._pendingCallbacks=[e],void r(i)):null},enqueueCallbackInternal:function(t,e){t._pendingCallbacks?t._pendingCallbacks.push(e):t._pendingCallbacks=[e],r(t)},enqueueForceUpdate:function(t){var e=o(t,\"forceUpdate\");e&&(e._pendingForceUpdate=!0,r(e))},enqueueReplaceState:function(t,e){var n=o(t,\"replaceState\");n&&(n._pendingStateQueue=[e],n._pendingReplaceState=!0,r(n))},enqueueSetState:function(t,e){var n=o(t,\"setState\");if(n){var i=n._pendingStateQueue||(n._pendingStateQueue=[]);i.push(e),r(n)}},enqueueElementInternal:function(t,e,n){t._pendingElement=e,t._context=n,r(t)},validateCallback:function(t,e){t&&\"function\"!=typeof t?a(\"122\",e,i(t)):void 0}});t.exports=s},function(t,e,n){\"use strict\";var r={currentScrollLeft:0,currentScrollTop:0,refreshScrollValues:function(t){r.currentScrollLeft=t.x,r.currentScrollTop=t.y}};t.exports=r},function(t,e,n){\"use strict\";var r=function(t){return\"undefined\"!=typeof MSApp&&MSApp.execUnsafeLocalFunction?function(e,n,r,i){MSApp.execUnsafeLocalFunction(function(){return t(e,n,r,i)})}:t};t.exports=r},function(t,e,n){\"use strict\";function r(t){var e,n=t.keyCode;return\"charCode\"in t?(e=t.charCode,0===e&&13===n&&(e=13)):e=n,e>=32||13===e?e:0}t.exports=r},function(t,e,n){\"use strict\";function r(t){var e=this,n=e.nativeEvent;if(n.getModifierState)return n.getModifierState(t);var r=o[t];return!!r&&!!n[r]}function i(t){return r}var o={Alt:\"altKey\",Control:\"ctrlKey\",Meta:\"metaKey\",Shift:\"shiftKey\"};t.exports=i},function(t,e,n){\"use strict\";function r(t){var e=t.target||t.srcElement||window;return e.correspondingUseElement&&(e=e.correspondingUseElement),3===e.nodeType?e.parentNode:e}t.exports=r},function(t,e,n){\"use strict\";/**\n",
       " * Checks if an event is supported in the current execution environment.\n",
       " *\n",
       " * NOTE: This will not work correctly for non-generic events such as `change`,\n",
       " * `reset`, `load`, `error`, and `select`.\n",
       " *\n",
       " * Borrows from Modernizr.\n",
       " *\n",
       " * @param {string} eventNameSuffix Event name, e.g. \"click\".\n",
       " * @param {?boolean} capture Check if the capture phase is supported.\n",
       " * @return {boolean} True if the event is supported.\n",
       " * @internal\n",
       " * @license Modernizr 3.0.0pre (Custom Build) | MIT\n",
       " */\n",
       "function r(t,e){if(!o.canUseDOM||e&&!(\"addEventListener\"in document))return!1;var n=\"on\"+t,r=n in document;if(!r){var a=document.createElement(\"div\");a.setAttribute(n,\"return;\"),r=\"function\"==typeof a[n]}return!r&&i&&\"wheel\"===t&&(r=document.implementation.hasFeature(\"Events.wheel\",\"3.0\")),r}var i,o=n(6);o.canUseDOM&&(i=document.implementation&&document.implementation.hasFeature&&document.implementation.hasFeature(\"\",\"\")!==!0),t.exports=r},function(t,e,n){\"use strict\";function r(t,e){var n=null===t||t===!1,r=null===e||e===!1;if(n||r)return n===r;var i=typeof t,o=typeof e;return\"string\"===i||\"number\"===i?\"string\"===o||\"number\"===o:\"object\"===o&&t.type===e.type&&t.key===e.key}t.exports=r},function(t,e,n){\"use strict\";var r=(n(3),n(8)),i=(n(1),r);t.exports=i},function(t,e,n){\"use strict\";function r(t,e,n){this.props=t,this.context=e,this.refs=a,this.updater=n||o}var i=n(28),o=n(98),a=(n(176),n(38));n(0),n(1);r.prototype.isReactComponent={},r.prototype.setState=function(t,e){\"object\"!=typeof t&&\"function\"!=typeof t&&null!=t?i(\"85\"):void 0,this.updater.enqueueSetState(this,t),e&&this.updater.enqueueCallback(this,e,\"setState\")},r.prototype.forceUpdate=function(t){this.updater.enqueueForceUpdate(this),t&&this.updater.enqueueCallback(this,t,\"forceUpdate\")};t.exports=r},function(t,e,n){\"use strict\";function r(t,e){}var i=(n(1),{isMounted:function(t){return!1},enqueueCallback:function(t,e){},enqueueForceUpdate:function(t){r(t,\"forceUpdate\")},enqueueReplaceState:function(t,e){r(t,\"replaceState\")},enqueueSetState:function(t,e){r(t,\"setState\")}});t.exports=i},function(t,e){var n;n=function(){return this}();try{n=n||Function(\"return this\")()||(0,eval)(\"this\")}catch(t){\"object\"==typeof window&&(n=window)}t.exports=n},function(t,e){t.exports=function(t){return t.webpackPolyfill||(t.deprecate=function(){},t.paths=[],t.children||(t.children=[]),Object.defineProperty(t,\"loaded\",{enumerable:!0,get:function(){return t.l}}),Object.defineProperty(t,\"id\",{enumerable:!0,get:function(){return t.i}}),t.webpackPolyfill=1),t}},function(t,e,n){\"use strict\";n.d(e,\"b\",function(){return i}),n.d(e,\"a\",function(){return o});var r=Array.prototype,i=r.slice,o=r.map},function(t,e,n){\"use strict\";var r=n(18),i=n(103),o=n.i(i.a)(r.a),a=o.right;o.left;e.a=a},function(t,e,n){\"use strict\";function r(t){return function(e,r){return n.i(i.a)(t(e),r)}}var i=n(18);e.a=function(t){return 1===t.length&&(t=r(t)),{left:function(e,n,r,i){for(null==r&&(r=0),null==i&&(i=e.length);r<i;){var o=r+i>>>1;t(e[o],n)<0?r=o+1:i=o}return r},right:function(e,n,r,i){for(null==r&&(r=0),null==i&&(i=e.length);r<i;){var o=r+i>>>1;t(e[o],n)>0?i=o:r=o+1}return r}}}},function(t,e,n){\"use strict\";var r=n(111);e.a=function(t,e){var i=n.i(r.a)(t,e);return i?Math.sqrt(i):i}},function(t,e,n){\"use strict\";e.a=function(t,e){var n,r,i,o=-1,a=t.length;if(null==e){for(;++o<a;)if(null!=(r=t[o])&&r>=r){n=i=r;break}for(;++o<a;)null!=(r=t[o])&&(n>r&&(n=r),i<r&&(i=r))}else{for(;++o<a;)if(null!=(r=e(t[o],o,t))&&r>=r){n=i=r;break}for(;++o<a;)null!=(r=e(t[o],o,t))&&(n>r&&(n=r),i<r&&(i=r))}return[n,i]}},function(t,e,n){\"use strict\";e.a=function(t,e){var n,r,i=-1,o=t.length;if(null==e){for(;++i<o;)if(null!=(r=t[i])&&r>=r){n=r;break}for(;++i<o;)null!=(r=t[i])&&n>r&&(n=r)}else{for(;++i<o;)if(null!=(r=e(t[i],i,t))&&r>=r){n=r;break}for(;++i<o;)null!=(r=e(t[i],i,t))&&n>r&&(n=r)}return n}},function(t,e,n){\"use strict\";e.a=function(t,e,n){t=+t,e=+e,n=(i=arguments.length)<2?(e=t,t=0,1):i<3?1:+n;for(var r=-1,i=0|Math.max(0,Math.ceil((e-t)/n)),o=new Array(i);++r<i;)o[r]=t+r*n;return o}},function(t,e,n){\"use strict\";e.a=function(t){return Math.ceil(Math.log(t.length)/Math.LN2)+1}},function(t,e,n){\"use strict\";function r(t,e,n){var r=Math.abs(e-t)/Math.max(0,n),i=Math.pow(10,Math.floor(Math.log(r)/Math.LN10)),c=r/i;return c>=o?i*=10:c>=a?i*=5:c>=u&&(i*=2),e<t?-i:i}var i=n(107);e.b=r;var o=Math.sqrt(50),a=Math.sqrt(10),u=Math.sqrt(2);e.a=function(t,e,o){var a=r(t,e,o);return n.i(i.a)(Math.ceil(t/a)*a,Math.floor(e/a)*a+a/2,a)}},function(t,e,n){\"use strict\";function r(t){return t.length}var i=n(106);e.a=function(t){if(!(u=t.length))return[];for(var e=-1,o=n.i(i.a)(t,r),a=new Array(o);++e<o;)for(var u,c=-1,s=a[e]=new Array(u);++c<u;)s[c]=t[c][e];return a}},function(t,e,n){\"use strict\";var r=n(29);e.a=function(t,e){var i,o,a=t.length,u=0,c=0,s=-1,l=0;if(null==e)for(;++s<a;)isNaN(i=n.i(r.a)(t[s]))||(o=i-u,u+=o/++l,c+=o*(i-u));else for(;++s<a;)isNaN(i=n.i(r.a)(e(t[s],s,t)))||(o=i-u,u+=o/++l,c+=o*(i-u));if(l>1)return c/(l-1)}},function(t,e,n){\"use strict\";Object.defineProperty(e,\"__esModule\",{value:!0});var r=n(201);n.d(e,\"axisTop\",function(){return r.a}),n.d(e,\"axisRight\",function(){return r.b}),n.d(e,\"axisBottom\",function(){return r.c}),n.d(e,\"axisLeft\",function(){return r.d})},function(t,e,n){\"use strict\";n.d(e,\"b\",function(){return r}),n.d(e,\"a\",function(){return i});var r=Math.PI/180,i=180/Math.PI},function(t,e,n){\"use strict\";var r=n(61);n.d(e,\"b\",function(){return i});var i;e.a=function(t,e){var o=n.i(r.a)(t,e);if(!o)return t+\"\";var a=o[0],u=o[1],c=u-(i=3*Math.max(-8,Math.min(8,Math.floor(u/3))))+1,s=a.length;return c===s?a:c>s?a+new Array(c-s+1).join(\"0\"):c>0?a.slice(0,c)+\".\"+a.slice(c):\"0.\"+new Array(1-c).join(\"0\")+n.i(r.a)(t,Math.max(0,e+c-1))[0]}},function(t,e,n){\"use strict\";function r(t){if(!(e=o.exec(t)))throw new Error(\"invalid format: \"+t);var e,n=e[1]||\" \",r=e[2]||\">\",a=e[3]||\"-\",u=e[4]||\"\",c=!!e[5],s=e[6]&&+e[6],l=!!e[7],f=e[8]&&+e[8].slice(1),p=e[9]||\"\";\"n\"===p?(l=!0,p=\"g\"):i.a[p]||(p=\"\"),(c||\"0\"===n&&\"=\"===r)&&(c=!0,n=\"0\",r=\"=\"),this.fill=n,this.align=r,this.sign=a,this.symbol=u,this.zero=c,this.width=s,this.comma=l,this.precision=f,this.type=p}var i=n(116),o=/^(?:(.)?([<>=^]))?([+\\-\\( ])?([$#])?(0)?(\\d+)?(,)?(\\.\\d+)?([a-z%])?$/i;e.a=function(t){return new r(t)},r.prototype.toString=function(){return this.fill+this.align+this.sign+this.symbol+(this.zero?\"0\":\"\")+(null==this.width?\"\":Math.max(1,0|this.width))+(this.comma?\",\":\"\")+(null==this.precision?\"\":\".\"+Math.max(0,0|this.precision))+this.type}},function(t,e,n){\"use strict\";var r=n(212),i=n(114),o=n(214);e.a={\"\":r.a,\"%\":function(t,e){return(100*t).toFixed(e)},b:function(t){return Math.round(t).toString(2)},c:function(t){return t+\"\"},d:function(t){return Math.round(t).toString(10)},e:function(t,e){return t.toExponential(e)},f:function(t,e){return t.toFixed(e)},g:function(t,e){return t.toPrecision(e)},o:function(t){return Math.round(t).toString(8)},p:function(t,e){return n.i(o.a)(100*t,e)},r:o.a,s:i.a,X:function(t){return Math.round(t).toString(16).toUpperCase()},x:function(t){return Math.round(t).toString(16)}}},function(t,e,n){\"use strict\";function r(t){return t}var i=n(42),o=n(213),a=n(115),u=n(116),c=n(114),s=[\"y\",\"z\",\"a\",\"f\",\"p\",\"n\",\"µ\",\"m\",\"\",\"k\",\"M\",\"G\",\"T\",\"P\",\"E\",\"Z\",\"Y\"];e.a=function(t){function e(t){function e(t){var e,n,a,u=_,l=b;if(\"c\"===y)l=x(t)+l,t=\"\";else{t=+t;var p=(t<0||1/t<0)&&(t*=-1,!0);if(t=x(t,m),p)for(e=-1,n=t.length,p=!1;++e<n;)if(a=t.charCodeAt(e),48<a&&a<58||\"x\"===y&&96<a&&a<103||\"X\"===y&&64<a&&a<71){p=!0;break}if(u=(p?\"(\"===o?o:\"-\":\"-\"===o||\"(\"===o?\"\":o)+u,l=l+(\"s\"===y?s[8+c.b/3]:\"\")+(p&&\"(\"===o?\")\":\"\"),w)for(e=-1,n=t.length;++e<n;)if(a=t.charCodeAt(e),48>a||a>57){l=(46===a?h+t.slice(e+1):t.slice(e))+l,t=t.slice(0,e);break}}g&&!d&&(t=f(t,1/0));var C=u.length+t.length+l.length,M=C<v?new Array(v-C+1).join(r):\"\";switch(g&&d&&(t=f(M+t,M.length?v-l.length:1/0),M=\"\"),i){case\"<\":return u+t+l+M;case\"=\":return u+M+t+l;case\"^\":return M.slice(0,C=M.length>>1)+u+t+l+M.slice(C)}return M+u+t+l}t=n.i(a.a)(t);var r=t.fill,i=t.align,o=t.sign,l=t.symbol,d=t.zero,v=t.width,g=t.comma,m=t.precision,y=t.type,_=\"$\"===l?p[0]:\"#\"===l&&/[boxX]/.test(y)?\"0\"+y.toLowerCase():\"\",b=\"$\"===l?p[1]:/[%p]/.test(y)?\"%\":\"\",x=u.a[y],w=!y||/[defgprs%]/.test(y);return m=null==m?y?6:12:/[gprs]/.test(y)?Math.max(1,Math.min(21,m)):Math.max(0,Math.min(20,m)),e.toString=function(){return t+\"\"},e}function l(t,r){var o=e((t=n.i(a.a)(t),t.type=\"f\",t)),u=3*Math.max(-8,Math.min(8,Math.floor(n.i(i.a)(r)/3))),c=Math.pow(10,-u),l=s[8+u/3];return function(t){return o(c*t)+l}}var f=t.grouping&&t.thousands?n.i(o.a)(t.grouping,t.thousands):r,p=t.currency,h=t.decimal;return{format:e,formatPrefix:l}}},function(t,e,n){\"use strict\";var r=n(63);e.a=function(t,e){var i,o=e?e.length:0,a=t?Math.min(o,t.length):0,u=new Array(o),c=new Array(o);for(i=0;i<a;++i)u[i]=n.i(r.a)(t[i],e[i]);for(;i<o;++i)c[i]=e[i];return function(t){for(i=0;i<a;++i)c[i]=u[i](t);return c}}},function(t,e,n){\"use strict\";var r=n(62);e.a=function(t){var e=t.length;return function(i){var o=Math.floor(((i%=1)<0?++i:i)*e),a=t[(o+e-1)%e],u=t[o%e],c=t[(o+1)%e],s=t[(o+2)%e];return n.i(r.b)((i-o/e)*e,a,u,c,s)}}},function(t,e,n){\"use strict\";e.a=function(t){return function(){return t}}},function(t,e,n){\"use strict\";e.a=function(t,e){var n=new Date;return t=+t,e-=t,function(r){return n.setTime(t+e*r),n}}},function(t,e,n){\"use strict\";var r=n(63);e.a=function(t,e){var i,o={},a={};null!==t&&\"object\"==typeof t||(t={}),null!==e&&\"object\"==typeof e||(e={});for(i in e)i in t?o[i]=n.i(r.a)(t[i],e[i]):a[i]=e[i];return function(t){for(i in o)a[i]=o[i](t);return a}}},function(t,e,n){\"use strict\";function r(t){return function(e){var r,o,a=e.length,u=new Array(a),c=new Array(a),s=new Array(a);for(r=0;r<a;++r)o=n.i(i.rgb)(e[r]),u[r]=o.r||0,c[r]=o.g||0,s[r]=o.b||0;return u=t(u),c=t(c),s=t(s),o.opacity=1,function(t){return o.r=u(t),o.g=c(t),o.b=s(t),o+\"\"}}}var i=n(10),o=n(62),a=n(119),u=n(32);e.a=function t(e){function r(t,e){var r=o((t=n.i(i.rgb)(t)).r,(e=n.i(i.rgb)(e)).r),a=o(t.g,e.g),c=o(t.b,e.b),s=n.i(u.a)(t.opacity,e.opacity);return function(e){return t.r=r(e),t.g=a(e),t.b=c(e),t.opacity=s(e),t+\"\"}}var o=n.i(u.c)(e);return r.gamma=t,r}(1);r(o.a),r(a.a)},function(t,e,n){\"use strict\";function r(t){return function(){return t}}function i(t){return function(e){return t(e)+\"\"}}var o=n(43),a=/[-+]?(?:\\d+\\.?\\d*|\\.?\\d+)(?:[eE][-+]?\\d+)?/g,u=new RegExp(a.source,\"g\");e.a=function(t,e){var c,s,l,f=a.lastIndex=u.lastIndex=0,p=-1,h=[],d=[];for(t+=\"\",e+=\"\";(c=a.exec(t))&&(s=u.exec(e));)(l=s.index)>f&&(l=e.slice(f,l),h[p]?h[p]+=l:h[++p]=l),(c=c[0])===(s=s[0])?h[p]?h[p]+=s:h[++p]=s:(h[++p]=null,d.push({i:p,x:n.i(o.a)(c,s)})),f=u.lastIndex;return f<e.length&&(l=e.slice(f),h[p]?h[p]+=l:h[++p]=l),h.length<2?d[0]?i(d[0].x):r(e):(e=d.length,function(t){for(var n,r=0;r<e;++r)h[(n=d[r]).i]=n.x(t);return h.join(\"\")})}},function(t,e,n){\"use strict\";e.a=function(t,e){t=t.slice();var n,r=0,i=t.length-1,o=t[r],a=t[i];return a<o&&(n=r,r=i,i=n,n=o,o=a,a=n),t[r]=e.floor(o),t[i]=e.ceil(a),t}},function(t,e,n){\"use strict\";e.a=function(t){return+t}},function(t,e,n){\"use strict\";function r(t){function e(e){var n=e+\"\",r=u.get(n);if(!r){if(s!==a)return s;u.set(n,r=c.push(e))}return t[(r-1)%t.length]}var u=n.i(i.a)(),c=[],s=a;return t=null==t?[]:o.b.call(t),e.domain=function(t){if(!arguments.length)return c.slice();c=[],u=n.i(i.a)();for(var r,o,a=-1,s=t.length;++a<s;)u.has(o=(r=t[a])+\"\")||u.set(o,c.push(r));return e},e.range=function(n){return arguments.length?(t=o.b.call(n),e):t.slice()},e.unknown=function(t){return arguments.length?(s=t,e):s},e.copy=function(){return r().domain(c).range(t).unknown(s)},e}var i=n(203),o=n(16);n.d(e,\"b\",function(){return a}),e.a=r;var a={name:\"implicit\"}},function(t,e,n){\"use strict\";function r(t){return new Date(t)}function i(t){return t instanceof Date?+t:+new Date(+t)}function o(t,e,c,s,b,x,w,C,M){function k(n){return(w(n)<n?N:x(n)<n?A:b(n)<n?O:s(n)<n?I:e(n)<n?c(n)<n?D:R:t(n)<n?L:U)(n)}function E(e,r,i,o){if(null==e&&(e=10),\"number\"==typeof e){var u=Math.abs(i-r)/e,c=n.i(a.d)(function(t){return t[2]}).right(F,u);c===F.length?(o=n.i(a.b)(r/_,i/_,e),e=t):c?(c=F[u/F[c-1][2]<F[c][2]/u?c-1:c],o=c[1],e=c[0]):(o=n.i(a.b)(r,i,e),e=C)}return null==o?e:e.every(o)}var T=n.i(f.a)(f.b,u.a),S=T.invert,P=T.domain,N=M(\".%L\"),A=M(\":%S\"),O=M(\"%I:%M\"),I=M(\"%I %p\"),D=M(\"%a %d\"),R=M(\"%b %d\"),L=M(\"%B\"),U=M(\"%Y\"),F=[[w,1,h],[w,5,5*h],[w,15,15*h],[w,30,30*h],[x,1,d],[x,5,5*d],[x,15,15*d],[x,30,30*d],[b,1,v],[b,3,3*v],[b,6,6*v],[b,12,12*v],[s,1,g],[s,2,2*g],[c,1,m],[e,1,y],[e,3,3*y],[t,1,_]];return T.invert=function(t){return new Date(S(t))},T.domain=function(t){return arguments.length?P(l.a.call(t,i)):P().map(r)},T.ticks=function(t,e){var n,r=P(),i=r[0],o=r[r.length-1],a=o<i;return a&&(n=i,i=o,o=n),n=E(t,i,o,e),n=n?n.range(i,o+1):[],a?n.reverse():n},T.tickFormat=function(t,e){return null==e?k:M(e)},T.nice=function(t,e){var r=P();return(t=E(t,r[0],r[r.length-1],e))?P(n.i(p.a)(r,t)):T},T.copy=function(){return n.i(f.c)(T,o(t,e,c,s,b,x,w,C,M))},T}var a=n(12),u=n(31),c=n(79),s=n(77),l=n(16),f=n(45),p=n(125);e.b=o;var h=1e3,d=60*h,v=60*d,g=24*v,m=7*g,y=30*g,_=365*g;e.a=function(){return o(c.b,c.o,c.p,c.a,c.q,c.r,c.s,c.t,s.timeFormat).domain([new Date(2e3,0,1),new Date(2e3,0,2)])}},function(t,e,n){\"use strict\";Object.defineProperty(e,\"__esModule\",{value:!0});var r=n(66);n.d(e,\"creator\",function(){return r.a});var i=n(247);n.d(e,\"local\",function(){return i.a});var o=n(130);n.d(e,\"matcher\",function(){return o.a});var a=n(248);n.d(e,\"mouse\",function(){return a.a});var u=n(67);n.d(e,\"namespace\",function(){return u.a});var c=n(68);n.d(e,\"namespaces\",function(){return c.a});var s=n(249);n.d(e,\"select\",function(){return s.a});var l=n(250);n.d(e,\"selectAll\",function(){return l.a});var f=n(7);n.d(e,\"selection\",function(){return f.a});var p=n(71);n.d(e,\"selector\",function(){return p.a});var h=n(133);n.d(e,\"selectorAll\",function(){return h.a});var d=n(278);n.d(e,\"touch\",function(){return d.a});var v=n(279);n.d(e,\"touches\",function(){return v.a});var g=n(73);n.d(e,\"window\",function(){return g.a});var m=n(70);n.d(e,\"event\",function(){return m.a}),n.d(e,\"customEvent\",function(){return m.b})},function(t,e,n){\"use strict\";var r=function(t){return function(){return this.matches(t)}};if(\"undefined\"!=typeof document){var i=document.documentElement;if(!i.matches){var o=i.webkitMatchesSelector||i.msMatchesSelector||i.mozMatchesSelector||i.oMatchesSelector;r=function(t){return function(){return o.call(this,t)}}}}e.a=r},function(t,e,n){\"use strict\";function r(t,e){this.ownerDocument=t.ownerDocument,this.namespaceURI=t.namespaceURI,this._next=null,this._parent=t,this.__data__=e}var i=n(132),o=n(7);e.b=r,e.a=function(){return new o.b(this._enter||this._groups.map(i.a),this._parents)},r.prototype={constructor:r,appendChild:function(t){return this._parent.insertBefore(t,this._next)},insertBefore:function(t,e){return this._parent.insertBefore(t,e)},querySelector:function(t){return this._parent.querySelector(t)},querySelectorAll:function(t){return this._parent.querySelectorAll(t)}}},function(t,e,n){\"use strict\";e.a=function(t){return new Array(t.length)}},function(t,e,n){\"use strict\";function r(){return[]}e.a=function(t){return null==t?r:function(){return this.querySelectorAll(t)}}},function(t,e,n){\"use strict\";Object.defineProperty(e,\"__esModule\",{value:!0});var r=n(280);n.d(e,\"arc\",function(){return r.a});var i=n(135);n.d(e,\"area\",function(){return i.a});var o=n(75);n.d(e,\"line\",function(){return o.a});var a=n(299);n.d(e,\"pie\",function(){return a.a});var u=n(300);n.d(e,\"radialArea\",function(){return u.a});var c=n(140);n.d(e,\"radialLine\",function(){return c.a});var s=n(302);n.d(e,\"symbol\",function(){return s.a}),n.d(e,\"symbols\",function(){return s.b});var l=n(141);n.d(e,\"symbolCircle\",function(){return l.a});var f=n(142);n.d(e,\"symbolCross\",function(){return f.a});var p=n(143);n.d(e,\"symbolDiamond\",function(){return p.a});var h=n(144);n.d(e,\"symbolSquare\",function(){return h.a});var d=n(145);n.d(e,\"symbolStar\",function(){return d.a});var v=n(146);n.d(e,\"symbolTriangle\",function(){return v.a});var g=n(147);n.d(e,\"symbolWye\",function(){return g.a});var m=n(282);n.d(e,\"curveBasisClosed\",function(){return m.a});var y=n(283);n.d(e,\"curveBasisOpen\",function(){return y.a});var _=n(46);n.d(e,\"curveBasis\",function(){return _.a});var b=n(284);n.d(e,\"curveBundle\",function(){return b.a});var x=n(136);n.d(e,\"curveCardinalClosed\",function(){return x.a});var w=n(137);n.d(e,\"curveCardinalOpen\",function(){return w.a});var C=n(47);n.d(e,\"curveCardinal\",function(){return C.a});var M=n(285);n.d(e,\"curveCatmullRomClosed\",function(){return M.a});var k=n(286);n.d(e,\"curveCatmullRomOpen\",function(){return k.a});var E=n(74);n.d(e,\"curveCatmullRom\",function(){return E.a});var T=n(287);n.d(e,\"curveLinearClosed\",function(){return T.a});var S=n(48);n.d(e,\"curveLinear\",function(){return S.a});var P=n(288);n.d(e,\"curveMonotoneX\",function(){return P.a}),n.d(e,\"curveMonotoneY\",function(){return P.b});var N=n(289);n.d(e,\"curveNatural\",function(){return N.a});var A=n(290);n.d(e,\"curveStep\",function(){return A.a}),n.d(e,\"curveStepAfter\",function(){return A.b}),n.d(e,\"curveStepBefore\",function(){return A.c});var O=n(301);n.d(e,\"stack\",function(){return O.a});var I=n(293);n.d(e,\"stackOffsetExpand\",function(){return I.a});var D=n(36);n.d(e,\"stackOffsetNone\",function(){return D.a});var R=n(294);n.d(e,\"stackOffsetSilhouette\",function(){return R.a});var L=n(295);n.d(e,\"stackOffsetWiggle\",function(){return L.a});var U=n(76);n.d(e,\"stackOrderAscending\",function(){return U.a});var F=n(296);n.d(e,\"stackOrderDescending\",function(){return F.a});var j=n(297);n.d(e,\"stackOrderInsideOut\",function(){return j.a});var B=n(37);n.d(e,\"stackOrderNone\",function(){return B.a});var W=n(298);n.d(e,\"stackOrderReverse\",function(){return W.a})},function(t,e,n){\"use strict\";var r=n(44),i=n(19),o=n(48),a=n(75),u=n(139);e.a=function(){function t(t){var e,i,o,a,u,g=t.length,m=!1,y=new Array(g),_=new Array(g);for(null==h&&(v=d(u=n.i(r.a)())),e=0;e<=g;++e){if(!(e<g&&p(a=t[e],e,t))===m)if(m=!m)i=e,v.areaStart(),v.lineStart();else{for(v.lineEnd(),v.lineStart(),o=e-1;o>=i;--o)v.point(y[o],_[o]);v.lineEnd(),v.areaEnd()}m&&(y[e]=+c(a,e,t),_[e]=+l(a,e,t),v.point(s?+s(a,e,t):y[e],f?+f(a,e,t):_[e]))}if(u)return v=null,u+\"\"||null}function e(){return n.i(a.a)().defined(p).curve(d).context(h)}var c=u.a,s=null,l=n.i(i.a)(0),f=u.b,p=n.i(i.a)(!0),h=null,d=o.a,v=null;return t.x=function(e){return arguments.length?(c=\"function\"==typeof e?e:n.i(i.a)(+e),s=null,t):c},t.x0=function(e){return arguments.length?(c=\"function\"==typeof e?e:n.i(i.a)(+e),t):c},t.x1=function(e){return arguments.length?(s=null==e?null:\"function\"==typeof e?e:n.i(i.a)(+e),t):s},t.y=function(e){return arguments.length?(l=\"function\"==typeof e?e:n.i(i.a)(+e),f=null,t):l},t.y0=function(e){return arguments.length?(l=\"function\"==typeof e?e:n.i(i.a)(+e),t):l},t.y1=function(e){return arguments.length?(f=null==e?null:\"function\"==typeof e?e:n.i(i.a)(+e),t):f},t.lineX0=t.lineY0=function(){return e().x(c).y(l)},t.lineY1=function(){return e().x(c).y(f)},t.lineX1=function(){return e().x(s).y(l)},t.defined=function(e){return arguments.length?(p=\"function\"==typeof e?e:n.i(i.a)(!!e),t):p},t.curve=function(e){return arguments.length?(d=e,null!=h&&(v=d(h)),t):d},t.context=function(e){return arguments.length?(null==e?h=v=null:v=d(h=e),t):h},t}},function(t,e,n){\"use strict\";function r(t,e){this._context=t,this._k=(1-e)/6}var i=n(49),o=n(47);e.b=r,r.prototype={areaStart:i.a,areaEnd:i.a,lineStart:function(){this._x0=this._x1=this._x2=this._x3=this._x4=this._x5=this._y0=this._y1=this._y2=this._y3=this._y4=this._y5=NaN,this._point=0},lineEnd:function(){switch(this._point){case 1:this._context.moveTo(this._x3,this._y3),this._context.closePath();break;case 2:this._context.lineTo(this._x3,this._y3),this._context.closePath();break;case 3:this.point(this._x3,this._y3),this.point(this._x4,this._y4),this.point(this._x5,this._y5)}},point:function(t,e){switch(t=+t,e=+e,this._point){case 0:this._point=1,this._x3=t,this._y3=e;break;case 1:this._point=2,this._context.moveTo(this._x4=t,this._y4=e);break;case 2:this._point=3,this._x5=t,this._y5=e;break;default:n.i(o.c)(this,t,e)}this._x0=this._x1,this._x1=this._x2,this._x2=t,this._y0=this._y1,this._y1=this._y2,this._y2=e}},e.a=function t(e){function n(t){return new r(t,e)}return n.tension=function(e){return t(+e)},n}(0)},function(t,e,n){\"use strict\";function r(t,e){this._context=t,this._k=(1-e)/6}var i=n(47);e.b=r,r.prototype={areaStart:function(){this._line=0},areaEnd:function(){this._line=NaN},lineStart:function(){this._x0=this._x1=this._x2=this._y0=this._y1=this._y2=NaN,this._point=0},lineEnd:function(){(this._line||0!==this._line&&3===this._point)&&this._context.closePath(),this._line=1-this._line},point:function(t,e){switch(t=+t,e=+e,this._point){case 0:this._point=1;break;case 1:this._point=2;break;case 2:this._point=3,this._line?this._context.lineTo(this._x2,this._y2):this._context.moveTo(this._x2,this._y2);break;case 3:this._point=4;default:n.i(i.c)(this,t,e)}this._x0=this._x1,this._x1=this._x2,this._x2=t,this._y0=this._y1,this._y1=this._y2,this._y2=e}},e.a=function t(e){function n(t){return new r(t,e)}return n.tension=function(e){return t(+e)},n}(0)},function(t,e,n){\"use strict\";function r(t){this._curve=t}function i(t){function e(e){return new r(t(e))}return e._curve=t,e}var o=n(48);n.d(e,\"b\",function(){return a}),e.a=i;var a=i(o.a);r.prototype={areaStart:function(){this._curve.areaStart()},areaEnd:function(){this._curve.areaEnd()},lineStart:function(){this._curve.lineStart()},lineEnd:function(){this._curve.lineEnd()},point:function(t,e){this._curve.point(e*Math.sin(t),e*-Math.cos(t))}}},function(t,e,n){\"use strict\";function r(t){return t[0]}function i(t){return t[1]}e.a=r,e.b=i},function(t,e,n){\"use strict\";function r(t){var e=t.curve;return t.angle=t.x,delete t.x,t.radius=t.y,delete t.y,t.curve=function(t){return arguments.length?e(n.i(i.a)(t)):e()._curve},t}var i=n(138),o=n(75);e.b=r,e.a=function(){return r(n.i(o.a)().curve(i.b))}},function(t,e,n){\"use strict\";var r=n(35);e.a={draw:function(t,e){var n=Math.sqrt(e/r.b);t.moveTo(n,0),t.arc(0,0,n,0,r.c)}}},function(t,e,n){\"use strict\";e.a={draw:function(t,e){var n=Math.sqrt(e/5)/2;t.moveTo(-3*n,-n),t.lineTo(-n,-n),t.lineTo(-n,-3*n),t.lineTo(n,-3*n),t.lineTo(n,-n),t.lineTo(3*n,-n),t.lineTo(3*n,n),t.lineTo(n,n),t.lineTo(n,3*n),t.lineTo(-n,3*n),t.lineTo(-n,n),t.lineTo(-3*n,n),t.closePath()}}},function(t,e,n){\"use strict\";var r=Math.sqrt(1/3),i=2*r;e.a={draw:function(t,e){var n=Math.sqrt(e/i),o=n*r;t.moveTo(0,-n),t.lineTo(o,0),t.lineTo(0,n),t.lineTo(-o,0),t.closePath()}}},function(t,e,n){\"use strict\";e.a={draw:function(t,e){var n=Math.sqrt(e),r=-n/2;t.rect(r,r,n,n)}}},function(t,e,n){\"use strict\";var r=n(35),i=.8908130915292852,o=Math.sin(r.b/10)/Math.sin(7*r.b/10),a=Math.sin(r.c/10)*o,u=-Math.cos(r.c/10)*o;e.a={draw:function(t,e){var n=Math.sqrt(e*i),o=a*n,c=u*n;t.moveTo(0,-n),t.lineTo(o,c);for(var s=1;s<5;++s){var l=r.c*s/5,f=Math.cos(l),p=Math.sin(l);t.lineTo(p*n,-f*n),t.lineTo(f*o-p*c,p*o+f*c)}t.closePath()}}},function(t,e,n){\"use strict\";var r=Math.sqrt(3);e.a={draw:function(t,e){var n=-Math.sqrt(e/(3*r));t.moveTo(0,2*n),t.lineTo(-r*n,-n),t.lineTo(r*n,-n),t.closePath()}}},function(t,e,n){\"use strict\";var r=-.5,i=Math.sqrt(3)/2,o=1/Math.sqrt(12),a=3*(o/2+1);e.a={draw:function(t,e){var n=Math.sqrt(e/a),u=n/2,c=n*o,s=u,l=n*o+n,f=-s,p=l;t.moveTo(u,c),t.lineTo(s,l),t.lineTo(f,p),t.lineTo(r*u-i*c,i*u+r*c),t.lineTo(r*s-i*l,i*s+r*l),t.lineTo(r*f-i*p,i*f+r*p),t.lineTo(r*u+i*c,r*c-i*u),t.lineTo(r*s+i*l,r*l-i*s),t.lineTo(r*f+i*p,r*p-i*f),t.closePath()}}},function(t,e,n){\"use strict\";function r(t){return t.toISOString()}var i=n(78);n.d(e,\"b\",function(){return o});var o=\"%Y-%m-%dT%H:%M:%S.%LZ\",a=Date.prototype.toISOString?r:n.i(i.d)(o);e.a=a},function(t,e,n){\"use strict\";function r(t){if(0<=t.y&&t.y<100){var e=new Date(-1,t.m,t.d,t.H,t.M,t.S,t.L);return e.setFullYear(t.y),e}return new Date(t.y,t.m,t.d,t.H,t.M,t.S,t.L)}function i(t){if(0<=t.y&&t.y<100){var e=new Date(Date.UTC(-1,t.m,t.d,t.H,t.M,t.S,t.L));return e.setUTCFullYear(t.y),e}return new Date(Date.UTC(t.y,t.m,t.d,t.H,t.M,t.S,t.L))}function o(t){return{y:t,m:0,d:1,H:0,M:0,S:0,L:0}}function a(t){function e(t,e){return function(n){var r,i,o,a=[],u=-1,c=0,s=t.length;for(n instanceof Date||(n=new Date(+n));++u<s;)37===t.charCodeAt(u)&&(a.push(t.slice(c,u)),null!=(i=et[r=t.charAt(++u)])?r=t.charAt(++u):i=\"e\"===r?\" \":\"0\",(o=e[r])&&(r=o(n,i)),a.push(r),c=u+1);return a.push(t.slice(c,u)),a.join(\"\")}}function n(t,e){return function(n){var r=o(1900),u=a(r,t,n+=\"\",0);if(u!=n.length)return null;if(\"p\"in r&&(r.H=r.H%12+12*r.p),\"W\"in r||\"U\"in r){\"w\"in r||(r.w=\"W\"in r?1:0);var c=\"Z\"in r?i(o(r.y)).getUTCDay():e(o(r.y)).getDay();r.m=0,r.d=\"W\"in r?(r.w+6)%7+7*r.W-(c+5)%7:r.w+7*r.U-(c+6)%7}return\"Z\"in r?(r.H+=r.Z/100|0,r.M+=r.Z%100,i(r)):e(r)}}function a(t,e,n,r){for(var i,o,a=0,u=e.length,c=n.length;a<u;){if(r>=c)return-1;if(i=e.charCodeAt(a++),37===i){if(i=e.charAt(a++),o=Ut[i in et?e.charAt(a++):i],!o||(r=o(t,n,r))<0)return-1}else if(i!=n.charCodeAt(r++))return-1}return r}function u(t,e,n){var r=kt.exec(e.slice(n));return r?(t.p=Et[r[0].toLowerCase()],n+r[0].length):-1}function c(t,e,n){var r=Pt.exec(e.slice(n));return r?(t.w=Nt[r[0].toLowerCase()],n+r[0].length):-1}function tt(t,e,n){var r=Tt.exec(e.slice(n));return r?(t.w=St[r[0].toLowerCase()],n+r[0].length):-1}function nt(t,e,n){var r=It.exec(e.slice(n));return r?(t.m=Dt[r[0].toLowerCase()],n+r[0].length):-1}function rt(t,e,n){var r=At.exec(e.slice(n));return r?(t.m=Ot[r[0].toLowerCase()],n+r[0].length):-1}function it(t,e,n){return a(t,mt,e,n)}function ot(t,e,n){return a(t,yt,e,n)}function at(t,e,n){return a(t,_t,e,n)}function ut(t){return wt[t.getDay()]}function ct(t){return xt[t.getDay()]}function st(t){return Mt[t.getMonth()]}function lt(t){return Ct[t.getMonth()]}function ft(t){return bt[+(t.getHours()>=12)]}function pt(t){return wt[t.getUTCDay()]}function ht(t){return xt[t.getUTCDay()]}function dt(t){return Mt[t.getUTCMonth()]}function vt(t){return Ct[t.getUTCMonth()]}function gt(t){return bt[+(t.getUTCHours()>=12)]}var mt=t.dateTime,yt=t.date,_t=t.time,bt=t.periods,xt=t.days,wt=t.shortDays,Ct=t.months,Mt=t.shortMonths,kt=s(bt),Et=l(bt),Tt=s(xt),St=l(xt),Pt=s(wt),Nt=l(wt),At=s(Ct),Ot=l(Ct),It=s(Mt),Dt=l(Mt),Rt={a:ut,A:ct,b:st,B:lt,c:null,d:k,e:k,H:E,I:T,j:S,L:P,m:N,M:A,p:ft,S:O,U:I,w:D,W:R,x:null,X:null,y:L,Y:U,Z:F,\"%\":J},Lt={a:pt,A:ht,b:dt,B:vt,c:null,d:j,e:j,H:B,I:W,j:V,L:z,m:H,M:q,p:gt,S:Y,U:K,w:G,W:$,x:null,X:null,y:X,Y:Z,Z:Q,\"%\":J},Ut={a:c,A:tt,b:nt,B:rt,c:it,d:y,e:y,H:b,I:b,j:_,L:C,m:m,M:x,p:u,S:w,U:p,w:f,W:h,x:ot,X:at,y:v,Y:d,Z:g,\"%\":M};return Rt.x=e(yt,Rt),Rt.X=e(_t,Rt),Rt.c=e(mt,Rt),Lt.x=e(yt,Lt),Lt.X=e(_t,Lt),Lt.c=e(mt,Lt),{format:function(t){var n=e(t+=\"\",Rt);return n.toString=function(){return t},n},parse:function(t){var e=n(t+=\"\",r);return e.toString=function(){return t},e},utcFormat:function(t){var n=e(t+=\"\",Lt);return n.toString=function(){return t},n},utcParse:function(t){var e=n(t,i);return e.toString=function(){return t},e}}}function u(t,e,n){var r=t<0?\"-\":\"\",i=(r?-t:t)+\"\",o=i.length;return r+(o<n?new Array(n-o+1).join(e)+i:i)}function c(t){return t.replace(it,\"\\\\$&\")}function s(t){return new RegExp(\"^(?:\"+t.map(c).join(\"|\")+\")\",\"i\")}function l(t){for(var e={},n=-1,r=t.length;++n<r;)e[t[n].toLowerCase()]=n;return e}function f(t,e,n){var r=nt.exec(e.slice(n,n+1));return r?(t.w=+r[0],n+r[0].length):-1}function p(t,e,n){var r=nt.exec(e.slice(n));return r?(t.U=+r[0],n+r[0].length):-1}function h(t,e,n){var r=nt.exec(e.slice(n));return r?(t.W=+r[0],n+r[0].length):-1}function d(t,e,n){var r=nt.exec(e.slice(n,n+4));return r?(t.y=+r[0],n+r[0].length):-1}function v(t,e,n){var r=nt.exec(e.slice(n,n+2));return r?(t.y=+r[0]+(+r[0]>68?1900:2e3),n+r[0].length):-1}function g(t,e,n){var r=/^(Z)|([+-]\\d\\d)(?:\\:?(\\d\\d))?/.exec(e.slice(n,n+6));return r?(t.Z=r[1]?0:-(r[2]+(r[3]||\"00\")),n+r[0].length):-1}function m(t,e,n){var r=nt.exec(e.slice(n,n+2));return r?(t.m=r[0]-1,n+r[0].length):-1}function y(t,e,n){var r=nt.exec(e.slice(n,n+2));return r?(t.d=+r[0],n+r[0].length):-1}function _(t,e,n){var r=nt.exec(e.slice(n,n+3));return r?(t.m=0,t.d=+r[0],n+r[0].length):-1}function b(t,e,n){var r=nt.exec(e.slice(n,n+2));return r?(t.H=+r[0],n+r[0].length):-1}function x(t,e,n){var r=nt.exec(e.slice(n,n+2));return r?(t.M=+r[0],n+r[0].length):-1}function w(t,e,n){var r=nt.exec(e.slice(n,n+2));return r?(t.S=+r[0],n+r[0].length):-1}function C(t,e,n){var r=nt.exec(e.slice(n,n+3));return r?(t.L=+r[0],n+r[0].length):-1}function M(t,e,n){var r=rt.exec(e.slice(n,n+1));return r?n+r[0].length:-1}function k(t,e){return u(t.getDate(),e,2)}function E(t,e){return u(t.getHours(),e,2)}function T(t,e){return u(t.getHours()%12||12,e,2)}function S(t,e){return u(1+tt.a.count(n.i(tt.b)(t),t),e,3)}function P(t,e){return u(t.getMilliseconds(),e,3)}function N(t,e){return u(t.getMonth()+1,e,2)}function A(t,e){return u(t.getMinutes(),e,2)}function O(t,e){return u(t.getSeconds(),e,2)}function I(t,e){return u(tt.c.count(n.i(tt.b)(t),t),e,2)}function D(t){return t.getDay()}function R(t,e){return u(tt.d.count(n.i(tt.b)(t),t),e,2)}function L(t,e){return u(t.getFullYear()%100,e,2)}function U(t,e){return u(t.getFullYear()%1e4,e,4)}function F(t){var e=t.getTimezoneOffset();return(e>0?\"-\":(e*=-1,\"+\"))+u(e/60|0,\"0\",2)+u(e%60,\"0\",2)}function j(t,e){return u(t.getUTCDate(),e,2)}function B(t,e){return u(t.getUTCHours(),e,2)}function W(t,e){return u(t.getUTCHours()%12||12,e,2)}function V(t,e){return u(1+tt.e.count(n.i(tt.f)(t),t),e,3)}function z(t,e){return u(t.getUTCMilliseconds(),e,3)}function H(t,e){return u(t.getUTCMonth()+1,e,2)}function q(t,e){return u(t.getUTCMinutes(),e,2)}function Y(t,e){return u(t.getUTCSeconds(),e,2)}function K(t,e){return u(tt.g.count(n.i(tt.f)(t),t),e,2)}function G(t){return t.getUTCDay()}function $(t,e){return u(tt.h.count(n.i(tt.f)(t),t),e,2)}function X(t,e){return u(t.getUTCFullYear()%100,e,2)}function Z(t,e){return u(t.getUTCFullYear()%1e4,e,4)}function Q(){return\"+0000\"}function J(){return\"%\"}var tt=n(79);e.a=a;var et={\"-\":\"\",_:\" \",0:\"0\"},nt=/^\\s*\\d+/,rt=/^%/,it=/[\\\\\\^\\$\\*\\+\\?\\|\\[\\]\\(\\)\\.\\{\\}]/g},function(t,e,n){\"use strict\";var r=n(8),i={listen:function(t,e,n){return t.addEventListener?(t.addEventListener(e,n,!1),{remove:function(){t.removeEventListener(e,n,!1)}}):t.attachEvent?(t.attachEvent(\"on\"+e,n),{remove:function(){t.detachEvent(\"on\"+e,n)}}):void 0},capture:function(t,e,n){return t.addEventListener?(t.addEventListener(e,n,!0),{remove:function(){t.removeEventListener(e,n,!0)}}):{remove:r}},registerDefault:function(){}};t.exports=i},function(t,e,n){\"use strict\";function r(t){try{t.focus()}catch(t){}}t.exports=r},function(t,e,n){\"use strict\";function r(){if(\"undefined\"==typeof document)return null;try{return document.activeElement||document.body}catch(t){return document.body}}t.exports=r},function(t,e){function n(){throw new Error(\"setTimeout has not been defined\")}function r(){throw new Error(\"clearTimeout has not been defined\")}function i(t){if(l===setTimeout)return setTimeout(t,0);if((l===n||!l)&&setTimeout)return l=setTimeout,setTimeout(t,0);try{return l(t,0)}catch(e){try{return l.call(null,t,0)}catch(e){return l.call(this,t,0)}}}function o(t){if(f===clearTimeout)return clearTimeout(t);if((f===r||!f)&&clearTimeout)return f=clearTimeout,clearTimeout(t);try{return f(t)}catch(e){try{return f.call(null,t)}catch(e){return f.call(this,t)}}}function a(){v&&h&&(v=!1,h.length?d=h.concat(d):g=-1,d.length&&u())}function u(){if(!v){var t=i(a);v=!0;for(var e=d.length;e;){for(h=d,d=[];++g<e;)h&&h[g].run();g=-1,e=d.length}h=null,v=!1,o(t)}}function c(t,e){this.fun=t,this.array=e}function s(){}var l,f,p=t.exports={};!function(){try{l=\"function\"==typeof setTimeout?setTimeout:n}catch(t){l=n}try{f=\"function\"==typeof clearTimeout?clearTimeout:r}catch(t){f=r}}();var h,d=[],v=!1,g=-1;p.nextTick=function(t){var e=new Array(arguments.length-1);if(arguments.length>1)for(var n=1;n<arguments.length;n++)e[n-1]=arguments[n];d.push(new c(t,e)),1!==d.length||v||i(u)},c.prototype.run=function(){this.fun.apply(null,this.array)},p.title=\"browser\",p.browser=!0,p.env={},p.argv=[],p.version=\"\",p.versions={},p.on=s,p.addListener=s,p.once=s,p.off=s,p.removeListener=s,p.removeAllListeners=s,p.emit=s,p.binding=function(t){throw new Error(\"process.binding is not supported\")},p.cwd=function(){return\"/\"},p.chdir=function(t){throw new Error(\"process.chdir is not supported\")},p.umask=function(){\n",
       "return 0}},function(t,e,n){\"use strict\";function r(t,e){return t+e.charAt(0).toUpperCase()+e.substring(1)}var i={animationIterationCount:!0,borderImageOutset:!0,borderImageSlice:!0,borderImageWidth:!0,boxFlex:!0,boxFlexGroup:!0,boxOrdinalGroup:!0,columnCount:!0,flex:!0,flexGrow:!0,flexPositive:!0,flexShrink:!0,flexNegative:!0,flexOrder:!0,gridRow:!0,gridColumn:!0,fontWeight:!0,lineClamp:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,tabSize:!0,widows:!0,zIndex:!0,zoom:!0,fillOpacity:!0,floodOpacity:!0,stopOpacity:!0,strokeDasharray:!0,strokeDashoffset:!0,strokeMiterlimit:!0,strokeOpacity:!0,strokeWidth:!0},o=[\"Webkit\",\"ms\",\"Moz\",\"O\"];Object.keys(i).forEach(function(t){o.forEach(function(e){i[r(e,t)]=i[t]})});var a={background:{backgroundAttachment:!0,backgroundColor:!0,backgroundImage:!0,backgroundPositionX:!0,backgroundPositionY:!0,backgroundRepeat:!0},backgroundPosition:{backgroundPositionX:!0,backgroundPositionY:!0},border:{borderWidth:!0,borderStyle:!0,borderColor:!0},borderBottom:{borderBottomWidth:!0,borderBottomStyle:!0,borderBottomColor:!0},borderLeft:{borderLeftWidth:!0,borderLeftStyle:!0,borderLeftColor:!0},borderRight:{borderRightWidth:!0,borderRightStyle:!0,borderRightColor:!0},borderTop:{borderTopWidth:!0,borderTopStyle:!0,borderTopColor:!0},font:{fontStyle:!0,fontVariant:!0,fontWeight:!0,fontSize:!0,lineHeight:!0,fontFamily:!0},outline:{outlineWidth:!0,outlineStyle:!0,outlineColor:!0}},u={isUnitlessNumber:i,shorthandPropertyExpansions:a};t.exports=u},function(t,e,n){\"use strict\";function r(t,e){if(!(t instanceof e))throw new TypeError(\"Cannot call a class as a function\")}var i=n(2),o=n(17),a=(n(0),function(){function t(e){r(this,t),this._callbacks=null,this._contexts=null,this._arg=e}return t.prototype.enqueue=function(t,e){this._callbacks=this._callbacks||[],this._callbacks.push(t),this._contexts=this._contexts||[],this._contexts.push(e)},t.prototype.notifyAll=function(){var t=this._callbacks,e=this._contexts,n=this._arg;if(t&&e){t.length!==e.length?i(\"24\"):void 0,this._callbacks=null,this._contexts=null;for(var r=0;r<t.length;r++)t[r].call(e[r],n);t.length=0,e.length=0}},t.prototype.checkpoint=function(){return this._callbacks?this._callbacks.length:0},t.prototype.rollback=function(t){this._callbacks&&this._contexts&&(this._callbacks.length=t,this._contexts.length=t)},t.prototype.reset=function(){this._callbacks=null,this._contexts=null},t.prototype.destructor=function(){this.reset()},t}());t.exports=o.addPoolingTo(a)},function(t,e,n){\"use strict\";function r(t){return!!s.hasOwnProperty(t)||!c.hasOwnProperty(t)&&(u.test(t)?(s[t]=!0,!0):(c[t]=!0,!1))}function i(t,e){return null==e||t.hasBooleanValue&&!e||t.hasNumericValue&&isNaN(e)||t.hasPositiveNumericValue&&e<1||t.hasOverloadedBooleanValue&&e===!1}var o=n(21),a=(n(4),n(9),n(394)),u=(n(1),new RegExp(\"^[\"+o.ATTRIBUTE_NAME_START_CHAR+\"][\"+o.ATTRIBUTE_NAME_CHAR+\"]*$\")),c={},s={},l={createMarkupForID:function(t){return o.ID_ATTRIBUTE_NAME+\"=\"+a(t)},setAttributeForID:function(t,e){t.setAttribute(o.ID_ATTRIBUTE_NAME,e)},createMarkupForRoot:function(){return o.ROOT_ATTRIBUTE_NAME+'=\"\"'},setAttributeForRoot:function(t){t.setAttribute(o.ROOT_ATTRIBUTE_NAME,\"\")},createMarkupForProperty:function(t,e){var n=o.properties.hasOwnProperty(t)?o.properties[t]:null;if(n){if(i(n,e))return\"\";var r=n.attributeName;return n.hasBooleanValue||n.hasOverloadedBooleanValue&&e===!0?r+'=\"\"':r+\"=\"+a(e)}return o.isCustomAttribute(t)?null==e?\"\":t+\"=\"+a(e):null},createMarkupForCustomAttribute:function(t,e){return r(t)&&null!=e?t+\"=\"+a(e):\"\"},setValueForProperty:function(t,e,n){var r=o.properties.hasOwnProperty(e)?o.properties[e]:null;if(r){var a=r.mutationMethod;if(a)a(t,n);else{if(i(r,n))return void this.deleteValueForProperty(t,e);if(r.mustUseProperty)t[r.propertyName]=n;else{var u=r.attributeName,c=r.attributeNamespace;c?t.setAttributeNS(c,u,\"\"+n):r.hasBooleanValue||r.hasOverloadedBooleanValue&&n===!0?t.setAttribute(u,\"\"):t.setAttribute(u,\"\"+n)}}}else if(o.isCustomAttribute(e))return void l.setValueForAttribute(t,e,n)},setValueForAttribute:function(t,e,n){if(r(e)){null==n?t.removeAttribute(e):t.setAttribute(e,\"\"+n)}},deleteValueForAttribute:function(t,e){t.removeAttribute(e)},deleteValueForProperty:function(t,e){var n=o.properties.hasOwnProperty(e)?o.properties[e]:null;if(n){var r=n.mutationMethod;if(r)r(t,void 0);else if(n.mustUseProperty){var i=n.propertyName;n.hasBooleanValue?t[i]=!1:t[i]=\"\"}else t.removeAttribute(n.attributeName)}else o.isCustomAttribute(e)&&t.removeAttribute(e)}};t.exports=l},function(t,e,n){\"use strict\";var r={hasCachedChildNodes:1};t.exports=r},function(t,e,n){\"use strict\";function r(){if(this._rootNodeID&&this._wrapperState.pendingUpdate){this._wrapperState.pendingUpdate=!1;var t=this._currentElement.props,e=u.getValue(t);null!=e&&i(this,Boolean(t.multiple),e)}}function i(t,e,n){var r,i,o=c.getNodeFromInstance(t).options;if(e){for(r={},i=0;i<n.length;i++)r[\"\"+n[i]]=!0;for(i=0;i<o.length;i++){var a=r.hasOwnProperty(o[i].value);o[i].selected!==a&&(o[i].selected=a)}}else{for(r=\"\"+n,i=0;i<o.length;i++)if(o[i].value===r)return void(o[i].selected=!0);o.length&&(o[0].selected=!0)}}function o(t){var e=this._currentElement.props,n=u.executeOnChange(e,t);return this._rootNodeID&&(this._wrapperState.pendingUpdate=!0),s.asap(r,this),n}var a=n(3),u=n(85),c=n(4),s=n(11),l=(n(1),!1),f={getHostProps:function(t,e){return a({},e,{onChange:t._wrapperState.onChange,value:void 0})},mountWrapper:function(t,e){var n=u.getValue(e);t._wrapperState={pendingUpdate:!1,initialValue:null!=n?n:e.defaultValue,listeners:null,onChange:o.bind(t),wasMultiple:Boolean(e.multiple)},void 0===e.value||void 0===e.defaultValue||l||(l=!0)},getSelectValueContext:function(t){return t._wrapperState.initialValue},postUpdateWrapper:function(t){var e=t._currentElement.props;t._wrapperState.initialValue=void 0;var n=t._wrapperState.wasMultiple;t._wrapperState.wasMultiple=Boolean(e.multiple);var r=u.getValue(e);null!=r?(t._wrapperState.pendingUpdate=!1,i(t,Boolean(e.multiple),r)):n!==Boolean(e.multiple)&&(null!=e.defaultValue?i(t,Boolean(e.multiple),e.defaultValue):i(t,Boolean(e.multiple),e.multiple?[]:\"\"))}};t.exports=f},function(t,e,n){\"use strict\";var r,i={injectEmptyComponentFactory:function(t){r=t}},o={create:function(t){return r(t)}};o.injection=i,t.exports=o},function(t,e,n){\"use strict\";var r={logTopLevelRenders:!1};t.exports=r},function(t,e,n){\"use strict\";function r(t){return u?void 0:a(\"111\",t.type),new u(t)}function i(t){return new c(t)}function o(t){return t instanceof c}var a=n(2),u=(n(0),null),c=null,s={injectGenericComponentClass:function(t){u=t},injectTextComponentClass:function(t){c=t}},l={createInternalComponent:r,createInstanceForText:i,isTextComponent:o,injection:s};t.exports=l},function(t,e,n){\"use strict\";function r(t){return o(document.documentElement,t)}var i=n(353),o=n(320),a=n(151),u=n(152),c={hasSelectionCapabilities:function(t){var e=t&&t.nodeName&&t.nodeName.toLowerCase();return e&&(\"input\"===e&&\"text\"===t.type||\"textarea\"===e||\"true\"===t.contentEditable)},getSelectionInformation:function(){var t=u();return{focusedElem:t,selectionRange:c.hasSelectionCapabilities(t)?c.getSelection(t):null}},restoreSelection:function(t){var e=u(),n=t.focusedElem,i=t.selectionRange;e!==n&&r(n)&&(c.hasSelectionCapabilities(n)&&c.setSelection(n,i),a(n))},getSelection:function(t){var e;if(\"selectionStart\"in t)e={start:t.selectionStart,end:t.selectionEnd};else if(document.selection&&t.nodeName&&\"input\"===t.nodeName.toLowerCase()){var n=document.selection.createRange();n.parentElement()===t&&(e={start:-n.moveStart(\"character\",-t.value.length),end:-n.moveEnd(\"character\",-t.value.length)})}else e=i.getOffsets(t);return e||{start:0,end:0}},setSelection:function(t,e){var n=e.start,r=e.end;if(void 0===r&&(r=n),\"selectionStart\"in t)t.selectionStart=n,t.selectionEnd=Math.min(r,t.value.length);else if(document.selection&&t.nodeName&&\"input\"===t.nodeName.toLowerCase()){var o=t.createTextRange();o.collapse(!0),o.moveStart(\"character\",n),o.moveEnd(\"character\",r-n),o.select()}else i.setOffsets(t,e)}};t.exports=c},function(t,e,n){\"use strict\";function r(t,e){for(var n=Math.min(t.length,e.length),r=0;r<n;r++)if(t.charAt(r)!==e.charAt(r))return r;return t.length===e.length?-1:n}function i(t){return t?t.nodeType===D?t.documentElement:t.firstChild:null}function o(t){return t.getAttribute&&t.getAttribute(A)||\"\"}function a(t,e,n,r,i){var o;if(x.logTopLevelRenders){var a=t._currentElement.props.child,u=a.type;o=\"React mount: \"+(\"string\"==typeof u?u:u.displayName||u.name),console.time(o)}var c=M.mountComponent(t,n,null,_(t,e),i,0);o&&console.timeEnd(o),t._renderedComponent._topLevelWrapper=t,j._mountImageIntoNode(c,e,t,r,n)}function u(t,e,n,r){var i=E.ReactReconcileTransaction.getPooled(!n&&b.useCreateElement);i.perform(a,null,t,e,i,n,r),E.ReactReconcileTransaction.release(i)}function c(t,e,n){for(M.unmountComponent(t,n),e.nodeType===D&&(e=e.documentElement);e.lastChild;)e.removeChild(e.lastChild)}function s(t){var e=i(t);if(e){var n=y.getInstanceFromNode(e);return!(!n||!n._hostParent)}}function l(t){return!(!t||t.nodeType!==I&&t.nodeType!==D&&t.nodeType!==R)}function f(t){var e=i(t),n=e&&y.getInstanceFromNode(e);return n&&!n._hostParent?n:null}function p(t){var e=f(t);return e?e._hostContainerInfo._topLevelWrapper:null}var h=n(2),d=n(20),v=n(21),g=n(26),m=n(51),y=(n(15),n(4)),_=n(347),b=n(349),x=n(160),w=n(40),C=(n(9),n(363)),M=n(24),k=n(88),E=n(11),T=n(38),S=n(169),P=(n(0),n(55)),N=n(95),A=(n(1),v.ID_ATTRIBUTE_NAME),O=v.ROOT_ATTRIBUTE_NAME,I=1,D=9,R=11,L={},U=1,F=function(){this.rootID=U++};F.prototype.isReactComponent={},F.prototype.render=function(){return this.props.child},F.isReactTopLevelWrapper=!0;var j={TopLevelWrapper:F,_instancesByReactRootID:L,scrollMonitor:function(t,e){e()},_updateRootComponent:function(t,e,n,r,i){return j.scrollMonitor(r,function(){k.enqueueElementInternal(t,e,n),i&&k.enqueueCallbackInternal(t,i)}),t},_renderNewRootComponent:function(t,e,n,r){l(e)?void 0:h(\"37\"),m.ensureScrollValueMonitoring();var i=S(t,!1);E.batchedUpdates(u,i,e,n,r);var o=i._instance.rootID;return L[o]=i,i},renderSubtreeIntoContainer:function(t,e,n,r){return null!=t&&w.has(t)?void 0:h(\"38\"),j._renderSubtreeIntoContainer(t,e,n,r)},_renderSubtreeIntoContainer:function(t,e,n,r){k.validateCallback(r,\"ReactDOM.render\"),g.isValidElement(e)?void 0:h(\"39\",\"string\"==typeof e?\" Instead of passing a string like 'div', pass React.createElement('div') or <div />.\":\"function\"==typeof e?\" Instead of passing a class like Foo, pass React.createElement(Foo) or <Foo />.\":null!=e&&void 0!==e.props?\" This may be caused by unintentionally loading two independent copies of React.\":\"\");var a,u=g.createElement(F,{child:e});if(t){var c=w.get(t);a=c._processChildContext(c._context)}else a=T;var l=p(n);if(l){var f=l._currentElement,d=f.props.child;if(N(d,e)){var v=l._renderedComponent.getPublicInstance(),m=r&&function(){r.call(v)};return j._updateRootComponent(l,u,a,n,m),v}j.unmountComponentAtNode(n)}var y=i(n),_=y&&!!o(y),b=s(n),x=_&&!l&&!b,C=j._renderNewRootComponent(u,n,x,a)._renderedComponent.getPublicInstance();return r&&r.call(C),C},render:function(t,e,n){return j._renderSubtreeIntoContainer(null,t,e,n)},unmountComponentAtNode:function(t){l(t)?void 0:h(\"40\");var e=p(t);if(!e){s(t),1===t.nodeType&&t.hasAttribute(O);return!1}return delete L[e._instance.rootID],E.batchedUpdates(c,e,t,!1),!0},_mountImageIntoNode:function(t,e,n,o,a){if(l(e)?void 0:h(\"41\"),o){var u=i(e);if(C.canReuseMarkup(t,u))return void y.precacheNode(n,u);var c=u.getAttribute(C.CHECKSUM_ATTR_NAME);u.removeAttribute(C.CHECKSUM_ATTR_NAME);var s=u.outerHTML;u.setAttribute(C.CHECKSUM_ATTR_NAME,c);var f=t,p=r(f,s),v=\" (client) \"+f.substring(p-20,p+20)+\"\\n (server) \"+s.substring(p-20,p+20);e.nodeType===D?h(\"42\",v):void 0}if(e.nodeType===D?h(\"43\"):void 0,a.useCreateElement){for(;e.lastChild;)e.removeChild(e.lastChild);d.insertTreeBefore(e,t,null)}else P(e,t),y.precacheNode(n,e.firstChild)}};t.exports=j},function(t,e,n){\"use strict\";var r=n(2),i=n(26),o=(n(0),{HOST:0,COMPOSITE:1,EMPTY:2,getType:function(t){return null===t||t===!1?o.EMPTY:i.isValidElement(t)?\"function\"==typeof t.type?o.COMPOSITE:o.HOST:void r(\"26\",t)}});t.exports=o},function(t,e,n){\"use strict\";function r(t,e){return null==e?i(\"30\"):void 0,null==t?e:Array.isArray(t)?Array.isArray(e)?(t.push.apply(t,e),t):(t.push(e),t):Array.isArray(e)?[t].concat(e):[t,e]}var i=n(2);n(0);t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n){Array.isArray(t)?t.forEach(e,n):t&&e.call(n,t)}t.exports=r},function(t,e,n){\"use strict\";function r(t){for(var e;(e=t._renderedNodeType)===i.COMPOSITE;)t=t._renderedComponent;return e===i.HOST?t._renderedComponent:e===i.EMPTY?null:void 0}var i=n(164);t.exports=r},function(t,e,n){\"use strict\";function r(){return!o&&i.canUseDOM&&(o=\"textContent\"in document.documentElement?\"textContent\":\"innerText\"),o}var i=n(6),o=null;t.exports=r},function(t,e,n){\"use strict\";function r(t){if(t){var e=t.getName();if(e)return\" Check the render method of `\"+e+\"`.\"}return\"\"}function i(t){return\"function\"==typeof t&&\"undefined\"!=typeof t.prototype&&\"function\"==typeof t.prototype.mountComponent&&\"function\"==typeof t.prototype.receiveComponent}function o(t,e){var n;if(null===t||t===!1)n=s.create(o);else if(\"object\"==typeof t){var u=t,c=u.type;if(\"function\"!=typeof c&&\"string\"!=typeof c){var p=\"\";p+=r(u._owner),a(\"130\",null==c?c:typeof c,p)}\"string\"==typeof u.type?n=l.createInternalComponent(u):i(u.type)?(n=new u.type(u),n.getHostNode||(n.getHostNode=n.getNativeNode)):n=new f(u)}else\"string\"==typeof t||\"number\"==typeof t?n=l.createInstanceForText(t):a(\"131\",typeof t);return n._mountIndex=0,n._mountImage=null,n}var a=n(2),u=n(3),c=n(344),s=n(159),l=n(161),f=(n(391),n(0),n(1),function(t){this.construct(t)});u(f.prototype,c,{_instantiateReactComponent:o}),t.exports=o},function(t,e,n){\"use strict\";function r(t){var e=t&&t.nodeName&&t.nodeName.toLowerCase();return\"input\"===e?!!i[t.type]:\"textarea\"===e}var i={color:!0,date:!0,datetime:!0,\"datetime-local\":!0,email:!0,month:!0,number:!0,password:!0,range:!0,search:!0,tel:!0,text:!0,time:!0,url:!0,week:!0};t.exports=r},function(t,e,n){\"use strict\";var r=n(6),i=n(54),o=n(55),a=function(t,e){if(e){var n=t.firstChild;if(n&&n===t.lastChild&&3===n.nodeType)return void(n.nodeValue=e)}t.textContent=e};r.canUseDOM&&(\"textContent\"in document.documentElement||(a=function(t,e){return 3===t.nodeType?void(t.nodeValue=e):void o(t,i(e))})),t.exports=a},function(t,e,n){\"use strict\";function r(t,e){return t&&\"object\"==typeof t&&null!=t.key?s.escape(t.key):e.toString(36)}function i(t,e,n,o){var p=typeof t;if(\"undefined\"!==p&&\"boolean\"!==p||(t=null),null===t||\"string\"===p||\"number\"===p||\"object\"===p&&t.$$typeof===u)return n(o,t,\"\"===e?l+r(t,0):e),1;var h,d,v=0,g=\"\"===e?l:e+f;if(Array.isArray(t))for(var m=0;m<t.length;m++)h=t[m],d=g+r(h,m),v+=i(h,d,n,o);else{var y=c(t);if(y){var _,b=y.call(t);if(y!==t.entries)for(var x=0;!(_=b.next()).done;)h=_.value,d=g+r(h,x++),v+=i(h,d,n,o);else for(;!(_=b.next()).done;){var w=_.value;w&&(h=w[1],d=g+s.escape(w[0])+f+r(h,0),v+=i(h,d,n,o))}}else if(\"object\"===p){var C=\"\",M=String(t);a(\"31\",\"[object Object]\"===M?\"object with keys {\"+Object.keys(t).join(\", \")+\"}\":M,C)}}return v}function o(t,e,n){return null==t?0:i(t,\"\",e,n)}var a=n(2),u=(n(15),n(359)),c=n(390),s=(n(0),n(84)),l=(n(1),\".\"),f=\":\";t.exports=o},function(t,e,n){\"use strict\";function r(t){var e=Function.prototype.toString,n=Object.prototype.hasOwnProperty,r=RegExp(\"^\"+e.call(n).replace(/[\\\\^$.*+?()[\\]{}|]/g,\"\\\\$&\").replace(/hasOwnProperty|(function).*?(?=\\\\\\()| for .+?(?=\\\\\\])/g,\"$1.*?\")+\"$\");try{var i=e.call(t);return r.test(i)}catch(t){return!1}}function i(t){var e=s(t);if(e){var n=e.childIDs;l(t),n.forEach(i)}}function o(t,e,n){return\"\\n    in \"+(t||\"Unknown\")+(e?\" (at \"+e.fileName.replace(/^.*[\\\\\\/]/,\"\")+\":\"+e.lineNumber+\")\":n?\" (created by \"+n+\")\":\"\")}function a(t){return null==t?\"#empty\":\"string\"==typeof t||\"number\"==typeof t?\"#text\":\"string\"==typeof t.type?t.type:t.type.displayName||t.type.name||\"Unknown\"}function u(t){var e,n=k.getDisplayName(t),r=k.getElement(t),i=k.getOwnerID(t);return i&&(e=k.getDisplayName(i)),o(n,r&&r._source,e)}var c,s,l,f,p,h,d,v=n(28),g=n(15),m=(n(0),n(1),\"function\"==typeof Array.from&&\"function\"==typeof Map&&r(Map)&&null!=Map.prototype&&\"function\"==typeof Map.prototype.keys&&r(Map.prototype.keys)&&\"function\"==typeof Set&&r(Set)&&null!=Set.prototype&&\"function\"==typeof Set.prototype.keys&&r(Set.prototype.keys));if(m){var y=new Map,_=new Set;c=function(t,e){y.set(t,e)},s=function(t){return y.get(t)},l=function(t){y.delete(t)},f=function(){return Array.from(y.keys())},p=function(t){_.add(t)},h=function(t){_.delete(t)},d=function(){return Array.from(_.keys())}}else{var b={},x={},w=function(t){return\".\"+t},C=function(t){return parseInt(t.substr(1),10)};c=function(t,e){var n=w(t);b[n]=e},s=function(t){var e=w(t);return b[e]},l=function(t){var e=w(t);delete b[e]},f=function(){return Object.keys(b).map(C)},p=function(t){var e=w(t);x[e]=!0},h=function(t){var e=w(t);delete x[e]},d=function(){return Object.keys(x).map(C)}}var M=[],k={onSetChildren:function(t,e){var n=s(t);n?void 0:v(\"144\"),n.childIDs=e;for(var r=0;r<e.length;r++){var i=e[r],o=s(i);o?void 0:v(\"140\"),null==o.childIDs&&\"object\"==typeof o.element&&null!=o.element?v(\"141\"):void 0,o.isMounted?void 0:v(\"71\"),null==o.parentID&&(o.parentID=t),o.parentID!==t?v(\"142\",i,o.parentID,t):void 0}},onBeforeMountComponent:function(t,e,n){var r={element:e,parentID:n,text:null,childIDs:[],isMounted:!1,updateCount:0};c(t,r)},onBeforeUpdateComponent:function(t,e){var n=s(t);n&&n.isMounted&&(n.element=e)},onMountComponent:function(t){var e=s(t);e?void 0:v(\"144\"),e.isMounted=!0;var n=0===e.parentID;n&&p(t)},onUpdateComponent:function(t){var e=s(t);e&&e.isMounted&&e.updateCount++},onUnmountComponent:function(t){var e=s(t);if(e){e.isMounted=!1;var n=0===e.parentID;n&&h(t)}M.push(t)},purgeUnmountedComponents:function(){if(!k._preventPurging){for(var t=0;t<M.length;t++){var e=M[t];i(e)}M.length=0}},isMounted:function(t){var e=s(t);return!!e&&e.isMounted},getCurrentStackAddendum:function(t){var e=\"\";if(t){var n=a(t),r=t._owner;e+=o(n,t._source,r&&r.getName())}var i=g.current,u=i&&i._debugID;return e+=k.getStackAddendumByID(u)},getStackAddendumByID:function(t){for(var e=\"\";t;)e+=u(t),t=k.getParentID(t);return e},getChildIDs:function(t){var e=s(t);return e?e.childIDs:[]},getDisplayName:function(t){var e=k.getElement(t);return e?a(e):null},getElement:function(t){var e=s(t);return e?e.element:null},getOwnerID:function(t){var e=k.getElement(t);return e&&e._owner?e._owner._debugID:null},getParentID:function(t){var e=s(t);return e?e.parentID:null},getSource:function(t){var e=s(t),n=e?e.element:null,r=null!=n?n._source:null;return r},getText:function(t){var e=k.getElement(t);return\"string\"==typeof e?e:\"number\"==typeof e?\"\"+e:null},getUpdateCount:function(t){var e=s(t);return e?e.updateCount:0},getRootIDs:d,getRegisteredIDs:f};t.exports=k},function(t,e,n){\"use strict\";var r=\"function\"==typeof Symbol&&Symbol.for&&Symbol.for(\"react.element\")||60103;t.exports=r},function(t,e,n){\"use strict\";var r={};t.exports=r},function(t,e,n){\"use strict\";var r=!1;t.exports=r},function(t,e,n){\"use strict\";function r(t){var e=t&&(i&&t[i]||t[o]);if(\"function\"==typeof e)return e}var i=\"function\"==typeof Symbol&&Symbol.iterator,o=\"@@iterator\";t.exports=r},,function(t,e,n){\"use strict\";function r(t){return t&&t.__esModule?t:{default:t}}function i(t,e){if(!(t instanceof e))throw new TypeError(\"Cannot call a class as a function\")}function o(t,e){if(!t)throw new ReferenceError(\"this hasn't been initialised - super() hasn't been called\");return!e||\"object\"!=typeof e&&\"function\"!=typeof e?t:e}function a(t,e){if(\"function\"!=typeof e&&null!==e)throw new TypeError(\"Super expression must either be null or a function, not \"+typeof e);t.prototype=Object.create(e&&e.prototype,{constructor:{value:t,enumerable:!1,writable:!0,configurable:!0}}),e&&(Object.setPrototypeOf?Object.setPrototypeOf(t,e):t.__proto__=e)}Object.defineProperty(e,\"__esModule\",{value:!0});var u=\"function\"==typeof Symbol&&\"symbol\"==typeof Symbol.iterator?function(t){return typeof t}:function(t){return t&&\"function\"==typeof Symbol&&t.constructor===Symbol&&t!==Symbol.prototype?\"symbol\":typeof t},c=function(){function t(t,e){for(var n=0;n<e.length;n++){var r=e[n];r.enumerable=r.enumerable||!1,r.configurable=!0,\"value\"in r&&(r.writable=!0),Object.defineProperty(t,r.key,r)}}return function(e,n,r){return n&&t(e.prototype,n),r&&t(e,r),e}}(),s=n(41),l=r(s),f=n(129),p=n(64),h=n(30),d=n(77),v=n(112),g=n(134),m=n(10),y=n(39),_=n(56),b=r(_),x=function(t){function e(){i(this,e);var t=o(this,(e.__proto__||Object.getPrototypeOf(e)).call(this));return window.lastAdditiveForceArrayVisualizer=t,t.topOffset=28,t.leftOffset=80,t.height=350,t.effectFormat=(0,h.format)(\".2\"),t.redraw=(0,y.debounce)(function(){return t.draw()},200),t}return a(e,t),c(e,[{key:\"componentDidMount\",value:function(){var t=this;this.mainGroup=this.svg.append(\"g\"),this.onTopGroup=this.svg.append(\"g\"),this.xaxisElement=this.onTopGroup.append(\"g\").attr(\"transform\",\"translate(0,35)\").attr(\"class\",\"force-bar-array-xaxis\"),this.yaxisElement=this.onTopGroup.append(\"g\").attr(\"transform\",\"translate(0,35)\").attr(\"class\",\"force-bar-array-yaxis\"),this.hoverGroup1=this.svg.append(\"g\"),this.hoverGroup2=this.svg.append(\"g\"),this.baseValueTitle=this.svg.append(\"text\"),this.hoverLine=this.svg.append(\"line\"),this.hoverxOutline=this.svg.append(\"text\").attr(\"text-anchor\",\"middle\").attr(\"font-weight\",\"bold\").attr(\"fill\",\"#fff\").attr(\"stroke\",\"#fff\").attr(\"stroke-width\",\"6\").attr(\"font-size\",\"12px\"),this.hoverx=this.svg.append(\"text\").attr(\"text-anchor\",\"middle\").attr(\"font-weight\",\"bold\").attr(\"fill\",\"#000\").attr(\"font-size\",\"12px\"),this.hoverxTitle=this.svg.append(\"text\").attr(\"text-anchor\",\"middle\").attr(\"opacity\",.6).attr(\"font-size\",\"12px\"),this.hoveryOutline=this.svg.append(\"text\").attr(\"text-anchor\",\"end\").attr(\"font-weight\",\"bold\").attr(\"fill\",\"#fff\").attr(\"stroke\",\"#fff\").attr(\"stroke-width\",\"6\").attr(\"font-size\",\"12px\"),this.hovery=this.svg.append(\"text\").attr(\"text-anchor\",\"end\").attr(\"font-weight\",\"bold\").attr(\"fill\",\"#000\").attr(\"font-size\",\"12px\"),this.xlabel=this.wrapper.select(\".additive-force-array-xlabel\"),this.ylabel=this.wrapper.select(\".additive-force-array-ylabel\");var e=void 0;\"string\"==typeof this.props.plot_cmap?this.props.plot_cmap in b.default.colors?e=b.default.colors[this.props.plot_cmap]:(console.log(\"Invalid color map name, reverting to default.\"),e=b.default.colors.RdBu):Array.isArray(this.props.plot_cmap)&&(e=this.props.plot_cmap),this.colors=e.map(function(t){return(0,m.hsl)(t)}),this.brighterColors=[1.45,1.6].map(function(e,n){return t.colors[n].brighter(e)});var n=(0,h.format)(\",.4\");if(null!=this.props.ordering_keys&&null!=this.props.ordering_keys_time_format){var r=function(t){return\"object\"==(\"undefined\"==typeof t?\"undefined\":u(t))?this.formatTime(t):n(t)};this.parseTime=(0,d.timeParse)(this.props.ordering_keys_time_format),this.formatTime=(0,d.timeFormat)(this.props.ordering_keys_time_format),this.xtickFormat=r}else this.parseTime=null,this.formatTime=null,this.xtickFormat=n;this.xscale=(0,p.scaleLinear)(),this.xaxis=(0,v.axisBottom)().scale(this.xscale).tickSizeInner(4).tickSizeOuter(0).tickFormat(function(e){return t.xtickFormat(e)}).tickPadding(-18),this.ytickFormat=n,this.yscale=(0,p.scaleLinear)(),this.yaxis=(0,v.axisLeft)().scale(this.yscale).tickSizeInner(4).tickSizeOuter(0).tickFormat(function(e){return t.ytickFormat(t.invLinkFunction(e))}).tickPadding(2),this.xlabel.node().onchange=function(){return t.internalDraw()},this.ylabel.node().onchange=function(){return t.internalDraw()},this.svg.on(\"mousemove\",function(e){return t.mouseMoved(e)}),this.svg.on(\"click\",function(){return alert(\"This original index of the sample you clicked is \"+t.nearestExpIndex)}),this.svg.on(\"mouseout\",function(e){return t.mouseOut(e)}),window.addEventListener(\"resize\",this.redraw),window.setTimeout(this.redraw,50)}},{key:\"componentDidUpdate\",value:function(){this.draw()}},{key:\"mouseOut\",value:function(){this.hoverLine.attr(\"display\",\"none\"),this.hoverx.attr(\"display\",\"none\"),this.hoverxOutline.attr(\"display\",\"none\"),this.hoverxTitle.attr(\"display\",\"none\"),this.hovery.attr(\"display\",\"none\"),this.hoveryOutline.attr(\"display\",\"none\"),this.hoverGroup1.attr(\"display\",\"none\"),this.hoverGroup2.attr(\"display\",\"none\")}},{key:\"mouseMoved\",value:function(){var t=this,e=void 0,n=void 0;this.hoverLine.attr(\"display\",\"\"),this.hoverx.attr(\"display\",\"\"),this.hoverxOutline.attr(\"display\",\"\"),this.hoverxTitle.attr(\"display\",\"\"),this.hovery.attr(\"display\",\"\"),this.hoveryOutline.attr(\"display\",\"\"),this.hoverGroup1.attr(\"display\",\"\"),this.hoverGroup2.attr(\"display\",\"\");var r=(0,f.mouse)(this.svg.node())[0];if(this.props.explanations){for(e=0;e<this.currExplanations.length;++e)(!n||Math.abs(n.xmapScaled-r)>Math.abs(this.currExplanations[e].xmapScaled-r))&&(n=this.currExplanations[e]);this.nearestExpIndex=n.origInd,this.hoverLine.attr(\"x1\",n.xmapScaled).attr(\"x2\",n.xmapScaled).attr(\"y1\",0+this.topOffset).attr(\"y2\",this.height),this.hoverx.attr(\"x\",n.xmapScaled).attr(\"y\",this.topOffset-5).text(this.xtickFormat(n.xmap)),this.hoverxOutline.attr(\"x\",n.xmapScaled).attr(\"y\",this.topOffset-5).text(this.xtickFormat(n.xmap)),this.hoverxTitle.attr(\"x\",n.xmapScaled).attr(\"y\",this.topOffset-18).text(n.count>1?n.count+\" averaged samples\":\"\"),this.hovery.attr(\"x\",this.leftOffset-6).attr(\"y\",n.joinPointy).text(this.ytickFormat(this.invLinkFunction(n.joinPoint))),this.hoveryOutline.attr(\"x\",this.leftOffset-6).attr(\"y\",n.joinPointy).text(this.ytickFormat(this.invLinkFunction(n.joinPoint)));for(var i=[],o=void 0,a=void 0,u=this.currPosOrderedFeatures.length-1;u>=0;--u){var c=this.currPosOrderedFeatures[u],s=n.features[c];a=5+(s.posyTop+s.posyBottom)/2,(!o||a-o>=15)&&s.posyTop-s.posyBottom>=6&&(i.push(s),o=a)}var l=[];o=void 0;var p=!0,h=!1,d=void 0;try{for(var v,g=this.currNegOrderedFeatures[Symbol.iterator]();!(p=(v=g.next()).done);p=!0){var m=v.value,y=n.features[m];a=5+(y.negyTop+y.negyBottom)/2,(!o||o-a>=15)&&y.negyTop-y.negyBottom>=6&&(l.push(y),o=a)}}catch(t){h=!0,d=t}finally{try{!p&&g.return&&g.return()}finally{if(h)throw d}}var _=function(e){var r=\"\";return null!==e.value&&void 0!==e.value&&(r=\" = \"+(isNaN(e.value)?e.value:t.ytickFormat(e.value))),n.count>1?\"mean(\"+t.props.featureNames[e.ind]+\")\"+r:t.props.featureNames[e.ind]+r},b=this.hoverGroup1.selectAll(\".pos-values\").data(i);b.enter().append(\"text\").attr(\"class\",\"pos-values\").merge(b).attr(\"x\",n.xmapScaled+5).attr(\"y\",function(t){return 4+(t.posyTop+t.posyBottom)/2}).attr(\"text-anchor\",\"start\").attr(\"font-size\",12).attr(\"stroke\",\"#fff\").attr(\"fill\",\"#fff\").attr(\"stroke-width\",\"4\").attr(\"stroke-linejoin\",\"round\").attr(\"opacity\",1).text(_),b.exit().remove();var x=this.hoverGroup2.selectAll(\".pos-values\").data(i);x.enter().append(\"text\").attr(\"class\",\"pos-values\").merge(x).attr(\"x\",n.xmapScaled+5).attr(\"y\",function(t){return 4+(t.posyTop+t.posyBottom)/2}).attr(\"text-anchor\",\"start\").attr(\"font-size\",12).attr(\"fill\",this.colors[0]).text(_),x.exit().remove();var w=this.hoverGroup1.selectAll(\".neg-values\").data(l);w.enter().append(\"text\").attr(\"class\",\"neg-values\").merge(w).attr(\"x\",n.xmapScaled+5).attr(\"y\",function(t){return 4+(t.negyTop+t.negyBottom)/2}).attr(\"text-anchor\",\"start\").attr(\"font-size\",12).attr(\"stroke\",\"#fff\").attr(\"fill\",\"#fff\").attr(\"stroke-width\",\"4\").attr(\"stroke-linejoin\",\"round\").attr(\"opacity\",1).text(_),w.exit().remove();var C=this.hoverGroup2.selectAll(\".neg-values\").data(l);C.enter().append(\"text\").attr(\"class\",\"neg-values\").merge(C).attr(\"x\",n.xmapScaled+5).attr(\"y\",function(t){return 4+(t.negyTop+t.negyBottom)/2}).attr(\"text-anchor\",\"start\").attr(\"font-size\",12).attr(\"fill\",this.colors[1]).text(_),C.exit().remove()}}},{key:\"draw\",value:function(){var t=this;if(this.props.explanations&&0!==this.props.explanations.length){(0,y.each)(this.props.explanations,function(t,e){return t.origInd=e});var e={},n={},r={},i=!0,o=!1,a=void 0;try{for(var u,c=this.props.explanations[Symbol.iterator]();!(i=(u=c.next()).done);i=!0){var s=u.value;for(var l in s.features)void 0===e[l]&&(e[l]=0,n[l]=0,r[l]=0),s.features[l].effect>0?e[l]+=s.features[l].effect:n[l]-=s.features[l].effect,null!==s.features[l].value&&void 0!==s.features[l].value&&(r[l]+=1)}}catch(t){o=!0,a=t}finally{try{!i&&c.return&&c.return()}finally{if(o)throw a}}this.usedFeatures=(0,y.sortBy)((0,y.keys)(e),function(t){return-(e[t]+n[t])}),console.log(\"found \",this.usedFeatures.length,\" used features\"),this.posOrderedFeatures=(0,y.sortBy)(this.usedFeatures,function(t){return e[t]}),this.negOrderedFeatures=(0,y.sortBy)(this.usedFeatures,function(t){return-n[t]}),this.singleValueFeatures=(0,y.filter)(this.usedFeatures,function(t){return r[t]>0});var f=[\"sample order by similarity\",\"sample order by output value\",\"original sample ordering\"].concat(this.singleValueFeatures.map(function(e){return t.props.featureNames[e]}));null!=this.props.ordering_keys&&f.unshift(\"sample order by key\");var p=this.xlabel.selectAll(\"option\").data(f);p.enter().append(\"option\").merge(p).attr(\"value\",function(t){return t}).text(function(t){return t}),p.exit().remove();var h=this.props.outNames[0]?this.props.outNames[0]:\"model output value\";f=(0,y.map)(this.usedFeatures,function(e){return[t.props.featureNames[e],t.props.featureNames[e]+\" effects\"]}),f.unshift([\"model output value\",h]);var d=this.ylabel.selectAll(\"option\").data(f);d.enter().append(\"option\").merge(d).attr(\"value\",function(t){return t[0]}).text(function(t){return t[1]}),d.exit().remove(),this.ylabel.style(\"top\",(this.height-10-this.topOffset)/2+this.topOffset+\"px\").style(\"left\",10-this.ylabel.node().offsetWidth/2+\"px\"),this.internalDraw()}}},{key:\"internalDraw\",value:function(){var t=this,e=!0,n=!1,r=void 0;try{for(var i,o=this.props.explanations[Symbol.iterator]();!(e=(i=o.next()).done);e=!0){var a=i.value,c=!0,s=!1,l=void 0;try{for(var f,h=this.usedFeatures[Symbol.iterator]();!(c=(f=h.next()).done);c=!0){var d=f.value;a.features.hasOwnProperty(d)||(a.features[d]={effect:0,value:0}),a.features[d].ind=d}}catch(t){s=!0,l=t}finally{try{!c&&h.return&&h.return()}finally{if(s)throw l}}}}catch(t){n=!0,r=t}finally{try{!e&&o.return&&o.return()}finally{if(n)throw r}}var v=void 0,m=this.xlabel.node().value,_=\"sample order by key\"===m&&null!=this.props.ordering_keys_time_format;if(_?this.xscale=(0,p.scaleTime)():this.xscale=(0,p.scaleLinear)(),this.xaxis.scale(this.xscale),\"sample order by similarity\"===m)v=(0,y.sortBy)(this.props.explanations,function(t){return t.simIndex}),(0,y.each)(v,function(t,e){return t.xmap=e});else if(\"sample order by output value\"===m)v=(0,y.sortBy)(this.props.explanations,function(t){return-t.outValue}),(0,y.each)(v,function(t,e){return t.xmap=e});else if(\"original sample ordering\"===m)v=(0,y.sortBy)(this.props.explanations,function(t){return t.origInd}),(0,y.each)(v,function(t,e){return t.xmap=e});else if(\"sample order by key\"===m)v=this.props.explanations,_?(0,y.each)(v,function(e,n){return e.xmap=t.parseTime(t.props.ordering_keys[n])}):(0,y.each)(v,function(e,n){return e.xmap=t.props.ordering_keys[n]}),v=(0,y.sortBy)(v,function(t){return t.xmap});else{var b=function(){var e=(0,y.findKey)(t.props.featureNames,function(t){return t===m});(0,y.each)(t.props.explanations,function(t,n){return t.xmap=t.features[e].value});var n=(0,y.sortBy)(t.props.explanations,function(t){return t.xmap}),r=(0,y.map)(n,function(t){return t.xmap});if(\"string\"==typeof r[0])return alert(\"Ordering by category names is not yet supported.\"),{v:void 0};var i=(0,y.min)(r),o=(0,y.max)(r),a=(o-i)/100;v=[];for(var u=void 0,c=void 0,s=0;s<n.length;++s){var l=n[s];if(u&&!c&&l.xmap-u.xmap<=a||c&&l.xmap-c.xmap<=a){c||(c=(0,y.cloneDeep)(u),c.count=1);var f=!0,p=!1,h=void 0;try{for(var d,g=t.usedFeatures[Symbol.iterator]();!(f=(d=g.next()).done);f=!0){var _=d.value;c.features[_].effect+=l.features[_].effect,c.features[_].value+=l.features[_].value;\n",
       "}}catch(t){p=!0,h=t}finally{try{!f&&g.return&&g.return()}finally{if(p)throw h}}c.count+=1}else if(u)if(c){var b=!0,x=!1,w=void 0;try{for(var C,M=t.usedFeatures[Symbol.iterator]();!(b=(C=M.next()).done);b=!0){var k=C.value;c.features[k].effect/=c.count,c.features[k].value/=c.count}}catch(t){x=!0,w=t}finally{try{!b&&M.return&&M.return()}finally{if(x)throw w}}v.push(c),c=void 0}else v.push(u);u=l}u.xmap-v[v.length-1].xmap>a&&v.push(u)}();if(\"object\"===(\"undefined\"==typeof b?\"undefined\":u(b)))return b.v}this.currUsedFeatures=this.usedFeatures,this.currPosOrderedFeatures=this.posOrderedFeatures,this.currNegOrderedFeatures=this.negOrderedFeatures;var x=this.ylabel.node().value;if(\"model output value\"!==x){var w=v;v=(0,y.cloneDeep)(v);for(var C=(0,y.findKey)(this.props.featureNames,function(t){return t===x}),M=0;M<v.length;++M){var k=v[M].features[C];v[M].features={},v[M].features[C]=k,w[M].remapped_version=v[M]}this.currUsedFeatures=[C],this.currPosOrderedFeatures=[C],this.currNegOrderedFeatures=[C]}this.currExplanations=v,\"identity\"===this.props.link?this.invLinkFunction=function(e){return t.props.baseValue+e}:\"logit\"===this.props.link?this.invLinkFunction=function(e){return 1/(1+Math.exp(-(t.props.baseValue+e)))}:console.log(\"ERROR: Unrecognized link function: \",this.props.link),this.predValues=(0,y.map)(v,function(t){return(0,y.sum)((0,y.map)(t.features,function(t){return t.effect}))});var E=this.wrapper.node().offsetWidth;if(0==E)return setTimeout(function(){return t.draw(v)},500);this.svg.style(\"height\",this.height+\"px\"),this.svg.style(\"width\",E+\"px\");var T=(0,y.map)(v,function(t){return t.xmap});this.xscale.domain([(0,y.min)(T),(0,y.max)(T)]).range([this.leftOffset,E]).clamp(!0),this.xaxisElement.attr(\"transform\",\"translate(0,\"+this.topOffset+\")\").call(this.xaxis);for(var S=0;S<this.currExplanations.length;++S)this.currExplanations[S].xmapScaled=this.xscale(this.currExplanations[S].xmap);for(var P=v.length,N=0,A=0;A<P;++A){var O=v[A].features,I=(0,y.sum)((0,y.map)((0,y.filter)(O,function(t){return t.effect>0}),function(t){return t.effect}))||0,D=(0,y.sum)((0,y.map)((0,y.filter)(O,function(t){return t.effect<0}),function(t){return-t.effect}))||0;N=Math.max(N,2.2*Math.max(I,D))}this.yscale.domain([-N/2,N/2]).range([this.height-10,this.topOffset]),this.yaxisElement.attr(\"transform\",\"translate(\"+this.leftOffset+\",0)\").call(this.yaxis);for(var R=0;R<P;++R){var L=v[R].features,U=(0,y.sum)((0,y.map)((0,y.filter)(L,function(t){return t.effect<0}),function(t){return-t.effect}))||0,F=-U,j=void 0,B=!0,W=!1,V=void 0;try{for(var z,H=this.currPosOrderedFeatures[Symbol.iterator]();!(B=(z=H.next()).done);B=!0)j=z.value,L[j].posyTop=this.yscale(F),L[j].effect>0&&(F+=L[j].effect),L[j].posyBottom=this.yscale(F),L[j].ind=j}catch(t){W=!0,V=t}finally{try{!B&&H.return&&H.return()}finally{if(W)throw V}}var q=F,Y=!0,K=!1,G=void 0;try{for(var $,X=this.currNegOrderedFeatures[Symbol.iterator]();!(Y=($=X.next()).done);Y=!0)j=$.value,L[j].negyTop=this.yscale(F),L[j].effect<0&&(F-=L[j].effect),L[j].negyBottom=this.yscale(F)}catch(t){K=!0,G=t}finally{try{!Y&&X.return&&X.return()}finally{if(K)throw G}}v[R].joinPoint=q,v[R].joinPointy=this.yscale(q)}var Z=(0,g.line)().x(function(t){return t[0]}).y(function(t){return t[1]}),Q=this.mainGroup.selectAll(\".force-bar-array-area-pos\").data(this.currUsedFeatures);Q.enter().append(\"path\").attr(\"class\",\"force-bar-array-area-pos\").merge(Q).attr(\"d\",function(t){var e=(0,y.map)((0,y.range)(P),function(e){return[v[e].xmapScaled,v[e].features[t].posyTop]}),n=(0,y.map)((0,y.rangeRight)(P),function(e){return[v[e].xmapScaled,v[e].features[t].posyBottom]});return Z(e.concat(n))}).attr(\"fill\",this.colors[0]),Q.exit().remove();var J=this.mainGroup.selectAll(\".force-bar-array-area-neg\").data(this.currUsedFeatures);J.enter().append(\"path\").attr(\"class\",\"force-bar-array-area-neg\").merge(J).attr(\"d\",function(t){var e=(0,y.map)((0,y.range)(P),function(e){return[v[e].xmapScaled,v[e].features[t].negyTop]}),n=(0,y.map)((0,y.rangeRight)(P),function(e){return[v[e].xmapScaled,v[e].features[t].negyBottom]});return Z(e.concat(n))}).attr(\"fill\",this.colors[1]),J.exit().remove();var tt=this.mainGroup.selectAll(\".force-bar-array-divider-pos\").data(this.currUsedFeatures);tt.enter().append(\"path\").attr(\"class\",\"force-bar-array-divider-pos\").merge(tt).attr(\"d\",function(t){var e=(0,y.map)((0,y.range)(P),function(e){return[v[e].xmapScaled,v[e].features[t].posyBottom]});return Z(e)}).attr(\"fill\",\"none\").attr(\"stroke-width\",1).attr(\"stroke\",function(){return t.colors[0].brighter(1.2)}),tt.exit().remove();var et=this.mainGroup.selectAll(\".force-bar-array-divider-neg\").data(this.currUsedFeatures);et.enter().append(\"path\").attr(\"class\",\"force-bar-array-divider-neg\").merge(et).attr(\"d\",function(t){var e=(0,y.map)((0,y.range)(P),function(e){return[v[e].xmapScaled,v[e].features[t].negyTop]});return Z(e)}).attr(\"fill\",\"none\").attr(\"stroke-width\",1).attr(\"stroke\",function(){return t.colors[1].brighter(1.5)}),et.exit().remove();for(var nt=function(t,e,n,r,i){var o=void 0,a=void 0;\"pos\"===i?(o=t[n].features[e].posyBottom,a=t[n].features[e].posyTop):(o=t[n].features[e].negyBottom,a=t[n].features[e].negyTop);for(var u=void 0,c=void 0,s=n+1;s<=r;++s)\"pos\"===i?(u=t[s].features[e].posyBottom,c=t[s].features[e].posyTop):(u=t[s].features[e].negyBottom,c=t[s].features[e].negyTop),u>o&&(o=u),c<a&&(a=c);return{top:o,bottom:a}},rt=100,it=20,ot=100,at=[],ut=[\"pos\",\"neg\"],ct=0;ct<ut.length;ct++){var st=ut[ct],lt=!0,ft=!1,pt=void 0;try{for(var ht,dt=this.currUsedFeatures[Symbol.iterator]();!(lt=(ht=dt.next()).done);lt=!0)for(var vt=ht.value,gt=0,mt=0,yt=0,_t={top:0,bottom:0},bt=void 0;mt<P-1;){for(;yt<rt&&mt<P-1;)++mt,yt=v[mt].xmapScaled-v[gt].xmapScaled;for(_t=nt(v,vt,gt,mt,st);_t.bottom-_t.top<it&&gt<mt;)++gt,_t=nt(v,vt,gt,mt,st);if(yt=v[mt].xmapScaled-v[gt].xmapScaled,_t.bottom-_t.top>=it&&yt>=rt){for(;mt<P-1;){if(++mt,bt=nt(v,vt,gt,mt,st),!(bt.bottom-bt.top>it)){--mt;break}_t=bt}yt=v[mt].xmapScaled-v[gt].xmapScaled,at.push([(v[mt].xmapScaled+v[gt].xmapScaled)/2,(_t.top+_t.bottom)/2,this.props.featureNames[vt]]);var xt=v[mt].xmapScaled;for(gt=mt;xt+ot>v[gt].xmapScaled&&gt<P-1;)++gt;mt=gt}}}catch(t){ft=!0,pt=t}finally{try{!lt&&dt.return&&dt.return()}finally{if(ft)throw pt}}}var wt=this.onTopGroup.selectAll(\".force-bar-array-flabels\").data(at);wt.enter().append(\"text\").attr(\"class\",\"force-bar-array-flabels\").merge(wt).attr(\"x\",function(t){return t[0]}).attr(\"y\",function(t){return t[1]+4}).text(function(t){return t[2]}),wt.exit().remove()}},{key:\"componentWillUnmount\",value:function(){window.removeEventListener(\"resize\",this.redraw)}},{key:\"render\",value:function(){var t=this;return l.default.createElement(\"div\",{ref:function(e){return t.wrapper=(0,f.select)(e)},style:{textAlign:\"center\"}},l.default.createElement(\"style\",{dangerouslySetInnerHTML:{__html:\"\\n          .force-bar-array-wrapper {\\n            text-align: center;\\n          }\\n          .force-bar-array-xaxis path {\\n            fill: none;\\n            opacity: 0.4;\\n          }\\n          .force-bar-array-xaxis .domain {\\n            opacity: 0;\\n          }\\n          .force-bar-array-xaxis paths {\\n            display: none;\\n          }\\n          .force-bar-array-yaxis path {\\n            fill: none;\\n            opacity: 0.4;\\n          }\\n          .force-bar-array-yaxis paths {\\n            display: none;\\n          }\\n          .tick line {\\n            stroke: #000;\\n            stroke-width: 1px;\\n            opacity: 0.4;\\n          }\\n          .tick text {\\n            fill: #000;\\n            opacity: 0.5;\\n            font-size: 12px;\\n            padding: 0px;\\n          }\\n          .force-bar-array-flabels {\\n            font-size: 12px;\\n            fill: #fff;\\n            text-anchor: middle;\\n          }\\n          .additive-force-array-xlabel {\\n            background: none;\\n            border: 1px solid #ccc;\\n            opacity: 0.5;\\n            margin-bottom: 0px;\\n            font-size: 12px;\\n            font-family: arial;\\n            margin-left: 80px;\\n            max-width: 300px;\\n          }\\n          .additive-force-array-xlabel:focus {\\n            outline: none;\\n          }\\n          .additive-force-array-ylabel {\\n            position: relative;\\n            top: 0px;\\n            left: 0px;\\n            transform: rotate(-90deg);\\n            background: none;\\n            border: 1px solid #ccc;\\n            opacity: 0.5;\\n            margin-bottom: 0px;\\n            font-size: 12px;\\n            font-family: arial;\\n            max-width: 150px;\\n          }\\n          .additive-force-array-ylabel:focus {\\n            outline: none;\\n          }\\n          .additive-force-array-hoverLine {\\n            stroke-width: 1px;\\n            stroke: #fff;\\n            opacity: 1;\\n          }\"}}),l.default.createElement(\"select\",{className:\"additive-force-array-xlabel\"}),l.default.createElement(\"div\",{style:{height:\"0px\",textAlign:\"left\"}},l.default.createElement(\"select\",{className:\"additive-force-array-ylabel\"})),l.default.createElement(\"svg\",{ref:function(e){return t.svg=(0,f.select)(e)},style:{userSelect:\"none\",display:\"block\",fontFamily:\"arial\",sansSerif:!0}}))}}]),e}(l.default.Component);x.defaultProps={plot_cmap:\"RdBu\",ordering_keys:null,ordering_keys_time_format:null},e.default=x},function(t,e,n){\"use strict\";function r(t){return t&&t.__esModule?t:{default:t}}function i(t,e){if(!(t instanceof e))throw new TypeError(\"Cannot call a class as a function\")}function o(t,e){if(!t)throw new ReferenceError(\"this hasn't been initialised - super() hasn't been called\");return!e||\"object\"!=typeof e&&\"function\"!=typeof e?t:e}function a(t,e){if(\"function\"!=typeof e&&null!==e)throw new TypeError(\"Super expression must either be null or a function, not \"+typeof e);t.prototype=Object.create(e&&e.prototype,{constructor:{value:t,enumerable:!1,writable:!0,configurable:!0}}),e&&(Object.setPrototypeOf?Object.setPrototypeOf(t,e):t.__proto__=e)}Object.defineProperty(e,\"__esModule\",{value:!0});var u=function(){function t(t,e){for(var n=0;n<e.length;n++){var r=e[n];r.enumerable=r.enumerable||!1,r.configurable=!0,\"value\"in r&&(r.writable=!0),Object.defineProperty(t,r.key,r)}}return function(e,n,r){return n&&t(e.prototype,n),r&&t(e,r),e}}(),c=n(41),s=r(c),l=n(129),f=n(64),p=n(30),h=n(112),d=n(134),v=n(10),g=n(39),m=n(56),y=r(m),b=function(t){function e(){i(this,e);var t=o(this,(e.__proto__||Object.getPrototypeOf(e)).call(this));return window.lastAdditiveForceVisualizer=t,t.effectFormat=(0,p.format)(\".2\"),t.redraw=(0,g.debounce)(function(){return t.draw()},200),t}return a(e,t),u(e,[{key:\"componentDidMount\",value:function(){var t=this;this.mainGroup=this.svg.append(\"g\"),this.axisElement=this.mainGroup.append(\"g\").attr(\"transform\",\"translate(0,35)\").attr(\"class\",\"force-bar-axis\"),this.onTopGroup=this.svg.append(\"g\"),this.baseValueTitle=this.svg.append(\"text\"),this.joinPointLine=this.svg.append(\"line\"),this.joinPointLabelOutline=this.svg.append(\"text\"),this.joinPointLabel=this.svg.append(\"text\"),this.joinPointTitleLeft=this.svg.append(\"text\"),this.joinPointTitleLeftArrow=this.svg.append(\"text\"),this.joinPointTitle=this.svg.append(\"text\"),this.joinPointTitleRightArrow=this.svg.append(\"text\"),this.joinPointTitleRight=this.svg.append(\"text\"),this.hoverLabelBacking=this.svg.append(\"text\").attr(\"x\",10).attr(\"y\",20).attr(\"text-anchor\",\"middle\").attr(\"font-size\",12).attr(\"stroke\",\"#fff\").attr(\"fill\",\"#fff\").attr(\"stroke-width\",\"4\").attr(\"stroke-linejoin\",\"round\").text(\"\").on(\"mouseover\",function(){t.hoverLabel.attr(\"opacity\",1),t.hoverLabelBacking.attr(\"opacity\",1)}).on(\"mouseout\",function(){t.hoverLabel.attr(\"opacity\",0),t.hoverLabelBacking.attr(\"opacity\",0)}),this.hoverLabel=this.svg.append(\"text\").attr(\"x\",10).attr(\"y\",20).attr(\"text-anchor\",\"middle\").attr(\"font-size\",12).attr(\"fill\",\"#0f0\").text(\"\").on(\"mouseover\",function(){t.hoverLabel.attr(\"opacity\",1),t.hoverLabelBacking.attr(\"opacity\",1)}).on(\"mouseout\",function(){t.hoverLabel.attr(\"opacity\",0),t.hoverLabelBacking.attr(\"opacity\",0)});var e=void 0;\"string\"==typeof this.props.plot_cmap?this.props.plot_cmap in y.default.colors?e=y.default.colors[this.props.plot_cmap]:(console.log(\"Invalid color map name, reverting to default.\"),e=y.default.colors.RdBu):Array.isArray(this.props.plot_cmap)&&(e=this.props.plot_cmap),this.colors=e.map(function(t){return(0,v.hsl)(t)}),this.brighterColors=[1.45,1.6].map(function(e,n){return t.colors[n].brighter(e)}),this.colors.map(function(e,n){var r=t.svg.append(\"linearGradient\").attr(\"id\",\"linear-grad-\"+n).attr(\"x1\",\"0%\").attr(\"y1\",\"0%\").attr(\"x2\",\"0%\").attr(\"y2\",\"100%\");r.append(\"stop\").attr(\"offset\",\"0%\").attr(\"stop-color\",e).attr(\"stop-opacity\",.6),r.append(\"stop\").attr(\"offset\",\"100%\").attr(\"stop-color\",e).attr(\"stop-opacity\",0);var i=t.svg.append(\"linearGradient\").attr(\"id\",\"linear-backgrad-\"+n).attr(\"x1\",\"0%\").attr(\"y1\",\"0%\").attr(\"x2\",\"0%\").attr(\"y2\",\"100%\");i.append(\"stop\").attr(\"offset\",\"0%\").attr(\"stop-color\",e).attr(\"stop-opacity\",.5),i.append(\"stop\").attr(\"offset\",\"100%\").attr(\"stop-color\",e).attr(\"stop-opacity\",0)}),this.tickFormat=(0,p.format)(\",.4\"),this.scaleCentered=(0,f.scaleLinear)(),this.axis=(0,h.axisBottom)().scale(this.scaleCentered).tickSizeInner(4).tickSizeOuter(0).tickFormat(function(e){return t.tickFormat(t.invLinkFunction(e))}).tickPadding(-18),window.addEventListener(\"resize\",this.redraw),window.setTimeout(this.redraw,50)}},{key:\"componentDidUpdate\",value:function(){this.draw()}},{key:\"draw\",value:function(){var t=this;(0,g.each)(this.props.featureNames,function(e,n){t.props.features[n]&&(t.props.features[n].name=e)}),\"identity\"===this.props.link?this.invLinkFunction=function(e){return t.props.baseValue+e}:\"logit\"===this.props.link?this.invLinkFunction=function(e){return 1/(1+Math.exp(-(t.props.baseValue+e)))}:console.log(\"ERROR: Unrecognized link function: \",this.props.link);var e=this.svg.node().parentNode.offsetWidth;if(0==e)return setTimeout(function(){return t.draw(t.props)},500);this.svg.style(\"height\",\"150px\"),this.svg.style(\"width\",e+\"px\");var n=50,r=(0,g.sortBy)(this.props.features,function(t){return-1/(t.effect+1e-10)}),i=(0,g.sum)((0,g.map)(r,function(t){return Math.abs(t.effect)})),o=(0,g.sum)((0,g.map)((0,g.filter)(r,function(t){return t.effect>0}),function(t){return t.effect}))||0,a=(0,g.sum)((0,g.map)((0,g.filter)(r,function(t){return t.effect<0}),function(t){return-t.effect}))||0;this.domainSize=3*Math.max(o,a);var u=(0,f.scaleLinear)().domain([0,this.domainSize]).range([0,e]),c=e/2-u(a);this.scaleCentered.domain([-this.domainSize/2,this.domainSize/2]).range([0,e]).clamp(!0),this.axisElement.attr(\"transform\",\"translate(0,\"+n+\")\").call(this.axis);var s=0,l=void 0,h=void 0,v=void 0;for(l=0;l<r.length;++l)r[l].x=s,r[l].effect<0&&void 0===h&&(h=s,v=l),s+=Math.abs(r[l].effect);void 0===h&&(h=s,v=l);var m=(0,d.line)().x(function(t){return t[0]}).y(function(t){return t[1]}),y=function(e){return void 0!==e.value&&null!==e.value&&\"\"!==e.value?e.name+\" = \"+(isNaN(e.value)?e.value:t.tickFormat(e.value)):e.name};r=this.props.hideBars?[]:r;var b=this.mainGroup.selectAll(\".force-bar-blocks\").data(r);b.enter().append(\"path\").attr(\"class\",\"force-bar-blocks\").merge(b).attr(\"d\",function(t,e){var r=u(t.x)+c,i=u(Math.abs(t.effect)),o=t.effect<0?-4:4,a=o;return e===v&&(o=0),e===v-1&&(a=0),m([[r,6+n],[r+i,6+n],[r+i+a,14.5+n],[r+i,23+n],[r,23+n],[r+o,14.5+n]])}).attr(\"fill\",function(e){return e.effect>0?t.colors[0]:t.colors[1]}).on(\"mouseover\",function(e){if(u(Math.abs(e.effect))<u(i)/50||u(Math.abs(e.effect))<10){var r=u(e.x)+c,o=u(Math.abs(e.effect));t.hoverLabel.attr(\"opacity\",1).attr(\"x\",r+o/2).attr(\"y\",n+.5).attr(\"fill\",e.effect>0?t.colors[0]:t.colors[1]).text(y(e)),t.hoverLabelBacking.attr(\"opacity\",1).attr(\"x\",r+o/2).attr(\"y\",n+.5).text(y(e))}}).on(\"mouseout\",function(){t.hoverLabel.attr(\"opacity\",0),t.hoverLabelBacking.attr(\"opacity\",0)}),b.exit().remove();var x=_.filter(r,function(t){return u(Math.abs(t.effect))>u(i)/50&&u(Math.abs(t.effect))>10}),w=this.onTopGroup.selectAll(\".force-bar-labels\").data(x);if(w.exit().remove(),w=w.enter().append(\"text\").attr(\"class\",\"force-bar-labels\").attr(\"font-size\",\"12px\").attr(\"y\",48+n).merge(w).text(function(e){return void 0!==e.value&&null!==e.value&&\"\"!==e.value?e.name+\" = \"+(isNaN(e.value)?e.value:t.tickFormat(e.value)):e.name}).attr(\"fill\",function(e){return e.effect>0?t.colors[0]:t.colors[1]}).attr(\"stroke\",function(t){return t.textWidth=Math.max(this.getComputedTextLength(),u(Math.abs(t.effect))-10),t.innerTextWidth=this.getComputedTextLength(),\"none\"}),this.filteredData=x,r.length>0){s=h+u.invert(5);for(var C=v;C<r.length;++C)r[C].textx=s,s+=u.invert(r[C].textWidth+10);s=h-u.invert(5);for(var M=v-1;M>=0;--M)r[M].textx=s,s-=u.invert(r[M].textWidth+10)}w.attr(\"x\",function(t){return u(t.textx)+c+(t.effect>0?-t.textWidth/2:t.textWidth/2)}).attr(\"text-anchor\",\"middle\"),x=(0,g.filter)(x,function(n){return u(n.textx)+c>t.props.labelMargin&&u(n.textx)+c<e-t.props.labelMargin}),this.filteredData2=x;var k=x.slice(),E=(0,g.findIndex)(r,x[0])-1;E>=0&&k.unshift(r[E]);var T=this.mainGroup.selectAll(\".force-bar-labelBacking\").data(x);T.enter().append(\"path\").attr(\"class\",\"force-bar-labelBacking\").attr(\"stroke\",\"none\").attr(\"opacity\",.2).merge(T).attr(\"d\",function(t){return m([[u(t.x)+u(Math.abs(t.effect))+c,23+n],[(t.effect>0?u(t.textx):u(t.textx)+t.textWidth)+c+5,33+n],[(t.effect>0?u(t.textx):u(t.textx)+t.textWidth)+c+5,54+n],[(t.effect>0?u(t.textx)-t.textWidth:u(t.textx))+c-5,54+n],[(t.effect>0?u(t.textx)-t.textWidth:u(t.textx))+c-5,33+n],[u(t.x)+c,23+n]])}).attr(\"fill\",function(t){return\"url(#linear-backgrad-\"+(t.effect>0?0:1)+\")\"}),T.exit().remove();var S=this.mainGroup.selectAll(\".force-bar-labelDividers\").data(x.slice(0,-1));S.enter().append(\"rect\").attr(\"class\",\"force-bar-labelDividers\").attr(\"height\",\"21px\").attr(\"width\",\"1px\").attr(\"y\",33+n).merge(S).attr(\"x\",function(t){return(t.effect>0?u(t.textx):u(t.textx)+t.textWidth)+c+4.5}).attr(\"fill\",function(t){return\"url(#linear-grad-\"+(t.effect>0?0:1)+\")\"}),S.exit().remove();var P=this.mainGroup.selectAll(\".force-bar-labelLinks\").data(x.slice(0,-1));P.enter().append(\"line\").attr(\"class\",\"force-bar-labelLinks\").attr(\"y1\",23+n).attr(\"y2\",33+n).attr(\"stroke-opacity\",.5).attr(\"stroke-width\",1).merge(P).attr(\"x1\",function(t){return u(t.x)+u(Math.abs(t.effect))+c}).attr(\"x2\",function(t){return(t.effect>0?u(t.textx):u(t.textx)+t.textWidth)+c+5}).attr(\"stroke\",function(e){return e.effect>0?t.colors[0]:t.colors[1]}),P.exit().remove();var N=this.mainGroup.selectAll(\".force-bar-blockDividers\").data(r.slice(0,-1));N.enter().append(\"path\").attr(\"class\",\"force-bar-blockDividers\").attr(\"stroke-width\",2).attr(\"fill\",\"none\").merge(N).attr(\"d\",function(t){var e=u(t.x)+u(Math.abs(t.effect))+c;return m([[e,6+n],[e+(t.effect<0?-4:4),14.5+n],[e,23+n]])}).attr(\"stroke\",function(e,n){return v===n+1||Math.abs(e.effect)<1e-8?\"#rgba(0,0,0,0)\":e.effect>0?t.brighterColors[0]:t.brighterColors[1]}),N.exit().remove(),this.joinPointLine.attr(\"x1\",u(h)+c).attr(\"x2\",u(h)+c).attr(\"y1\",0+n).attr(\"y2\",6+n).attr(\"stroke\",\"#F2F2F2\").attr(\"stroke-width\",1).attr(\"opacity\",1),this.joinPointLabelOutline.attr(\"x\",u(h)+c).attr(\"y\",-5+n).attr(\"color\",\"#fff\").attr(\"text-anchor\",\"middle\").attr(\"font-weight\",\"bold\").attr(\"stroke\",\"#fff\").attr(\"stroke-width\",6).text((0,p.format)(\",.2f\")(this.invLinkFunction(h-a))).attr(\"opacity\",1),console.log(\"joinPoint\",h,c,n,a),this.joinPointLabel.attr(\"x\",u(h)+c).attr(\"y\",-5+n).attr(\"text-anchor\",\"middle\").attr(\"font-weight\",\"bold\").attr(\"fill\",\"#000\").text((0,p.format)(\",.2f\")(this.invLinkFunction(h-a))).attr(\"opacity\",1),this.joinPointTitle.attr(\"x\",u(h)+c).attr(\"y\",-22+n).attr(\"text-anchor\",\"middle\").attr(\"font-size\",\"12\").attr(\"fill\",\"#000\").text(this.props.outNames[0]).attr(\"opacity\",.5),this.props.hideBars||(this.joinPointTitleLeft.attr(\"x\",u(h)+c-16).attr(\"y\",-38+n).attr(\"text-anchor\",\"end\").attr(\"font-size\",\"13\").attr(\"fill\",this.colors[0]).text(\"higher\").attr(\"opacity\",1),this.joinPointTitleRight.attr(\"x\",u(h)+c+16).attr(\"y\",-38+n).attr(\"text-anchor\",\"start\").attr(\"font-size\",\"13\").attr(\"fill\",this.colors[1]).text(\"lower\").attr(\"opacity\",1),this.joinPointTitleLeftArrow.attr(\"x\",u(h)+c+7).attr(\"y\",-42+n).attr(\"text-anchor\",\"end\").attr(\"font-size\",\"13\").attr(\"fill\",this.colors[0]).text(\"→\").attr(\"opacity\",1),this.joinPointTitleRightArrow.attr(\"x\",u(h)+c-7).attr(\"y\",-36+n).attr(\"text-anchor\",\"start\").attr(\"font-size\",\"13\").attr(\"fill\",this.colors[1]).text(\"←\").attr(\"opacity\",1)),this.props.hideBaseValueLabel||this.baseValueTitle.attr(\"x\",this.scaleCentered(0)).attr(\"y\",-22+n).attr(\"text-anchor\",\"middle\").attr(\"font-size\",\"12\").attr(\"fill\",\"#000\").text(\"base value\").attr(\"opacity\",.5)}},{key:\"componentWillUnmount\",value:function(){window.removeEventListener(\"resize\",this.redraw)}},{key:\"render\",value:function(){var t=this;return s.default.createElement(\"svg\",{ref:function(e){return t.svg=(0,l.select)(e)},style:{userSelect:\"none\",display:\"block\",fontFamily:\"arial\",sansSerif:!0}},s.default.createElement(\"style\",{dangerouslySetInnerHTML:{__html:\"\\n          .force-bar-axis path {\\n            fill: none;\\n            opacity: 0.4;\\n          }\\n          .force-bar-axis paths {\\n            display: none;\\n          }\\n          .tick line {\\n            stroke: #000;\\n            stroke-width: 1px;\\n            opacity: 0.4;\\n          }\\n          .tick text {\\n            fill: #000;\\n            opacity: 0.5;\\n            font-size: 12px;\\n            padding: 0px;\\n          }\"}}))}}]),e}(s.default.Component);b.defaultProps={plot_cmap:\"RdBu\"},e.default=b},function(t,e,n){\"use strict\";function r(t){return t&&t.__esModule?t:{default:t}}function i(t,e){if(!(t instanceof e))throw new TypeError(\"Cannot call a class as a function\")}function o(t,e){if(!t)throw new ReferenceError(\"this hasn't been initialised - super() hasn't been called\");return!e||\"object\"!=typeof e&&\"function\"!=typeof e?t:e}function a(t,e){if(\"function\"!=typeof e&&null!==e)throw new TypeError(\"Super expression must either be null or a function, not \"+typeof e);t.prototype=Object.create(e&&e.prototype,{constructor:{value:t,enumerable:!1,writable:!0,configurable:!0}}),e&&(Object.setPrototypeOf?Object.setPrototypeOf(t,e):t.__proto__=e)}Object.defineProperty(e,\"__esModule\",{value:!0});var u=function(){function t(t,e){for(var n=0;n<e.length;n++){var r=e[n];r.enumerable=r.enumerable||!1,r.configurable=!0,\"value\"in r&&(r.writable=!0),Object.defineProperty(t,r.key,r)}}return function(e,n,r){return n&&t(e.prototype,n),r&&t(e,r),e}}(),c=n(41),s=r(c),l=n(64),f=n(30),p=n(39),h=n(56),d=r(h),v=function(t){function e(){i(this,e);var t=o(this,(e.__proto__||Object.getPrototypeOf(e)).call(this));return t.width=100,window.lastSimpleListInstance=t,t.effectFormat=(0,f.format)(\".2\"),t}return a(e,t),u(e,[{key:\"render\",value:function(){var t=this,e=void 0;\"string\"==typeof this.props.plot_cmap?this.props.plot_cmap in d.default.colors?e=d.default.colors[this.props.plot_cmap]:(console.log(\"Invalid color map name, reverting to default.\"),e=d.default.colors.RdBu):Array.isArray(this.props.plot_cmap)&&(e=this.props.plot_cmap),console.log(this.props.features,this.props.features),this.scale=(0,l.scaleLinear)().domain([0,(0,p.max)((0,p.map)(this.props.features,function(t){return Math.abs(t.effect)}))]).range([0,this.width]);var n=(0,p.reverse)((0,p.sortBy)(Object.keys(this.props.features),function(e){return Math.abs(t.props.features[e].effect)})),r=n.map(function(n){var r=t.props.features[n],i=t.props.featureNames[n],o={width:t.scale(Math.abs(r.effect)),height:\"20px\",background:r.effect<0?e[0]:e[1],display:\"inline-block\"},a=void 0,u=void 0,c={lineHeight:\"20px\",display:\"inline-block\",width:t.width+40,verticalAlign:\"top\",marginRight:\"5px\",textAlign:\"right\"},l={lineHeight:\"20px\",display:\"inline-block\",width:t.width+40,verticalAlign:\"top\",marginLeft:\"5px\"};return r.effect<0?(u=s.default.createElement(\"span\",{style:l},i),c.width=40+t.width-t.scale(Math.abs(r.effect)),c.textAlign=\"right\",c.color=\"#999\",c.fontSize=\"13px\",a=s.default.createElement(\"span\",{style:c},t.effectFormat(r.effect))):(c.textAlign=\"right\",a=s.default.createElement(\"span\",{style:c},i),l.width=40,l.textAlign=\"left\",l.color=\"#999\",l.fontSize=\"13px\",u=s.default.createElement(\"span\",{style:l},t.effectFormat(r.effect))),s.default.createElement(\"div\",{key:n,style:{marginTop:\"2px\"}},a,s.default.createElement(\"div\",{style:o}),u)});return s.default.createElement(\"span\",null,r)}}]),e}(s.default.Component);v.defaultProps={plot_cmap:\"RdBu\"},e.default=v},function(t,e,n){\"use strict\";t.exports=n(345)},function(t,e,n){var r=(n(0),n(398)),i=!1;t.exports=function(t){t=t||{};var e=t.shouldRejectClick||r;i=!0,n(22).injection.injectEventPluginsByName({TapEventPlugin:n(396)(e)})}},function(t,e,n){\"use strict\";e.a=function(t){return function(){return t}}},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\";n(101),n(102),n(184),n(105),n(187),n(109),n(108)},function(t,e,n){\"use strict\";e.a=function(t){return t}},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\";n(29)},function(t,e,n){\"use strict\";n(18),n(29),n(57)},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\";n(18)},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\";n(101),n(18),n(29),n(57)},function(t,e,n){\"use strict\";n(104)},function(t,e,n){\"use strict\";n(110)},function(t,e,n){\"use strict\";n.d(e,\"a\",function(){return r});var r=Array.prototype.slice},function(t,e,n){\"use strict\";function r(t,e,n){var r=t(n);return\"translate(\"+(isFinite(r)?r:e(n))+\",0)\"}function i(t,e,n){var r=t(n);return\"translate(0,\"+(isFinite(r)?r:e(n))+\")\"}function o(t){var e=t.bandwidth()/2;return t.round()&&(e=Math.round(e)),function(n){return t(n)+e}}function a(){return!this.__axis}function u(t,e){function n(n){var p,b=null==c?e.ticks?e.ticks.apply(e,u):e.domain():c,x=null==s?e.tickFormat?e.tickFormat.apply(e,u):h.a:s,w=Math.max(l,0)+_,C=t===d||t===g?r:i,M=e.range(),k=M[0]+.5,E=M[M.length-1]+.5,T=(e.bandwidth?o:h.a)(e.copy()),S=n.selection?n.selection():n,P=S.selectAll(\".domain\").data([null]),N=S.selectAll(\".tick\").data(b,e).order(),A=N.exit(),O=N.enter().append(\"g\").attr(\"class\",\"tick\"),I=N.select(\"line\"),D=N.select(\"text\"),R=t===d||t===m?-1:1,L=t===m||t===v?(p=\"x\",\"y\"):(p=\"y\",\"x\");P=P.merge(P.enter().insert(\"path\",\".tick\").attr(\"class\",\"domain\").attr(\"stroke\",\"#000\")),N=N.merge(O),I=I.merge(O.append(\"line\").attr(\"stroke\",\"#000\").attr(p+\"2\",R*l).attr(L+\"1\",.5).attr(L+\"2\",.5)),D=D.merge(O.append(\"text\").attr(\"fill\",\"#000\").attr(p,R*w).attr(L,.5).attr(\"dy\",t===d?\"0em\":t===g?\"0.71em\":\"0.32em\")),n!==S&&(P=P.transition(n),N=N.transition(n),I=I.transition(n),D=D.transition(n),A=A.transition(n).attr(\"opacity\",y).attr(\"transform\",function(t){return C(T,this.parentNode.__axis||T,t)}),O.attr(\"opacity\",y).attr(\"transform\",function(t){return C(this.parentNode.__axis||T,T,t)})),A.remove(),P.attr(\"d\",t===m||t==v?\"M\"+R*f+\",\"+k+\"H0.5V\"+E+\"H\"+R*f:\"M\"+k+\",\"+R*f+\"V0.5H\"+E+\"V\"+R*f),N.attr(\"opacity\",1).attr(\"transform\",function(t){return C(T,T,t)}),I.attr(p+\"2\",R*l),D.attr(p,R*w).text(x),S.filter(a).attr(\"fill\",\"none\").attr(\"font-size\",10).attr(\"font-family\",\"sans-serif\").attr(\"text-anchor\",t===v?\"start\":t===m?\"end\":\"middle\"),S.each(function(){this.__axis=T})}var u=[],c=null,s=null,l=6,f=6,_=3;return n.scale=function(t){return arguments.length?(e=t,n):e},n.ticks=function(){return u=p.a.call(arguments),n},n.tickArguments=function(t){return arguments.length?(u=null==t?[]:p.a.call(t),n):u.slice()},n.tickValues=function(t){return arguments.length?(c=null==t?null:p.a.call(t),n):c&&c.slice()},n.tickFormat=function(t){return arguments.length?(s=t,n):s},n.tickSize=function(t){return arguments.length?(l=f=+t,n):l},n.tickSizeInner=function(t){return arguments.length?(l=+t,n):l},n.tickSizeOuter=function(t){return arguments.length?(f=+t,n):f},n.tickPadding=function(t){return arguments.length?(_=+t,n):_},n}function c(t){return u(d,t)}function s(t){return u(v,t)}function l(t){return u(g,t)}function f(t){return u(m,t)}var p=n(200),h=n(202);e.a=c,e.b=s,e.c=l,e.d=f;var d=1,v=2,g=3,m=4,y=1e-6},function(t,e,n){\"use strict\";e.a=function(t){return t}},function(t,e,n){\"use strict\";var r=(n(206),n(207),n(58));n.d(e,\"a\",function(){return r.a});n(205),n(208),n(204)},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\";n(58)},function(t,e,n){\"use strict\";function r(){}function i(t,e){var n=new r;if(t instanceof r)t.each(function(t){n.add(t)});else if(t){var i=-1,o=t.length;if(null==e)for(;++i<o;)n.add(t[i]);else for(;++i<o;)n.add(e(t[i],i,t))}return n}var o=n(58),a=o.a.prototype;r.prototype=i.prototype={constructor:r,has:a.has,add:function(t){return t+=\"\",this[o.b+t]=t,this},remove:a.remove,clear:a.clear,values:a.keys,size:a.size,empty:a.empty,each:a.each}},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\";function r(t){if(t instanceof o)return new o(t.h,t.s,t.l,t.opacity);t instanceof u.d||(t=n.i(u.e)(t));var e=t.r/255,r=t.g/255,i=t.b/255,a=(g*i+d*e-v*r)/(g+d-v),s=i-a,l=(h*(r-a)-f*s)/p,m=Math.sqrt(l*l+s*s)/(h*a*(1-a)),y=m?Math.atan2(l,s)*c.a-120:NaN;return new o(y<0?y+360:y,m,a,t.opacity)}function i(t,e,n,i){return 1===arguments.length?r(t):new o(t,e,n,null==i?1:i)}function o(t,e,n,r){this.h=+t,this.s=+e,this.l=+n,this.opacity=+r}var a=n(60),u=n(59),c=n(113);e.a=i;var s=-.14861,l=1.78277,f=-.29227,p=-.90649,h=1.97294,d=h*p,v=h*l,g=l*f-p*s;n.i(a.a)(o,i,n.i(a.b)(u.f,{brighter:function(t){return t=null==t?u.g:Math.pow(u.g,t),new o(this.h,this.s,this.l*t,this.opacity)},darker:function(t){return t=null==t?u.h:Math.pow(u.h,t),new o(this.h,this.s,this.l*t,this.opacity)},rgb:function(){var t=isNaN(this.h)?0:(this.h+120)*c.b,e=+this.l,n=isNaN(this.s)?0:this.s*e*(1-e),r=Math.cos(t),i=Math.sin(t);return new u.d(255*(e+n*(s*r+l*i)),255*(e+n*(f*r+p*i)),255*(e+n*(h*r)),this.opacity)}}))},function(t,e,n){\"use strict\";function r(t){if(t instanceof o)return new o(t.l,t.a,t.b,t.opacity);if(t instanceof p){var e=t.h*v.b;return new o(t.l,Math.cos(e)*t.c,Math.sin(e)*t.c,t.opacity)}t instanceof d.d||(t=n.i(d.e)(t));var r=s(t.r),i=s(t.g),u=s(t.b),c=a((.4124564*r+.3575761*i+.1804375*u)/m),l=a((.2126729*r+.7151522*i+.072175*u)/y),f=a((.0193339*r+.119192*i+.9503041*u)/_);return new o(116*l-16,500*(c-l),200*(l-f),t.opacity)}function i(t,e,n,i){return 1===arguments.length?r(t):new o(t,e,n,null==i?1:i)}function o(t,e,n,r){this.l=+t,this.a=+e,this.b=+n,this.opacity=+r}function a(t){return t>C?Math.pow(t,1/3):t/w+b}function u(t){return t>x?t*t*t:w*(t-b)}function c(t){return 255*(t<=.0031308?12.92*t:1.055*Math.pow(t,1/2.4)-.055)}function s(t){return(t/=255)<=.04045?t/12.92:Math.pow((t+.055)/1.055,2.4)}function l(t){if(t instanceof p)return new p(t.h,t.c,t.l,t.opacity);t instanceof o||(t=r(t));var e=Math.atan2(t.b,t.a)*v.a;return new p(e<0?e+360:e,Math.sqrt(t.a*t.a+t.b*t.b),t.l,t.opacity)}function f(t,e,n,r){return 1===arguments.length?l(t):new p(t,e,n,null==r?1:r)}function p(t,e,n,r){this.h=+t,this.c=+e,this.l=+n,this.opacity=+r}var h=n(60),d=n(59),v=n(113);e.a=i,e.b=f;var g=18,m=.95047,y=1,_=1.08883,b=4/29,x=6/29,w=3*x*x,C=x*x*x;n.i(h.a)(o,i,n.i(h.b)(d.f,{brighter:function(t){return new o(this.l+g*(null==t?1:t),this.a,this.b,this.opacity)},darker:function(t){return new o(this.l-g*(null==t?1:t),this.a,this.b,this.opacity)},rgb:function(){var t=(this.l+16)/116,e=isNaN(this.a)?t:t+this.a/500,n=isNaN(this.b)?t:t-this.b/200;return t=y*u(t),e=m*u(e),n=_*u(n),new d.d(c(3.2404542*e-1.5371385*t-.4985314*n),c(-.969266*e+1.8760108*t+.041556*n),c(.0556434*e-.2040259*t+1.0572252*n),this.opacity)}})),n.i(h.a)(p,f,n.i(h.b)(d.f,{brighter:function(t){return new p(this.h,this.c,this.l+g*(null==t?1:t),this.opacity)},darker:function(t){return new p(this.h,this.c,this.l-g*(null==t?1:t),this.opacity)},rgb:function(){return r(this).rgb()}}))},function(t,e,n){\"use strict\";function r(t){return o=n.i(i.a)(t),a=o.format,u=o.formatPrefix,o}var i=n(117);n.d(e,\"b\",function(){return a}),n.d(e,\"c\",function(){\n",
       "return u}),e.a=r;var o,a,u;r({decimal:\".\",thousands:\",\",grouping:[3],currency:[\"$\",\"\"]})},function(t,e,n){\"use strict\";e.a=function(t,e){t=t.toPrecision(e);t:for(var n,r=t.length,i=1,o=-1;i<r;++i)switch(t[i]){case\".\":o=n=i;break;case\"0\":0===o&&(o=i),n=i;break;case\"e\":break t;default:o>0&&(o=0)}return o>0?t.slice(0,o)+t.slice(n+1):t}},function(t,e,n){\"use strict\";e.a=function(t,e){return function(n,r){for(var i=n.length,o=[],a=0,u=t[0],c=0;i>0&&u>0&&(c+u+1>r&&(u=Math.max(1,r-c)),o.push(n.substring(i-=u,i+u)),!((c+=u+1)>r));)u=t[a=(a+1)%t.length];return o.reverse().join(e)}}},function(t,e,n){\"use strict\";var r=n(61);e.a=function(t,e){var i=n.i(r.a)(t,e);if(!i)return t+\"\";var o=i[0],a=i[1];return a<0?\"0.\"+new Array(-a).join(\"0\")+o:o.length>a+1?o.slice(0,a+1)+\".\"+o.slice(a+1):o+new Array(a-o.length+2).join(\"0\")}},function(t,e,n){\"use strict\";var r=n(42);e.a=function(t){return Math.max(0,-n.i(r.a)(Math.abs(t)))}},function(t,e,n){\"use strict\";var r=n(42);e.a=function(t,e){return Math.max(0,3*Math.max(-8,Math.min(8,Math.floor(n.i(r.a)(e)/3)))-n.i(r.a)(Math.abs(t)))}},function(t,e,n){\"use strict\";var r=n(42);e.a=function(t,e){return t=Math.abs(t),e=Math.abs(e)-t,Math.max(0,n.i(r.a)(e)-n.i(r.a)(t))+1}},function(t,e,n){\"use strict\";function r(t){return function e(r){function a(e,a){var u=t((e=n.i(i.cubehelix)(e)).h,(a=n.i(i.cubehelix)(a)).h),c=n.i(o.a)(e.s,a.s),s=n.i(o.a)(e.l,a.l),l=n.i(o.a)(e.opacity,a.opacity);return function(t){return e.h=u(t),e.s=c(t),e.l=s(Math.pow(t,r)),e.opacity=l(t),e+\"\"}}return r=+r,a.gamma=e,a}(1)}var i=n(10),o=n(32);n.d(e,\"a\",function(){return a});var a=(r(o.b),r(o.a))},function(t,e,n){\"use strict\";function r(t){return function(e,r){var a=t((e=n.i(i.hcl)(e)).h,(r=n.i(i.hcl)(r)).h),u=n.i(o.a)(e.c,r.c),c=n.i(o.a)(e.l,r.l),s=n.i(o.a)(e.opacity,r.opacity);return function(t){return e.h=a(t),e.c=u(t),e.l=c(t),e.opacity=s(t),e+\"\"}}}var i=n(10),o=n(32);r(o.b),r(o.a)},function(t,e,n){\"use strict\";function r(t){return function(e,r){var a=t((e=n.i(i.hsl)(e)).h,(r=n.i(i.hsl)(r)).h),u=n.i(o.a)(e.s,r.s),c=n.i(o.a)(e.l,r.l),s=n.i(o.a)(e.opacity,r.opacity);return function(t){return e.h=a(t),e.s=u(t),e.l=c(t),e.opacity=s(t),e+\"\"}}}var i=n(10),o=n(32);r(o.b),r(o.a)},function(t,e,n){\"use strict\";n(10),n(32)},function(t,e,n){\"use strict\"},function(t,e,n){\"use strict\";e.a=function(t,e){return t=+t,e-=t,function(n){return Math.round(t+e*n)}}},function(t,e,n){\"use strict\";n.d(e,\"a\",function(){return i});var r=180/Math.PI,i={translateX:0,translateY:0,rotate:0,skewX:0,scaleX:1,scaleY:1};e.b=function(t,e,n,i,o,a){var u,c,s;return(u=Math.sqrt(t*t+e*e))&&(t/=u,e/=u),(s=t*n+e*i)&&(n-=t*s,i-=e*s),(c=Math.sqrt(n*n+i*i))&&(n/=c,i/=c,s/=c),t*i<e*n&&(t=-t,e=-e,s=-s,u=-u),{translateX:o,translateY:a,rotate:Math.atan2(e,t)*r,skewX:Math.atan(s)*r,scaleX:u,scaleY:c}}},function(t,e,n){\"use strict\";function r(t,e,r,o){function a(t){return t.length?t.pop()+\" \":\"\"}function u(t,o,a,u,c,s){if(t!==a||o!==u){var l=c.push(\"translate(\",null,e,null,r);s.push({i:l-4,x:n.i(i.a)(t,a)},{i:l-2,x:n.i(i.a)(o,u)})}else(a||u)&&c.push(\"translate(\"+a+e+u+r)}function c(t,e,r,u){t!==e?(t-e>180?e+=360:e-t>180&&(t+=360),u.push({i:r.push(a(r)+\"rotate(\",null,o)-2,x:n.i(i.a)(t,e)})):e&&r.push(a(r)+\"rotate(\"+e+o)}function s(t,e,r,u){t!==e?u.push({i:r.push(a(r)+\"skewX(\",null,o)-2,x:n.i(i.a)(t,e)}):e&&r.push(a(r)+\"skewX(\"+e+o)}function l(t,e,r,o,u,c){if(t!==r||e!==o){var s=u.push(a(u)+\"scale(\",null,\",\",null,\")\");c.push({i:s-4,x:n.i(i.a)(t,r)},{i:s-2,x:n.i(i.a)(e,o)})}else 1===r&&1===o||u.push(a(u)+\"scale(\"+r+\",\"+o+\")\")}return function(e,n){var r=[],i=[];return e=t(e),n=t(n),u(e.translateX,e.translateY,n.translateX,n.translateY,r,i),c(e.rotate,n.rotate,r,i),s(e.skewX,n.skewX,r,i),l(e.scaleX,e.scaleY,n.scaleX,n.scaleY,r,i),e=n=null,function(t){for(var e,n=-1,o=i.length;++n<o;)r[(e=i[n]).i]=e.x(t);return r.join(\"\")}}}var i=n(43),o=n(226);r(o.a,\"px, \",\"px)\",\"deg)\"),r(o.b,\", \",\")\",\")\")},function(t,e,n){\"use strict\";function r(t){return\"none\"===t?o.a:(a||(a=document.createElement(\"DIV\"),u=document.documentElement,c=document.defaultView),a.style.transform=t,t=c.getComputedStyle(u.appendChild(a),null).getPropertyValue(\"transform\"),u.removeChild(a),t=t.slice(7,-1).split(\",\"),n.i(o.b)(+t[0],+t[1],+t[2],+t[3],+t[4],+t[5]))}function i(t){return null==t?o.a:(s||(s=document.createElementNS(\"http://www.w3.org/2000/svg\",\"g\")),s.setAttribute(\"transform\",t),(t=s.transform.baseVal.consolidate())?(t=t.matrix,n.i(o.b)(t.a,t.b,t.c,t.d,t.e,t.f)):o.a)}var o=n(224);e.a=r,e.b=i;var a,u,c,s},function(t,e,n){\"use strict\";Math.SQRT2},function(t,e,n){\"use strict\";function r(){this._x0=this._y0=this._x1=this._y1=null,this._=\"\"}function i(){return new r}var o=Math.PI,a=2*o,u=1e-6,c=a-u;r.prototype=i.prototype={constructor:r,moveTo:function(t,e){this._+=\"M\"+(this._x0=this._x1=+t)+\",\"+(this._y0=this._y1=+e)},closePath:function(){null!==this._x1&&(this._x1=this._x0,this._y1=this._y0,this._+=\"Z\")},lineTo:function(t,e){this._+=\"L\"+(this._x1=+t)+\",\"+(this._y1=+e)},quadraticCurveTo:function(t,e,n,r){this._+=\"Q\"+ +t+\",\"+ +e+\",\"+(this._x1=+n)+\",\"+(this._y1=+r)},bezierCurveTo:function(t,e,n,r,i,o){this._+=\"C\"+ +t+\",\"+ +e+\",\"+ +n+\",\"+ +r+\",\"+(this._x1=+i)+\",\"+(this._y1=+o)},arcTo:function(t,e,n,r,i){t=+t,e=+e,n=+n,r=+r,i=+i;var a=this._x1,c=this._y1,s=n-t,l=r-e,f=a-t,p=c-e,h=f*f+p*p;if(i<0)throw new Error(\"negative radius: \"+i);if(null===this._x1)this._+=\"M\"+(this._x1=t)+\",\"+(this._y1=e);else if(h>u)if(Math.abs(p*s-l*f)>u&&i){var d=n-a,v=r-c,g=s*s+l*l,m=d*d+v*v,y=Math.sqrt(g),_=Math.sqrt(h),b=i*Math.tan((o-Math.acos((g+h-m)/(2*y*_)))/2),x=b/_,w=b/y;Math.abs(x-1)>u&&(this._+=\"L\"+(t+x*f)+\",\"+(e+x*p)),this._+=\"A\"+i+\",\"+i+\",0,0,\"+ +(p*d>f*v)+\",\"+(this._x1=t+w*s)+\",\"+(this._y1=e+w*l)}else this._+=\"L\"+(this._x1=t)+\",\"+(this._y1=e);else;},arc:function(t,e,n,r,i,s){t=+t,e=+e,n=+n;var l=n*Math.cos(r),f=n*Math.sin(r),p=t+l,h=e+f,d=1^s,v=s?r-i:i-r;if(n<0)throw new Error(\"negative radius: \"+n);null===this._x1?this._+=\"M\"+p+\",\"+h:(Math.abs(this._x1-p)>u||Math.abs(this._y1-h)>u)&&(this._+=\"L\"+p+\",\"+h),n&&(v>c?this._+=\"A\"+n+\",\"+n+\",0,1,\"+d+\",\"+(t-l)+\",\"+(e-f)+\"A\"+n+\",\"+n+\",0,1,\"+d+\",\"+(this._x1=p)+\",\"+(this._y1=h):(v<0&&(v=v%a+a),this._+=\"A\"+n+\",\"+n+\",0,\"+ +(v>=o)+\",\"+d+\",\"+(this._x1=t+n*Math.cos(i))+\",\"+(this._y1=e+n*Math.sin(i))))},rect:function(t,e,n,r){this._+=\"M\"+(this._x0=this._x1=+t)+\",\"+(this._y0=this._y1=+e)+\"h\"+ +n+\"v\"+ +r+\"h\"+-n+\"Z\"},toString:function(){return this._}},e.a=i},function(t,e,n){\"use strict\";function r(){function t(){var t=c().length,r=l[1]<l[0],o=l[r-0],u=l[1-r];e=(u-o)/Math.max(1,t-p+2*h),f&&(e=Math.floor(e)),o+=(u-o-e*(t-p))*d,i=e*(1-p),f&&(o=Math.round(o),i=Math.round(i));var v=n.i(a.g)(t).map(function(t){return o+e*t});return s(r?v.reverse():v)}var e,i,o=n.i(u.a)().unknown(void 0),c=o.domain,s=o.range,l=[0,1],f=!1,p=0,h=0,d=.5;return delete o.unknown,o.domain=function(e){return arguments.length?(c(e),t()):c()},o.range=function(e){return arguments.length?(l=[+e[0],+e[1]],t()):l.slice()},o.rangeRound=function(e){return l=[+e[0],+e[1]],f=!0,t()},o.bandwidth=function(){return i},o.step=function(){return e},o.round=function(e){return arguments.length?(f=!!e,t()):f},o.padding=function(e){return arguments.length?(p=h=Math.max(0,Math.min(1,e)),t()):p},o.paddingInner=function(e){return arguments.length?(p=Math.max(0,Math.min(1,e)),t()):p},o.paddingOuter=function(e){return arguments.length?(h=Math.max(0,Math.min(1,e)),t()):h},o.align=function(e){return arguments.length?(d=Math.max(0,Math.min(1,e)),t()):d},o.copy=function(){return r().domain(c()).range(l).round(f).paddingInner(p).paddingOuter(h).align(d)},t()}function i(t){var e=t.copy;return t.padding=t.paddingOuter,delete t.paddingInner,delete t.paddingOuter,t.copy=function(){return i(e())},t}function o(){return i(r().paddingInner(1))}var a=n(12),u=n(127);e.a=r,e.b=o},function(t,e,n){\"use strict\";var r=n(33);e.a=n.i(r.a)(\"1f77b4ff7f0e2ca02cd627289467bd8c564be377c27f7f7fbcbd2217becf\")},function(t,e,n){\"use strict\";var r=n(33);e.a=n.i(r.a)(\"1f77b4aec7e8ff7f0effbb782ca02c98df8ad62728ff98969467bdc5b0d58c564bc49c94e377c2f7b6d27f7f7fc7c7c7bcbd22dbdb8d17becf9edae5\")},function(t,e,n){\"use strict\";var r=n(33);e.a=n.i(r.a)(\"393b795254a36b6ecf9c9ede6379398ca252b5cf6bcedb9c8c6d31bd9e39e7ba52e7cb94843c39ad494ad6616be7969c7b4173a55194ce6dbdde9ed6\")},function(t,e,n){\"use strict\";var r=n(33);e.a=n.i(r.a)(\"3182bd6baed69ecae1c6dbefe6550dfd8d3cfdae6bfdd0a231a35474c476a1d99bc7e9c0756bb19e9ac8bcbddcdadaeb636363969696bdbdbdd9d9d9\")},function(t,e,n){\"use strict\";var r=n(10),i=n(31);e.a=n.i(i.d)(n.i(r.cubehelix)(300,.5,0),n.i(r.cubehelix)(-240,.5,1))},function(t,e,n){\"use strict\";function r(){function t(t){return+t}var e=[0,1];return t.invert=t,t.domain=t.range=function(n){return arguments.length?(e=i.a.call(n,a.a),t):e.slice()},t.copy=function(){return r().domain(e)},n.i(o.b)(t)}var i=n(16),o=n(34),a=n(126);e.a=r},function(t,e,n){\"use strict\";function r(t,e){return(e=Math.log(e/t))?function(n){return Math.log(n/t)/e}:n.i(p.a)(e)}function i(t,e){return t<0?function(n){return-Math.pow(-e,n)*Math.pow(-t,1-n)}:function(n){return Math.pow(e,n)*Math.pow(t,1-n)}}function o(t){return isFinite(t)?+(\"1e\"+t):t<0?0:t}function a(t){return 10===t?o:t===Math.E?Math.exp:function(e){return Math.pow(t,e)}}function u(t){return t===Math.E?Math.log:10===t&&Math.log10||2===t&&Math.log2||(t=Math.log(t),function(e){return Math.log(e)/t})}function c(t){return function(e){return-t(-e)}}function s(){function t(){return v=u(p),g=a(p),o()[0]<0&&(v=c(v),g=c(g)),e}var e=n.i(d.a)(r,i).domain([1,10]),o=e.domain,p=10,v=u(10),g=a(10);return e.base=function(e){return arguments.length?(p=+e,t()):p},e.domain=function(e){return arguments.length?(o(e),t()):o()},e.ticks=function(t){var e,r=o(),i=r[0],a=r[r.length-1];(e=a<i)&&(f=i,i=a,a=f);var u,c,s,f=v(i),h=v(a),d=null==t?10:+t,m=[];if(!(p%1)&&h-f<d){if(f=Math.round(f)-1,h=Math.round(h)+1,i>0){for(;f<h;++f)for(c=1,u=g(f);c<p;++c)if(s=u*c,!(s<i)){if(s>a)break;m.push(s)}}else for(;f<h;++f)for(c=p-1,u=g(f);c>=1;--c)if(s=u*c,!(s<i)){if(s>a)break;m.push(s)}}else m=n.i(l.a)(f,h,Math.min(h-f,d)).map(g);return e?m.reverse():m},e.tickFormat=function(t,r){if(null==r&&(r=10===p?\".0e\":\",\"),\"function\"!=typeof r&&(r=n.i(f.format)(r)),t===1/0)return r;null==t&&(t=10);var i=Math.max(1,p*t/e.ticks().length);return function(t){var e=t/g(Math.round(v(t)));return e*p<p-.5&&(e*=p),e<=i?r(t):\"\"}},e.nice=function(){return o(n.i(h.a)(o(),{floor:function(t){return g(Math.floor(v(t)))},ceil:function(t){return g(Math.ceil(v(t)))}}))},e.copy=function(){return n.i(d.c)(e,s().base(p))},e}var l=n(12),f=n(30),p=n(65),h=n(125),d=n(45);e.a=s},function(t,e,n){\"use strict\";function r(t,e){return t<0?-Math.pow(-t,e):Math.pow(t,e)}function i(){function t(t,e){return(e=r(e,o)-(t=r(t,o)))?function(n){return(r(n,o)-t)/e}:n.i(a.a)(e)}function e(t,e){return e=r(e,o)-(t=r(t,o)),function(n){return r(t+e*n,1/o)}}var o=1,s=n.i(c.a)(t,e),l=s.domain;return s.exponent=function(t){return arguments.length?(o=+t,l(l())):o},s.copy=function(){return n.i(c.c)(s,i().exponent(o))},n.i(u.b)(s)}function o(){return i().exponent(.5)}var a=n(65),u=n(34),c=n(45);e.a=i,e.b=o},function(t,e,n){\"use strict\";function r(){function t(){var t=0,r=Math.max(1,u.length);for(c=new Array(r-1);++t<r;)c[t-1]=n.i(i.e)(a,t/r);return e}function e(t){if(!isNaN(t=+t))return u[n.i(i.c)(c,t)]}var a=[],u=[],c=[];return e.invertExtent=function(t){var e=u.indexOf(t);return e<0?[NaN,NaN]:[e>0?c[e-1]:a[0],e<c.length?c[e]:a[a.length-1]]},e.domain=function(e){if(!arguments.length)return a.slice();a=[];for(var n,r=0,o=e.length;r<o;++r)n=e[r],null==n||isNaN(n=+n)||a.push(n);return a.sort(i.f),t()},e.range=function(e){return arguments.length?(u=o.b.call(e),t()):u.slice()},e.quantiles=function(){return c.slice()},e.copy=function(){return r().domain(a).range(u)},e}var i=n(12),o=n(16);e.a=r},function(t,e,n){\"use strict\";function r(){function t(t){if(t<=t)return f[n.i(i.c)(l,t,0,s)]}function e(){var e=-1;for(l=new Array(s);++e<s;)l[e]=((e+1)*c-(e-s)*u)/(s+1);return t}var u=0,c=1,s=1,l=[.5],f=[0,1];return t.domain=function(t){return arguments.length?(u=+t[0],c=+t[1],e()):[u,c]},t.range=function(t){return arguments.length?(s=(f=o.b.call(t)).length-1,e()):f.slice()},t.invertExtent=function(t){var e=f.indexOf(t);return e<0?[NaN,NaN]:e<1?[u,l[0]]:e>=s?[l[s-1],c]:[l[e-1],l[e]]},t.copy=function(){return r().domain([u,c]).range(f)},n.i(a.b)(t)}var i=n(12),o=n(16),a=n(34);e.a=r},function(t,e,n){\"use strict\";var r=n(10),i=n(31);n.d(e,\"b\",function(){return o}),n.d(e,\"c\",function(){return a});var o=n.i(i.d)(n.i(r.cubehelix)(-100,.75,.35),n.i(r.cubehelix)(80,1.5,.8)),a=n.i(i.d)(n.i(r.cubehelix)(260,.75,.35),n.i(r.cubehelix)(80,1.5,.8)),u=n.i(r.cubehelix)();e.a=function(t){(t<0||t>1)&&(t-=Math.floor(t));var e=Math.abs(t-.5);return u.h=360*t-100,u.s=1.5-1.5*e,u.l=.8-.9*e,u+\"\"}},function(t,e,n){\"use strict\";function r(t){function e(e){var n=(e-o)/(a-o);return t(u?Math.max(0,Math.min(1,n)):n)}var o=0,a=1,u=!1;return e.domain=function(t){return arguments.length?(o=+t[0],a=+t[1],e):[o,a]},e.clamp=function(t){return arguments.length?(u=!!t,e):u},e.interpolator=function(n){return arguments.length?(t=n,e):t},e.copy=function(){return r(t).domain([o,a]).clamp(u)},n.i(i.b)(e)}var i=n(34);e.a=r},function(t,e,n){\"use strict\";function r(){function t(t){if(t<=t)return a[n.i(i.c)(e,t,0,u)]}var e=[.5],a=[0,1],u=1;return t.domain=function(n){return arguments.length?(e=o.b.call(n),u=Math.min(e.length,a.length-1),t):e.slice()},t.range=function(n){return arguments.length?(a=o.b.call(n),u=Math.min(e.length,a.length-1),t):a.slice()},t.invertExtent=function(t){var n=a.indexOf(t);return[e[n-1],e[n]]},t.copy=function(){return r().domain(e).range(a)},t}var i=n(12),o=n(16);e.a=r},function(t,e,n){\"use strict\";var r=n(12),i=n(30);e.a=function(t,e,o){var a,u=t[0],c=t[t.length-1],s=n.i(r.b)(u,c,null==e?10:e);switch(o=n.i(i.formatSpecifier)(null==o?\",f\":o),o.type){case\"s\":var l=Math.max(Math.abs(u),Math.abs(c));return null!=o.precision||isNaN(a=n.i(i.precisionPrefix)(s,l))||(o.precision=a),n.i(i.formatPrefix)(o,l);case\"\":case\"e\":case\"g\":case\"p\":case\"r\":null!=o.precision||isNaN(a=n.i(i.precisionRound)(s,Math.max(Math.abs(u),Math.abs(c))))||(o.precision=a-(\"e\"===o.type));break;case\"f\":case\"%\":null!=o.precision||isNaN(a=n.i(i.precisionFixed)(s))||(o.precision=a-2*(\"%\"===o.type))}return n.i(i.format)(o)}},function(t,e,n){\"use strict\";var r=n(128),i=n(77),o=n(79);e.a=function(){return n.i(r.b)(o.f,o.i,o.j,o.e,o.k,o.l,o.m,o.n,i.utcFormat).domain([Date.UTC(2e3,0,1),Date.UTC(2e3,0,2)])}},function(t,e,n){\"use strict\";function r(t){var e=t.length;return function(n){return t[Math.max(0,Math.min(e-1,Math.floor(n*e)))]}}var i=n(33);n.d(e,\"b\",function(){return o}),n.d(e,\"c\",function(){return a}),n.d(e,\"d\",function(){return u}),e.a=r(n.i(i.a)(\"44015444025645045745055946075a46085c460a5d460b5e470d60470e6147106347116447136548146748166848176948186a481a6c481b6d481c6e481d6f481f70482071482173482374482475482576482677482878482979472a7a472c7a472d7b472e7c472f7d46307e46327e46337f463480453581453781453882443983443a83443b84433d84433e85423f854240864241864142874144874045884046883f47883f48893e49893e4a893e4c8a3d4d8a3d4e8a3c4f8a3c508b3b518b3b528b3a538b3a548c39558c39568c38588c38598c375a8c375b8d365c8d365d8d355e8d355f8d34608d34618d33628d33638d32648e32658e31668e31678e31688e30698e306a8e2f6b8e2f6c8e2e6d8e2e6e8e2e6f8e2d708e2d718e2c718e2c728e2c738e2b748e2b758e2a768e2a778e2a788e29798e297a8e297b8e287c8e287d8e277e8e277f8e27808e26818e26828e26828e25838e25848e25858e24868e24878e23888e23898e238a8d228b8d228c8d228d8d218e8d218f8d21908d21918c20928c20928c20938c1f948c1f958b1f968b1f978b1f988b1f998a1f9a8a1e9b8a1e9c891e9d891f9e891f9f881fa0881fa1881fa1871fa28720a38620a48621a58521a68522a78522a88423a98324aa8325ab8225ac8226ad8127ad8128ae8029af7f2ab07f2cb17e2db27d2eb37c2fb47c31b57b32b67a34b67935b77937b87838b9773aba763bbb753dbc743fbc7340bd7242be7144bf7046c06f48c16e4ac16d4cc26c4ec36b50c46a52c56954c56856c66758c7655ac8645cc8635ec96260ca6063cb5f65cb5e67cc5c69cd5b6ccd5a6ece5870cf5773d05675d05477d1537ad1517cd2507fd34e81d34d84d44b86d54989d5488bd6468ed64590d74393d74195d84098d83e9bd93c9dd93ba0da39a2da37a5db36a8db34aadc32addc30b0dd2fb2dd2db5de2bb8de29bade28bddf26c0df25c2df23c5e021c8e020cae11fcde11dd0e11cd2e21bd5e21ad8e219dae319dde318dfe318e2e418e5e419e7e419eae51aece51befe51cf1e51df4e61ef6e620f8e621fbe723fde725\"));var o=r(n.i(i.a)(\"00000401000501010601010802010902020b02020d03030f03031204041405041606051806051a07061c08071e0907200a08220b09240c09260d0a290e0b2b100b2d110c2f120d31130d34140e36150e38160f3b180f3d19103f1a10421c10441d11471e114920114b21114e22115024125325125527125829115a2a115c2c115f2d11612f116331116533106734106936106b38106c390f6e3b0f703d0f713f0f72400f74420f75440f764510774710784910784a10794c117a4e117b4f127b51127c52137c54137d56147d57157e59157e5a167e5c167f5d177f5f187f601880621980641a80651a80671b80681c816a1c816b1d816d1d816e1e81701f81721f817320817521817621817822817922827b23827c23827e24828025828125818326818426818627818827818928818b29818c29818e2a81902a81912b81932b80942c80962c80982d80992d809b2e7f9c2e7f9e2f7fa02f7fa1307ea3307ea5317ea6317da8327daa337dab337cad347cae347bb0357bb2357bb3367ab5367ab73779b83779ba3878bc3978bd3977bf3a77c03a76c23b75c43c75c53c74c73d73c83e73ca3e72cc3f71cd4071cf4070d0416fd2426fd3436ed5446dd6456cd8456cd9466bdb476adc4869de4968df4a68e04c67e24d66e34e65e44f64e55064e75263e85362e95462ea5661eb5760ec5860ed5a5fee5b5eef5d5ef05f5ef1605df2625df2645cf3655cf4675cf4695cf56b5cf66c5cf66e5cf7705cf7725cf8745cf8765cf9785df9795df97b5dfa7d5efa7f5efa815ffb835ffb8560fb8761fc8961fc8a62fc8c63fc8e64fc9065fd9266fd9467fd9668fd9869fd9a6afd9b6bfe9d6cfe9f6dfea16efea36ffea571fea772fea973feaa74feac76feae77feb078feb27afeb47bfeb67cfeb77efeb97ffebb81febd82febf84fec185fec287fec488fec68afec88cfeca8dfecc8ffecd90fecf92fed194fed395fed597fed799fed89afdda9cfddc9efddea0fde0a1fde2a3fde3a5fde5a7fde7a9fde9aafdebacfcecaefceeb0fcf0b2fcf2b4fcf4b6fcf6b8fcf7b9fcf9bbfcfbbdfcfdbf\")),a=r(n.i(i.a)(\"00000401000501010601010802010a02020c02020e03021004031204031405041706041907051b08051d09061f0a07220b07240c08260d08290e092b10092d110a30120a32140b34150b37160b39180c3c190c3e1b0c411c0c431e0c451f0c48210c4a230c4c240c4f260c51280b53290b552b0b572d0b592f0a5b310a5c320a5e340a5f3609613809623909633b09643d09653e0966400a67420a68440a68450a69470b6a490b6a4a0c6b4c0c6b4d0d6c4f0d6c510e6c520e6d540f6d550f6d57106e59106e5a116e5c126e5d126e5f136e61136e62146e64156e65156e67166e69166e6a176e6c186e6d186e6f196e71196e721a6e741a6e751b6e771c6d781c6d7a1d6d7c1d6d7d1e6d7f1e6c801f6c82206c84206b85216b87216b88226a8a226a8c23698d23698f24699025689225689326679526679727669827669a28659b29649d29649f2a63a02a63a22b62a32c61a52c60a62d60a82e5fa92e5eab2f5ead305dae305cb0315bb1325ab3325ab43359b63458b73557b93556ba3655bc3754bd3853bf3952c03a51c13a50c33b4fc43c4ec63d4dc73e4cc83f4bca404acb4149cc4248ce4347cf4446d04545d24644d34743d44842d54a41d74b3fd84c3ed94d3dda4e3cdb503bdd513ade5238df5337e05536e15635e25734e35933e45a31e55c30e65d2fe75e2ee8602de9612bea632aeb6429eb6628ec6726ed6925ee6a24ef6c23ef6e21f06f20f1711ff1731df2741cf3761bf37819f47918f57b17f57d15f67e14f68013f78212f78410f8850ff8870ef8890cf98b0bf98c0af98e09fa9008fa9207fa9407fb9606fb9706fb9906fb9b06fb9d07fc9f07fca108fca309fca50afca60cfca80dfcaa0ffcac11fcae12fcb014fcb216fcb418fbb61afbb81dfbba1ffbbc21fbbe23fac026fac228fac42afac62df9c72ff9c932f9cb35f8cd37f8cf3af7d13df7d340f6d543f6d746f5d949f5db4cf4dd4ff4df53f4e156f3e35af3e55df2e661f2e865f2ea69f1ec6df1ed71f1ef75f1f179f2f27df2f482f3f586f3f68af4f88ef5f992f6fa96f8fb9af9fc9dfafda1fcffa4\")),u=r(n.i(i.a)(\"0d088710078813078916078a19068c1b068d1d068e20068f2206902406912605912805922a05932c05942e05952f059631059733059735049837049938049a3a049a3c049b3e049c3f049c41049d43039e44039e46039f48039f4903a04b03a14c02a14e02a25002a25102a35302a35502a45601a45801a45901a55b01a55c01a65e01a66001a66100a76300a76400a76600a76700a86900a86a00a86c00a86e00a86f00a87100a87201a87401a87501a87701a87801a87a02a87b02a87d03a87e03a88004a88104a78305a78405a78606a68707a68808a68a09a58b0aa58d0ba58e0ca48f0da4910ea3920fa39410a29511a19613a19814a099159f9a169f9c179e9d189d9e199da01a9ca11b9ba21d9aa31e9aa51f99a62098a72197a82296aa2395ab2494ac2694ad2793ae2892b02991b12a90b22b8fb32c8eb42e8db52f8cb6308bb7318ab83289ba3388bb3488bc3587bd3786be3885bf3984c03a83c13b82c23c81c33d80c43e7fc5407ec6417dc7427cc8437bc9447aca457acb4679cc4778cc4977cd4a76ce4b75cf4c74d04d73d14e72d24f71d35171d45270d5536fd5546ed6556dd7566cd8576bd9586ada5a6ada5b69db5c68dc5d67dd5e66de5f65de6164df6263e06363e16462e26561e26660e3685fe4695ee56a5de56b5de66c5ce76e5be76f5ae87059e97158e97257ea7457eb7556eb7655ec7754ed7953ed7a52ee7b51ef7c51ef7e50f07f4ff0804ef1814df1834cf2844bf3854bf3874af48849f48948f58b47f58c46f68d45f68f44f79044f79143f79342f89441f89540f9973ff9983ef99a3efa9b3dfa9c3cfa9e3bfb9f3afba139fba238fca338fca537fca636fca835fca934fdab33fdac33fdae32fdaf31fdb130fdb22ffdb42ffdb52efeb72dfeb82cfeba2cfebb2bfebd2afebe2afec029fdc229fdc328fdc527fdc627fdc827fdca26fdcb26fccd25fcce25fcd025fcd225fbd324fbd524fbd724fad824fada24f9dc24f9dd25f8df25f8e125f7e225f7e425f6e626f6e826f5e926f5eb27f4ed27f3ee27f3f027f2f227f1f426f1f525f0f724f0f921\"))},function(t,e,n){\"use strict\";e.a=function(t){return function(){return t}}},function(t,e,n){\"use strict\";function r(){return new i}function i(){this._=\"@\"+(++o).toString(36)}e.a=r;var o=0;i.prototype=r.prototype={constructor:i,get:function(t){for(var e=this._;!(e in t);)if(!(t=t.parentNode))return;return t[e]},set:function(t,e){return t[this._]=e},remove:function(t){return this._ in t&&delete t[this._]},toString:function(){return this._}}},function(t,e,n){\"use strict\";var r=n(72),i=n(69);e.a=function(t){var e=n.i(r.a)();return e.changedTouches&&(e=e.changedTouches[0]),n.i(i.a)(t,e)}},function(t,e,n){\"use strict\";var r=n(7);e.a=function(t){return\"string\"==typeof t?new r.b([[document.querySelector(t)]],[document.documentElement]):new r.b([[t]],r.c)}},function(t,e,n){\"use strict\";var r=n(7);e.a=function(t){return\"string\"==typeof t?new r.b([document.querySelectorAll(t)],[document.documentElement]):new r.b([null==t?[]:t],r.c)}},function(t,e,n){\"use strict\";var r=n(66);e.a=function(t){var e=\"function\"==typeof t?t:n.i(r.a)(t);return this.select(function(){return this.appendChild(e.apply(this,arguments))})}},function(t,e,n){\"use strict\";function r(t){return function(){this.removeAttribute(t)}}function i(t){return function(){this.removeAttributeNS(t.space,t.local)}}function o(t,e){return function(){this.setAttribute(t,e)}}function a(t,e){return function(){this.setAttributeNS(t.space,t.local,e)}}function u(t,e){return function(){var n=e.apply(this,arguments);null==n?this.removeAttribute(t):this.setAttribute(t,n)}}function c(t,e){return function(){var n=e.apply(this,arguments);null==n?this.removeAttributeNS(t.space,t.local):this.setAttributeNS(t.space,t.local,n)}}var s=n(67);e.a=function(t,e){var l=n.i(s.a)(t);if(arguments.length<2){var f=this.node();return l.local?f.getAttributeNS(l.space,l.local):f.getAttribute(l)}return this.each((null==e?l.local?i:r:\"function\"==typeof e?l.local?c:u:l.local?a:o)(l,e))}},function(t,e,n){\"use strict\";e.a=function(){var t=arguments[0];return arguments[0]=this,t.apply(null,arguments),this}},function(t,e,n){\"use strict\";function r(t){return t.trim().split(/^|\\s+/)}function i(t){return t.classList||new o(t)}function o(t){this._node=t,this._names=r(t.getAttribute(\"class\")||\"\")}function a(t,e){for(var n=i(t),r=-1,o=e.length;++r<o;)n.add(e[r])}function u(t,e){for(var n=i(t),r=-1,o=e.length;++r<o;)n.remove(e[r])}function c(t){return function(){a(this,t)}}function s(t){return function(){u(this,t)}}function l(t,e){return function(){(e.apply(this,arguments)?a:u)(this,t)}}o.prototype={add:function(t){var e=this._names.indexOf(t);e<0&&(this._names.push(t),this._node.setAttribute(\"class\",this._names.join(\" \")))},remove:function(t){var e=this._names.indexOf(t);e>=0&&(this._names.splice(e,1),this._node.setAttribute(\"class\",this._names.join(\" \")))},contains:function(t){return this._names.indexOf(t)>=0}},e.a=function(t,e){var n=r(t+\"\");if(arguments.length<2){for(var o=i(this.node()),a=-1,u=n.length;++a<u;)if(!o.contains(n[a]))return!1;return!0}return this.each((\"function\"==typeof e?l:e?c:s)(n,e))}},function(t,e,n){\"use strict\";function r(t,e,n,r,i,o){for(var u,c=0,s=e.length,l=o.length;c<l;++c)(u=e[c])?(u.__data__=o[c],r[c]=u):n[c]=new a.b(t,o[c]);for(;c<s;++c)(u=e[c])&&(i[c]=u)}function i(t,e,n,r,i,o,u){var s,l,f,p={},h=e.length,d=o.length,v=new Array(h);for(s=0;s<h;++s)(l=e[s])&&(v[s]=f=c+u.call(l,l.__data__,s,e),f in p?i[s]=l:p[f]=l);for(s=0;s<d;++s)f=c+u.call(t,o[s],s,o),(l=p[f])?(r[s]=l,l.__data__=o[s],p[f]=null):n[s]=new a.b(t,o[s]);for(s=0;s<h;++s)(l=e[s])&&p[v[s]]===l&&(i[s]=l)}var o=n(7),a=n(131),u=n(246),c=\"$\";e.a=function(t,e){if(!t)return y=new Array(this.size()),d=-1,this.each(function(t){y[++d]=t}),y;var a=e?i:r,c=this._parents,s=this._groups;\"function\"!=typeof t&&(t=n.i(u.a)(t));for(var l=s.length,f=new Array(l),p=new Array(l),h=new Array(l),d=0;d<l;++d){var v=c[d],g=s[d],m=g.length,y=t.call(v,v&&v.__data__,d,c),_=y.length,b=p[d]=new Array(_),x=f[d]=new Array(_),w=h[d]=new Array(m);a(v,g,b,x,w,y,e);for(var C,M,k=0,E=0;k<_;++k)if(C=b[k]){for(k>=E&&(E=k+1);!(M=x[E])&&++E<_;);C._next=M||null}}return f=new o.b(f,c),f._enter=p,f._exit=h,f}},function(t,e,n){\"use strict\";e.a=function(t){return arguments.length?this.property(\"__data__\",t):this.node().__data__}},function(t,e,n){\"use strict\";function r(t,e,r){var i=n.i(a.a)(t),o=i.CustomEvent;o?o=new o(e,r):(o=i.document.createEvent(\"Event\"),r?(o.initEvent(e,r.bubbles,r.cancelable),o.detail=r.detail):o.initEvent(e,!1,!1)),t.dispatchEvent(o)}function i(t,e){return function(){return r(this,t,e)}}function o(t,e){return function(){return r(this,t,e.apply(this,arguments))}}var a=n(73);e.a=function(t,e){return this.each((\"function\"==typeof e?o:i)(t,e))}},function(t,e,n){\"use strict\";e.a=function(t){for(var e=this._groups,n=0,r=e.length;n<r;++n)for(var i,o=e[n],a=0,u=o.length;a<u;++a)(i=o[a])&&t.call(i,i.__data__,a,o);return this}},function(t,e,n){\"use strict\";e.a=function(){return!this.node()}},function(t,e,n){\"use strict\";var r=n(132),i=n(7);e.a=function(){return new i.b(this._exit||this._groups.map(r.a),this._parents)}},function(t,e,n){\"use strict\";var r=n(7),i=n(130);e.a=function(t){\"function\"!=typeof t&&(t=n.i(i.a)(t));for(var e=this._groups,o=e.length,a=new Array(o),u=0;u<o;++u)for(var c,s=e[u],l=s.length,f=a[u]=[],p=0;p<l;++p)(c=s[p])&&t.call(c,c.__data__,p,s)&&f.push(c);return new r.b(a,this._parents)}},function(t,e,n){\"use strict\";function r(){this.innerHTML=\"\"}function i(t){return function(){this.innerHTML=t}}function o(t){return function(){var e=t.apply(this,arguments);this.innerHTML=null==e?\"\":e}}e.a=function(t){return arguments.length?this.each(null==t?r:(\"function\"==typeof t?o:i)(t)):this.node().innerHTML}},function(t,e,n){\"use strict\";function r(){return null}var i=n(66),o=n(71);e.a=function(t,e){var a=\"function\"==typeof t?t:n.i(i.a)(t),u=null==e?r:\"function\"==typeof e?e:n.i(o.a)(e);return this.select(function(){return this.insertBefore(a.apply(this,arguments),u.apply(this,arguments)||null)})}},function(t,e,n){\"use strict\";function r(){this.previousSibling&&this.parentNode.insertBefore(this,this.parentNode.firstChild)}e.a=function(){return this.each(r)}},function(t,e,n){\"use strict\";var r=n(7);e.a=function(t){for(var e=this._groups,n=t._groups,i=e.length,o=n.length,a=Math.min(i,o),u=new Array(i),c=0;c<a;++c)for(var s,l=e[c],f=n[c],p=l.length,h=u[c]=new Array(p),d=0;d<p;++d)(s=l[d]||f[d])&&(h[d]=s);for(;c<i;++c)u[c]=e[c];return new r.b(u,this._parents)}},function(t,e,n){\"use strict\";e.a=function(){for(var t=this._groups,e=0,n=t.length;e<n;++e)for(var r=t[e],i=0,o=r.length;i<o;++i){var a=r[i];if(a)return a}return null}},function(t,e,n){\"use strict\";e.a=function(){var t=new Array(this.size()),e=-1;return this.each(function(){t[++e]=this}),t}},function(t,e,n){\"use strict\";e.a=function(){for(var t=this._groups,e=-1,n=t.length;++e<n;)for(var r,i=t[e],o=i.length-1,a=i[o];--o>=0;)(r=i[o])&&(a&&a!==r.nextSibling&&a.parentNode.insertBefore(r,a),a=r);return this}},function(t,e,n){\"use strict\";function r(t){return function(){delete this[t]}}function i(t,e){return function(){this[t]=e}}function o(t,e){return function(){var n=e.apply(this,arguments);null==n?delete this[t]:this[t]=n}}e.a=function(t,e){return arguments.length>1?this.each((null==e?r:\"function\"==typeof e?o:i)(t,e)):this.node()[t]}},function(t,e,n){\"use strict\";function r(){this.nextSibling&&this.parentNode.appendChild(this)}e.a=function(){return this.each(r)}},function(t,e,n){\"use strict\";function r(){var t=this.parentNode;t&&t.removeChild(this)}e.a=function(){return this.each(r)}},function(t,e,n){\"use strict\";var r=n(7),i=n(71);e.a=function(t){\"function\"!=typeof t&&(t=n.i(i.a)(t));for(var e=this._groups,o=e.length,a=new Array(o),u=0;u<o;++u)for(var c,s,l=e[u],f=l.length,p=a[u]=new Array(f),h=0;h<f;++h)(c=l[h])&&(s=t.call(c,c.__data__,h,l))&&(\"__data__\"in c&&(s.__data__=c.__data__),p[h]=s);return new r.b(a,this._parents)}},function(t,e,n){\"use strict\";var r=n(7),i=n(133);e.a=function(t){\"function\"!=typeof t&&(t=n.i(i.a)(t));for(var e=this._groups,o=e.length,a=[],u=[],c=0;c<o;++c)for(var s,l=e[c],f=l.length,p=0;p<f;++p)(s=l[p])&&(a.push(t.call(s,s.__data__,p,l)),u.push(s));return new r.b(a,u)}},function(t,e,n){\"use strict\";e.a=function(){var t=0;return this.each(function(){++t}),t}},function(t,e,n){\"use strict\";function r(t,e){return t<e?-1:t>e?1:t>=e?0:NaN}var i=n(7);e.a=function(t){function e(e,n){return e&&n?t(e.__data__,n.__data__):!e-!n}t||(t=r);for(var n=this._groups,o=n.length,a=new Array(o),u=0;u<o;++u){for(var c,s=n[u],l=s.length,f=a[u]=new Array(l),p=0;p<l;++p)(c=s[p])&&(f[p]=c);f.sort(e)}return new i.b(a,this._parents).order()}},function(t,e,n){\"use strict\";function r(t){return function(){this.style.removeProperty(t)}}function i(t,e,n){return function(){this.style.setProperty(t,e,n)}}function o(t,e,n){return function(){var r=e.apply(this,arguments);null==r?this.style.removeProperty(t):this.style.setProperty(t,r,n)}}var a=n(73);e.a=function(t,e,u){var c;return arguments.length>1?this.each((null==e?r:\"function\"==typeof e?o:i)(t,e,null==u?\"\":u)):n.i(a.a)(c=this.node()).getComputedStyle(c,null).getPropertyValue(t)}},function(t,e,n){\"use strict\";function r(){this.textContent=\"\"}function i(t){return function(){this.textContent=t}}function o(t){return function(){var e=t.apply(this,arguments);this.textContent=null==e?\"\":e}}e.a=function(t){return arguments.length?this.each(null==t?r:(\"function\"==typeof t?o:i)(t)):this.node().textContent}},function(t,e,n){\"use strict\";var r=n(72),i=n(69);e.a=function(t,e,o){arguments.length<3&&(o=e,e=n.i(r.a)().changedTouches);for(var a,u=0,c=e?e.length:0;u<c;++u)if((a=e[u]).identifier===o)return n.i(i.a)(t,a);return null}},function(t,e,n){\"use strict\";var r=n(72),i=n(69);e.a=function(t,e){null==e&&(e=n.i(r.a)().touches);for(var o=0,a=e?e.length:0,u=new Array(a);o<a;++o)u[o]=n.i(i.a)(t,e[o]);return u}},function(t,e,n){\"use strict\";function r(t){return t.innerRadius}function i(t){return t.outerRadius}function o(t){return t.startAngle}function a(t){return t.endAngle}function u(t){return t&&t.padAngle}function c(t){return t>=1?h.d:t<=-1?-h.d:Math.asin(t)}function s(t,e,n,r,i,o,a,u){var c=n-t,s=r-e,l=a-i,f=u-o,p=(l*(e-o)-f*(t-i))/(f*c-l*s);return[t+p*c,e+p*s]}function l(t,e,n,r,i,o,a){var u=t-n,c=e-r,s=(a?o:-o)/Math.sqrt(u*u+c*c),l=s*c,f=-s*u,p=t+l,h=e+f,d=n+l,v=r+f,g=(p+d)/2,m=(h+v)/2,y=d-p,_=v-h,b=y*y+_*_,x=i-o,w=p*v-d*h,C=(_<0?-1:1)*Math.sqrt(Math.max(0,x*x*b-w*w)),M=(w*_-y*C)/b,k=(-w*y-_*C)/b,E=(w*_+y*C)/b,T=(-w*y+_*C)/b,S=M-g,P=k-m,N=E-g,A=T-m;return S*S+P*P>N*N+A*A&&(M=E,k=T),{cx:M,cy:k,x01:-l,y01:-f,x11:M*(i/x-1),y11:k*(i/x-1)}}var f=n(44),p=n(19),h=n(35);e.a=function(){function t(){var t,r,i=+e.apply(this,arguments),o=+d.apply(this,arguments),a=m.apply(this,arguments)-h.d,u=y.apply(this,arguments)-h.d,p=Math.abs(u-a),x=u>a;if(b||(b=t=n.i(f.a)()),o<i&&(r=o,o=i,i=r),o>h.a)if(p>h.c-h.a)b.moveTo(o*Math.cos(a),o*Math.sin(a)),b.arc(0,0,o,a,u,!x),i>h.a&&(b.moveTo(i*Math.cos(u),i*Math.sin(u)),b.arc(0,0,i,u,a,x));else{var w,C,M=a,k=u,E=a,T=u,S=p,P=p,N=_.apply(this,arguments)/2,A=N>h.a&&(g?+g.apply(this,arguments):Math.sqrt(i*i+o*o)),O=Math.min(Math.abs(o-i)/2,+v.apply(this,arguments)),I=O,D=O;\n",
       "if(A>h.a){var R=c(A/i*Math.sin(N)),L=c(A/o*Math.sin(N));(S-=2*R)>h.a?(R*=x?1:-1,E+=R,T-=R):(S=0,E=T=(a+u)/2),(P-=2*L)>h.a?(L*=x?1:-1,M+=L,k-=L):(P=0,M=k=(a+u)/2)}var U=o*Math.cos(M),F=o*Math.sin(M),j=i*Math.cos(T),B=i*Math.sin(T);if(O>h.a){var W=o*Math.cos(k),V=o*Math.sin(k),z=i*Math.cos(E),H=i*Math.sin(E);if(p<h.b){var q=S>h.a?s(U,F,z,H,W,V,j,B):[j,B],Y=U-q[0],K=F-q[1],G=W-q[0],$=V-q[1],X=1/Math.sin(Math.acos((Y*G+K*$)/(Math.sqrt(Y*Y+K*K)*Math.sqrt(G*G+$*$)))/2),Z=Math.sqrt(q[0]*q[0]+q[1]*q[1]);I=Math.min(O,(i-Z)/(X-1)),D=Math.min(O,(o-Z)/(X+1))}}P>h.a?D>h.a?(w=l(z,H,U,F,o,D,x),C=l(W,V,j,B,o,D,x),b.moveTo(w.cx+w.x01,w.cy+w.y01),D<O?b.arc(w.cx,w.cy,D,Math.atan2(w.y01,w.x01),Math.atan2(C.y01,C.x01),!x):(b.arc(w.cx,w.cy,D,Math.atan2(w.y01,w.x01),Math.atan2(w.y11,w.x11),!x),b.arc(0,0,o,Math.atan2(w.cy+w.y11,w.cx+w.x11),Math.atan2(C.cy+C.y11,C.cx+C.x11),!x),b.arc(C.cx,C.cy,D,Math.atan2(C.y11,C.x11),Math.atan2(C.y01,C.x01),!x))):(b.moveTo(U,F),b.arc(0,0,o,M,k,!x)):b.moveTo(U,F),i>h.a&&S>h.a?I>h.a?(w=l(j,B,W,V,i,-I,x),C=l(U,F,z,H,i,-I,x),b.lineTo(w.cx+w.x01,w.cy+w.y01),I<O?b.arc(w.cx,w.cy,I,Math.atan2(w.y01,w.x01),Math.atan2(C.y01,C.x01),!x):(b.arc(w.cx,w.cy,I,Math.atan2(w.y01,w.x01),Math.atan2(w.y11,w.x11),!x),b.arc(0,0,i,Math.atan2(w.cy+w.y11,w.cx+w.x11),Math.atan2(C.cy+C.y11,C.cx+C.x11),x),b.arc(C.cx,C.cy,I,Math.atan2(C.y11,C.x11),Math.atan2(C.y01,C.x01),!x))):b.arc(0,0,i,T,E,x):b.lineTo(j,B)}else b.moveTo(0,0);if(b.closePath(),t)return b=null,t+\"\"||null}var e=r,d=i,v=n.i(p.a)(0),g=null,m=o,y=a,_=u,b=null;return t.centroid=function(){var t=(+e.apply(this,arguments)+ +d.apply(this,arguments))/2,n=(+m.apply(this,arguments)+ +y.apply(this,arguments))/2-h.b/2;return[Math.cos(n)*t,Math.sin(n)*t]},t.innerRadius=function(r){return arguments.length?(e=\"function\"==typeof r?r:n.i(p.a)(+r),t):e},t.outerRadius=function(e){return arguments.length?(d=\"function\"==typeof e?e:n.i(p.a)(+e),t):d},t.cornerRadius=function(e){return arguments.length?(v=\"function\"==typeof e?e:n.i(p.a)(+e),t):v},t.padRadius=function(e){return arguments.length?(g=null==e?null:\"function\"==typeof e?e:n.i(p.a)(+e),t):g},t.startAngle=function(e){return arguments.length?(m=\"function\"==typeof e?e:n.i(p.a)(+e),t):m},t.endAngle=function(e){return arguments.length?(y=\"function\"==typeof e?e:n.i(p.a)(+e),t):y},t.padAngle=function(e){return arguments.length?(_=\"function\"==typeof e?e:n.i(p.a)(+e),t):_},t.context=function(e){return arguments.length?(b=null==e?null:e,t):b},t}},function(t,e,n){\"use strict\";n.d(e,\"a\",function(){return r});var r=Array.prototype.slice},function(t,e,n){\"use strict\";function r(t){this._context=t}var i=n(49),o=n(46);r.prototype={areaStart:i.a,areaEnd:i.a,lineStart:function(){this._x0=this._x1=this._x2=this._x3=this._x4=this._y0=this._y1=this._y2=this._y3=this._y4=NaN,this._point=0},lineEnd:function(){switch(this._point){case 1:this._context.moveTo(this._x2,this._y2),this._context.closePath();break;case 2:this._context.moveTo((this._x2+2*this._x3)/3,(this._y2+2*this._y3)/3),this._context.lineTo((this._x3+2*this._x2)/3,(this._y3+2*this._y2)/3),this._context.closePath();break;case 3:this.point(this._x2,this._y2),this.point(this._x3,this._y3),this.point(this._x4,this._y4)}},point:function(t,e){switch(t=+t,e=+e,this._point){case 0:this._point=1,this._x2=t,this._y2=e;break;case 1:this._point=2,this._x3=t,this._y3=e;break;case 2:this._point=3,this._x4=t,this._y4=e,this._context.moveTo((this._x0+4*this._x1+t)/6,(this._y0+4*this._y1+e)/6);break;default:n.i(o.c)(this,t,e)}this._x0=this._x1,this._x1=t,this._y0=this._y1,this._y1=e}},e.a=function(t){return new r(t)}},function(t,e,n){\"use strict\";function r(t){this._context=t}var i=n(46);r.prototype={areaStart:function(){this._line=0},areaEnd:function(){this._line=NaN},lineStart:function(){this._x0=this._x1=this._y0=this._y1=NaN,this._point=0},lineEnd:function(){(this._line||0!==this._line&&3===this._point)&&this._context.closePath(),this._line=1-this._line},point:function(t,e){switch(t=+t,e=+e,this._point){case 0:this._point=1;break;case 1:this._point=2;break;case 2:this._point=3;var r=(this._x0+4*this._x1+t)/6,o=(this._y0+4*this._y1+e)/6;this._line?this._context.lineTo(r,o):this._context.moveTo(r,o);break;case 3:this._point=4;default:n.i(i.c)(this,t,e)}this._x0=this._x1,this._x1=t,this._y0=this._y1,this._y1=e}},e.a=function(t){return new r(t)}},function(t,e,n){\"use strict\";function r(t,e){this._basis=new i.b(t),this._beta=e}var i=n(46);r.prototype={lineStart:function(){this._x=[],this._y=[],this._basis.lineStart()},lineEnd:function(){var t=this._x,e=this._y,n=t.length-1;if(n>0)for(var r,i=t[0],o=e[0],a=t[n]-i,u=e[n]-o,c=-1;++c<=n;)r=c/n,this._basis.point(this._beta*t[c]+(1-this._beta)*(i+r*a),this._beta*e[c]+(1-this._beta)*(o+r*u));this._x=this._y=null,this._basis.lineEnd()},point:function(t,e){this._x.push(+t),this._y.push(+e)}},e.a=function t(e){function n(t){return 1===e?new i.b(t):new r(t,e)}return n.beta=function(e){return t(+e)},n}(.85)},function(t,e,n){\"use strict\";function r(t,e){this._context=t,this._alpha=e}var i=n(136),o=n(49),a=n(74);r.prototype={areaStart:o.a,areaEnd:o.a,lineStart:function(){this._x0=this._x1=this._x2=this._x3=this._x4=this._x5=this._y0=this._y1=this._y2=this._y3=this._y4=this._y5=NaN,this._l01_a=this._l12_a=this._l23_a=this._l01_2a=this._l12_2a=this._l23_2a=this._point=0},lineEnd:function(){switch(this._point){case 1:this._context.moveTo(this._x3,this._y3),this._context.closePath();break;case 2:this._context.lineTo(this._x3,this._y3),this._context.closePath();break;case 3:this.point(this._x3,this._y3),this.point(this._x4,this._y4),this.point(this._x5,this._y5)}},point:function(t,e){if(t=+t,e=+e,this._point){var r=this._x2-t,i=this._y2-e;this._l23_a=Math.sqrt(this._l23_2a=Math.pow(r*r+i*i,this._alpha))}switch(this._point){case 0:this._point=1,this._x3=t,this._y3=e;break;case 1:this._point=2,this._context.moveTo(this._x4=t,this._y4=e);break;case 2:this._point=3,this._x5=t,this._y5=e;break;default:n.i(a.b)(this,t,e)}this._l01_a=this._l12_a,this._l12_a=this._l23_a,this._l01_2a=this._l12_2a,this._l12_2a=this._l23_2a,this._x0=this._x1,this._x1=this._x2,this._x2=t,this._y0=this._y1,this._y1=this._y2,this._y2=e}},e.a=function t(e){function n(t){return e?new r(t,e):new i.b(t,0)}return n.alpha=function(e){return t(+e)},n}(.5)},function(t,e,n){\"use strict\";function r(t,e){this._context=t,this._alpha=e}var i=n(137),o=n(74);r.prototype={areaStart:function(){this._line=0},areaEnd:function(){this._line=NaN},lineStart:function(){this._x0=this._x1=this._x2=this._y0=this._y1=this._y2=NaN,this._l01_a=this._l12_a=this._l23_a=this._l01_2a=this._l12_2a=this._l23_2a=this._point=0},lineEnd:function(){(this._line||0!==this._line&&3===this._point)&&this._context.closePath(),this._line=1-this._line},point:function(t,e){if(t=+t,e=+e,this._point){var r=this._x2-t,i=this._y2-e;this._l23_a=Math.sqrt(this._l23_2a=Math.pow(r*r+i*i,this._alpha))}switch(this._point){case 0:this._point=1;break;case 1:this._point=2;break;case 2:this._point=3,this._line?this._context.lineTo(this._x2,this._y2):this._context.moveTo(this._x2,this._y2);break;case 3:this._point=4;default:n.i(o.b)(this,t,e)}this._l01_a=this._l12_a,this._l12_a=this._l23_a,this._l01_2a=this._l12_2a,this._l12_2a=this._l23_2a,this._x0=this._x1,this._x1=this._x2,this._x2=t,this._y0=this._y1,this._y1=this._y2,this._y2=e}},e.a=function t(e){function n(t){return e?new r(t,e):new i.b(t,0)}return n.alpha=function(e){return t(+e)},n}(.5)},function(t,e,n){\"use strict\";function r(t){this._context=t}var i=n(49);r.prototype={areaStart:i.a,areaEnd:i.a,lineStart:function(){this._point=0},lineEnd:function(){this._point&&this._context.closePath()},point:function(t,e){t=+t,e=+e,this._point?this._context.lineTo(t,e):(this._point=1,this._context.moveTo(t,e))}},e.a=function(t){return new r(t)}},function(t,e,n){\"use strict\";function r(t){return t<0?-1:1}function i(t,e,n){var i=t._x1-t._x0,o=e-t._x1,a=(t._y1-t._y0)/(i||o<0&&-0),u=(n-t._y1)/(o||i<0&&-0),c=(a*o+u*i)/(i+o);return(r(a)+r(u))*Math.min(Math.abs(a),Math.abs(u),.5*Math.abs(c))||0}function o(t,e){var n=t._x1-t._x0;return n?(3*(t._y1-t._y0)/n-e)/2:e}function a(t,e,n){var r=t._x0,i=t._y0,o=t._x1,a=t._y1,u=(o-r)/3;t._context.bezierCurveTo(r+u,i+u*e,o-u,a-u*n,o,a)}function u(t){this._context=t}function c(t){this._context=new s(t)}function s(t){this._context=t}function l(t){return new u(t)}function f(t){return new c(t)}e.a=l,e.b=f,u.prototype={areaStart:function(){this._line=0},areaEnd:function(){this._line=NaN},lineStart:function(){this._x0=this._x1=this._y0=this._y1=this._t0=NaN,this._point=0},lineEnd:function(){switch(this._point){case 2:this._context.lineTo(this._x1,this._y1);break;case 3:a(this,this._t0,o(this,this._t0))}(this._line||0!==this._line&&1===this._point)&&this._context.closePath(),this._line=1-this._line},point:function(t,e){var n=NaN;if(t=+t,e=+e,t!==this._x1||e!==this._y1){switch(this._point){case 0:this._point=1,this._line?this._context.lineTo(t,e):this._context.moveTo(t,e);break;case 1:this._point=2;break;case 2:this._point=3,a(this,o(this,n=i(this,t,e)),n);break;default:a(this,this._t0,n=i(this,t,e))}this._x0=this._x1,this._x1=t,this._y0=this._y1,this._y1=e,this._t0=n}}},(c.prototype=Object.create(u.prototype)).point=function(t,e){u.prototype.point.call(this,e,t)},s.prototype={moveTo:function(t,e){this._context.moveTo(e,t)},closePath:function(){this._context.closePath()},lineTo:function(t,e){this._context.lineTo(e,t)},bezierCurveTo:function(t,e,n,r,i,o){this._context.bezierCurveTo(e,t,r,n,o,i)}}},function(t,e,n){\"use strict\";function r(t){this._context=t}function i(t){var e,n,r=t.length-1,i=new Array(r),o=new Array(r),a=new Array(r);for(i[0]=0,o[0]=2,a[0]=t[0]+2*t[1],e=1;e<r-1;++e)i[e]=1,o[e]=4,a[e]=4*t[e]+2*t[e+1];for(i[r-1]=2,o[r-1]=7,a[r-1]=8*t[r-1]+t[r],e=1;e<r;++e)n=i[e]/o[e-1],o[e]-=n,a[e]-=n*a[e-1];for(i[r-1]=a[r-1]/o[r-1],e=r-2;e>=0;--e)i[e]=(a[e]-i[e+1])/o[e];for(o[r-1]=(t[r]+i[r-1])/2,e=0;e<r-1;++e)o[e]=2*t[e+1]-i[e+1];return[i,o]}r.prototype={areaStart:function(){this._line=0},areaEnd:function(){this._line=NaN},lineStart:function(){this._x=[],this._y=[]},lineEnd:function(){var t=this._x,e=this._y,n=t.length;if(n)if(this._line?this._context.lineTo(t[0],e[0]):this._context.moveTo(t[0],e[0]),2===n)this._context.lineTo(t[1],e[1]);else for(var r=i(t),o=i(e),a=0,u=1;u<n;++a,++u)this._context.bezierCurveTo(r[0][a],o[0][a],r[1][a],o[1][a],t[u],e[u]);(this._line||0!==this._line&&1===n)&&this._context.closePath(),this._line=1-this._line,this._x=this._y=null},point:function(t,e){this._x.push(+t),this._y.push(+e)}},e.a=function(t){return new r(t)}},function(t,e,n){\"use strict\";function r(t,e){this._context=t,this._t=e}function i(t){return new r(t,0)}function o(t){return new r(t,1)}e.c=i,e.b=o,r.prototype={areaStart:function(){this._line=0},areaEnd:function(){this._line=NaN},lineStart:function(){this._x=this._y=NaN,this._point=0},lineEnd:function(){0<this._t&&this._t<1&&2===this._point&&this._context.lineTo(this._x,this._y),(this._line||0!==this._line&&1===this._point)&&this._context.closePath(),this._line>=0&&(this._t=1-this._t,this._line=1-this._line)},point:function(t,e){switch(t=+t,e=+e,this._point){case 0:this._point=1,this._line?this._context.lineTo(t,e):this._context.moveTo(t,e);break;case 1:this._point=2;default:if(this._t<=0)this._context.lineTo(this._x,e),this._context.lineTo(t,e);else{var n=this._x*(1-this._t)+t*this._t;this._context.lineTo(n,this._y),this._context.lineTo(n,e)}}this._x=t,this._y=e}},e.a=function(t){return new r(t,.5)}},function(t,e,n){\"use strict\";e.a=function(t,e){return e<t?-1:e>t?1:e>=t?0:NaN}},function(t,e,n){\"use strict\";e.a=function(t){return t}},function(t,e,n){\"use strict\";var r=n(36);e.a=function(t,e){if((o=t.length)>0){for(var i,o,a,u=0,c=t[0].length;u<c;++u){for(a=i=0;i<o;++i)a+=t[i][u][1]||0;if(a)for(i=0;i<o;++i)t[i][u][1]/=a}n.i(r.a)(t,e)}}},function(t,e,n){\"use strict\";var r=n(36);e.a=function(t,e){if((i=t.length)>0){for(var i,o=0,a=t[e[0]],u=a.length;o<u;++o){for(var c=0,s=0;c<i;++c)s+=t[c][o][1]||0;a[o][1]+=a[o][0]=-s/2}n.i(r.a)(t,e)}}},function(t,e,n){\"use strict\";var r=n(36);e.a=function(t,e){if((a=t.length)>0&&(o=(i=t[e[0]]).length)>0){for(var i,o,a,u=0,c=1;c<o;++c){for(var s=0,l=0,f=0;s<a;++s){for(var p=t[e[s]],h=p[c][1]||0,d=p[c-1][1]||0,v=(h-d)/2,g=0;g<s;++g){var m=t[e[g]],y=m[c][1]||0,_=m[c-1][1]||0;v+=y-_}l+=h,f+=v*h}i[c-1][1]+=i[c-1][0]=u,l&&(u-=f/l)}i[c-1][1]+=i[c-1][0]=u,n.i(r.a)(t,e)}}},function(t,e,n){\"use strict\";var r=n(76);e.a=function(t){return n.i(r.a)(t).reverse()}},function(t,e,n){\"use strict\";var r=n(37),i=n(76);e.a=function(t){var e,o,a=t.length,u=t.map(i.b),c=n.i(r.a)(t).sort(function(t,e){return u[e]-u[t]}),s=0,l=0,f=[],p=[];for(e=0;e<a;++e)o=c[e],s<l?(s+=u[o],f.push(o)):(l+=u[o],p.push(o));return p.reverse().concat(f)}},function(t,e,n){\"use strict\";var r=n(37);e.a=function(t){return n.i(r.a)(t).reverse()}},function(t,e,n){\"use strict\";var r=n(19),i=n(291),o=n(292),a=n(35);e.a=function(){function t(t){var n,r,i,o,p,h=t.length,d=0,v=new Array(h),g=new Array(h),m=+s.apply(this,arguments),y=Math.min(a.c,Math.max(-a.c,l.apply(this,arguments)-m)),_=Math.min(Math.abs(y)/h,f.apply(this,arguments)),b=_*(y<0?-1:1);for(n=0;n<h;++n)(p=g[v[n]=n]=+e(t[n],n,t))>0&&(d+=p);for(null!=u?v.sort(function(t,e){return u(g[t],g[e])}):null!=c&&v.sort(function(e,n){return c(t[e],t[n])}),n=0,i=d?(y-h*b)/d:0;n<h;++n,m=o)r=v[n],p=g[r],o=m+(p>0?p*i:0)+b,g[r]={data:t[r],index:n,value:p,startAngle:m,endAngle:o,padAngle:_};return g}var e=o.a,u=i.a,c=null,s=n.i(r.a)(0),l=n.i(r.a)(a.c),f=n.i(r.a)(0);return t.value=function(i){return arguments.length?(e=\"function\"==typeof i?i:n.i(r.a)(+i),t):e},t.sortValues=function(e){return arguments.length?(u=e,c=null,t):u},t.sort=function(e){return arguments.length?(c=e,u=null,t):c},t.startAngle=function(e){return arguments.length?(s=\"function\"==typeof e?e:n.i(r.a)(+e),t):s},t.endAngle=function(e){return arguments.length?(l=\"function\"==typeof e?e:n.i(r.a)(+e),t):l},t.padAngle=function(e){return arguments.length?(f=\"function\"==typeof e?e:n.i(r.a)(+e),t):f},t}},function(t,e,n){\"use strict\";var r=n(138),i=n(135),o=n(140);e.a=function(){var t=n.i(i.a)().curve(r.b),e=t.curve,a=t.lineX0,u=t.lineX1,c=t.lineY0,s=t.lineY1;return t.angle=t.x,delete t.x,t.startAngle=t.x0,delete t.x0,t.endAngle=t.x1,delete t.x1,t.radius=t.y,delete t.y,t.innerRadius=t.y0,delete t.y0,t.outerRadius=t.y1,delete t.y1,t.lineStartAngle=function(){return n.i(o.b)(a())},delete t.lineX0,t.lineEndAngle=function(){return n.i(o.b)(u())},delete t.lineX1,t.lineInnerRadius=function(){return n.i(o.b)(c())},delete t.lineY0,t.lineOuterRadius=function(){return n.i(o.b)(s())},delete t.lineY1,t.curve=function(t){return arguments.length?e(n.i(r.a)(t)):e()._curve},t}},function(t,e,n){\"use strict\";function r(t,e){return t[e]}var i=n(281),o=n(19),a=n(36),u=n(37);e.a=function(){function t(t){var n,r,i=e.apply(this,arguments),o=t.length,a=i.length,u=new Array(a);for(n=0;n<a;++n){for(var f,p=i[n],h=u[n]=new Array(o),d=0;d<o;++d)h[d]=f=[0,+l(t[d],p,d,t)],f.data=t[d];h.key=p}for(n=0,r=c(u);n<a;++n)u[r[n]].index=n;return s(u,r),u}var e=n.i(o.a)([]),c=u.a,s=a.a,l=r;return t.keys=function(r){return arguments.length?(e=\"function\"==typeof r?r:n.i(o.a)(i.a.call(r)),t):e},t.value=function(e){return arguments.length?(l=\"function\"==typeof e?e:n.i(o.a)(+e),t):l},t.order=function(e){return arguments.length?(c=null==e?u.a:\"function\"==typeof e?e:n.i(o.a)(i.a.call(e)),t):c},t.offset=function(e){return arguments.length?(s=null==e?a.a:e,t):s},t}},function(t,e,n){\"use strict\";var r=n(44),i=n(141),o=n(142),a=n(143),u=n(145),c=n(144),s=n(146),l=n(147),f=n(19);n.d(e,\"b\",function(){return p});var p=[i.a,o.a,a.a,c.a,u.a,s.a,l.a];e.a=function(){function t(){var t;if(a||(a=t=n.i(r.a)()),e.apply(this,arguments).draw(a,+o.apply(this,arguments)),t)return a=null,t+\"\"||null}var e=n.i(f.a)(i.a),o=n.i(f.a)(64),a=null;return t.type=function(r){return arguments.length?(e=\"function\"==typeof r?r:n.i(f.a)(r),t):e},t.size=function(e){return arguments.length?(o=\"function\"==typeof e?e:n.i(f.a)(+e),t):o},t.context=function(e){return arguments.length?(a=null==e?null:e,t):a},t}},function(t,e,n){\"use strict\";function r(t){var e=new Date(t);return isNaN(e)?null:e}var i=n(148),o=n(78),a=+new Date(\"2000-01-01T00:00:00.000Z\")?r:n.i(o.e)(i.b);e.a=a},function(t,e,n){\"use strict\";var r=n(5),i=n(13),o=n.i(r.a)(function(t){t.setHours(0,0,0,0)},function(t,e){t.setDate(t.getDate()+e)},function(t,e){return(e-t-(e.getTimezoneOffset()-t.getTimezoneOffset())*i.d)/i.b},function(t){return t.getDate()-1});e.a=o;o.range},function(t,e,n){\"use strict\";var r=n(5),i=n(13),o=n.i(r.a)(function(t){var e=t.getTimezoneOffset()*i.d%i.c;e<0&&(e+=i.c),t.setTime(Math.floor((+t-e)/i.c)*i.c+e)},function(t,e){t.setTime(+t+e*i.c)},function(t,e){return(e-t)/i.c},function(t){return t.getHours()});e.a=o;o.range},function(t,e,n){\"use strict\";var r=n(5),i=n.i(r.a)(function(){},function(t,e){t.setTime(+t+e)},function(t,e){return e-t});i.every=function(t){return t=Math.floor(t),isFinite(t)&&t>0?t>1?n.i(r.a)(function(e){e.setTime(Math.floor(e/t)*t)},function(e,n){e.setTime(+e+n*t)},function(e,n){return(n-e)/t}):i:null},e.a=i;i.range},function(t,e,n){\"use strict\";var r=n(5),i=n(13),o=n.i(r.a)(function(t){t.setTime(Math.floor(t/i.d)*i.d)},function(t,e){t.setTime(+t+e*i.d)},function(t,e){return(e-t)/i.d},function(t){return t.getMinutes()});e.a=o;o.range},function(t,e,n){\"use strict\";var r=n(5),i=n.i(r.a)(function(t){t.setDate(1),t.setHours(0,0,0,0)},function(t,e){t.setMonth(t.getMonth()+e)},function(t,e){return e.getMonth()-t.getMonth()+12*(e.getFullYear()-t.getFullYear())},function(t){return t.getMonth()});e.a=i;i.range},function(t,e,n){\"use strict\";var r=n(5),i=n(13),o=n.i(r.a)(function(t){t.setTime(Math.floor(t/i.e)*i.e)},function(t,e){t.setTime(+t+e*i.e)},function(t,e){return(e-t)/i.e},function(t){return t.getUTCSeconds()});e.a=o;o.range},function(t,e,n){\"use strict\";var r=n(5),i=n(13),o=n.i(r.a)(function(t){t.setUTCHours(0,0,0,0)},function(t,e){t.setUTCDate(t.getUTCDate()+e)},function(t,e){return(e-t)/i.b},function(t){return t.getUTCDate()-1});e.a=o;o.range},function(t,e,n){\"use strict\";var r=n(5),i=n(13),o=n.i(r.a)(function(t){t.setUTCMinutes(0,0,0)},function(t,e){t.setTime(+t+e*i.c)},function(t,e){return(e-t)/i.c},function(t){return t.getUTCHours()});e.a=o;o.range},function(t,e,n){\"use strict\";var r=n(5),i=n(13),o=n.i(r.a)(function(t){t.setUTCSeconds(0,0)},function(t,e){t.setTime(+t+e*i.d)},function(t,e){return(e-t)/i.d},function(t){return t.getUTCMinutes()});e.a=o;o.range},function(t,e,n){\"use strict\";var r=n(5),i=n.i(r.a)(function(t){t.setUTCDate(1),t.setUTCHours(0,0,0,0)},function(t,e){t.setUTCMonth(t.getUTCMonth()+e)},function(t,e){return e.getUTCMonth()-t.getUTCMonth()+12*(e.getUTCFullYear()-t.getUTCFullYear())},function(t){return t.getUTCMonth()});e.a=i;i.range},function(t,e,n){\"use strict\";function r(t){return n.i(i.a)(function(e){e.setUTCDate(e.getUTCDate()-(e.getUTCDay()+7-t)%7),e.setUTCHours(0,0,0,0)},function(t,e){t.setUTCDate(t.getUTCDate()+7*e)},function(t,e){return(e-t)/o.a})}var i=n(5),o=n(13);n.d(e,\"a\",function(){return a}),n.d(e,\"b\",function(){return u});var a=r(0),u=r(1),c=r(2),s=r(3),l=r(4),f=r(5),p=r(6);a.range,u.range,c.range,s.range,l.range,f.range,p.range},function(t,e,n){\"use strict\";var r=n(5),i=n.i(r.a)(function(t){t.setUTCMonth(0,1),t.setUTCHours(0,0,0,0)},function(t,e){t.setUTCFullYear(t.getUTCFullYear()+e)},function(t,e){return e.getUTCFullYear()-t.getUTCFullYear()},function(t){return t.getUTCFullYear()});i.every=function(t){return isFinite(t=Math.floor(t))&&t>0?n.i(r.a)(function(e){e.setUTCFullYear(Math.floor(e.getUTCFullYear()/t)*t),e.setUTCMonth(0,1),e.setUTCHours(0,0,0,0)},function(e,n){e.setUTCFullYear(e.getUTCFullYear()+n*t)}):null},e.a=i;i.range},function(t,e,n){\"use strict\";function r(t){return n.i(i.a)(function(e){e.setDate(e.getDate()-(e.getDay()+7-t)%7),e.setHours(0,0,0,0)},function(t,e){t.setDate(t.getDate()+7*e)},function(t,e){return(e-t-(e.getTimezoneOffset()-t.getTimezoneOffset())*o.d)/o.a})}var i=n(5),o=n(13);n.d(e,\"a\",function(){return a}),n.d(e,\"b\",function(){return u});var a=r(0),u=r(1),c=r(2),s=r(3),l=r(4),f=r(5),p=r(6);a.range,u.range,c.range,s.range,l.range,f.range,p.range},function(t,e,n){\"use strict\";var r=n(5),i=n.i(r.a)(function(t){t.setMonth(0,1),t.setHours(0,0,0,0)},function(t,e){t.setFullYear(t.getFullYear()+e)},function(t,e){return e.getFullYear()-t.getFullYear()},function(t){return t.getFullYear()});i.every=function(t){return isFinite(t=Math.floor(t))&&t>0?n.i(r.a)(function(e){e.setFullYear(Math.floor(e.getFullYear()/t)*t),e.setMonth(0,1),e.setHours(0,0,0,0)},function(e,n){e.setFullYear(e.getFullYear()+n*t)}):null},e.a=i;i.range},function(t,e,n){\"use strict\";function r(t){return t.replace(i,function(t,e){return e.toUpperCase()})}var i=/-(.)/g;t.exports=r},function(t,e,n){\"use strict\";function r(t){return i(t.replace(o,\"ms-\"))}var i=n(318),o=/^-ms-/;t.exports=r},function(t,e,n){\"use strict\";function r(t,e){return!(!t||!e)&&(t===e||!i(t)&&(i(e)?r(t,e.parentNode):\"contains\"in t?t.contains(e):!!t.compareDocumentPosition&&!!(16&t.compareDocumentPosition(e))))}var i=n(328);t.exports=r},function(t,e,n){\"use strict\";function r(t){var e=t.length;if(Array.isArray(t)||\"object\"!=typeof t&&\"function\"!=typeof t?a(!1):void 0,\"number\"!=typeof e?a(!1):void 0,0===e||e-1 in t?void 0:a(!1),\"function\"==typeof t.callee?a(!1):void 0,t.hasOwnProperty)try{return Array.prototype.slice.call(t)}catch(t){}for(var n=Array(e),r=0;r<e;r++)n[r]=t[r];return n}function i(t){return!!t&&(\"object\"==typeof t||\"function\"==typeof t)&&\"length\"in t&&!(\"setInterval\"in t)&&\"number\"!=typeof t.nodeType&&(Array.isArray(t)||\"callee\"in t||\"item\"in t)}function o(t){return i(t)?Array.isArray(t)?t.slice():r(t):[t]}var a=n(0);t.exports=o},function(t,e,n){\"use strict\";function r(t){var e=t.match(l);return e&&e[1].toLowerCase()}function i(t,e){var n=s;s?void 0:c(!1);var i=r(t),o=i&&u(i);if(o){n.innerHTML=o[1]+t+o[2];for(var l=o[0];l--;)n=n.lastChild}else n.innerHTML=t;var f=n.getElementsByTagName(\"script\");f.length&&(e?void 0:c(!1),a(f).forEach(e));for(var p=Array.from(n.childNodes);n.lastChild;)n.removeChild(n.lastChild);return p}var o=n(6),a=n(321),u=n(323),c=n(0),s=o.canUseDOM?document.createElement(\"div\"):null,l=/^\\s*<(\\w+)/;t.exports=i},function(t,e,n){\"use strict\";function r(t){return a?void 0:o(!1),p.hasOwnProperty(t)||(t=\"*\"),u.hasOwnProperty(t)||(\"*\"===t?a.innerHTML=\"<link />\":a.innerHTML=\"<\"+t+\"></\"+t+\">\",u[t]=!a.firstChild),u[t]?p[t]:null}var i=n(6),o=n(0),a=i.canUseDOM?document.createElement(\"div\"):null,u={},c=[1,'<select multiple=\"true\">',\"</select>\"],s=[1,\"<table>\",\"</table>\"],l=[3,\"<table><tbody><tr>\",\"</tr></tbody></table>\"],f=[1,'<svg xmlns=\"http://www.w3.org/2000/svg\">',\"</svg>\"],p={\"*\":[1,\"?<div>\",\"</div>\"],area:[1,\"<map>\",\"</map>\"],col:[2,\"<table><tbody></tbody><colgroup>\",\"</colgroup></table>\"],legend:[1,\"<fieldset>\",\"</fieldset>\"],param:[1,\"<object>\",\"</object>\"],tr:[2,\"<table><tbody>\",\"</tbody></table>\"],optgroup:c,option:c,caption:s,colgroup:s,tbody:s,tfoot:s,thead:s,td:l,th:l},h=[\"circle\",\"clipPath\",\"defs\",\"ellipse\",\"g\",\"image\",\"line\",\"linearGradient\",\"mask\",\"path\",\"pattern\",\"polygon\",\"polyline\",\"radialGradient\",\"rect\",\"stop\",\"text\",\"tspan\"];h.forEach(function(t){p[t]=f,u[t]=!0}),t.exports=r},function(t,e,n){\"use strict\";function r(t){return t===window?{x:window.pageXOffset||document.documentElement.scrollLeft,y:window.pageYOffset||document.documentElement.scrollTop}:{x:t.scrollLeft,y:t.scrollTop}}t.exports=r},function(t,e,n){\"use strict\";function r(t){return t.replace(i,\"-$1\").toLowerCase()}var i=/([A-Z])/g;t.exports=r},function(t,e,n){\"use strict\";function r(t){return i(t).replace(o,\"-ms-\")}var i=n(325),o=/^ms-/;t.exports=r},function(t,e,n){\"use strict\";function r(t){return!(!t||!(\"function\"==typeof Node?t instanceof Node:\"object\"==typeof t&&\"number\"==typeof t.nodeType&&\"string\"==typeof t.nodeName))}t.exports=r},function(t,e,n){\"use strict\";function r(t){return i(t)&&3==t.nodeType}var i=n(327);t.exports=r},function(t,e,n){\"use strict\";var r=function(t){var e;for(e in t)if(t.hasOwnProperty(e))return e;return null};t.exports=r},function(t,e,n){\"use strict\";function r(t){var e={};return function(n){return e.hasOwnProperty(n)||(e[n]=t.call(this,n)),e[n]}}t.exports=r},function(t,e,n){\"use strict\";var r={Properties:{\"aria-current\":0,\"aria-details\":0,\"aria-disabled\":0,\"aria-hidden\":0,\"aria-invalid\":0,\"aria-keyshortcuts\":0,\"aria-label\":0,\"aria-roledescription\":0,\"aria-autocomplete\":0,\"aria-checked\":0,\"aria-expanded\":0,\"aria-haspopup\":0,\"aria-level\":0,\"aria-modal\":0,\"aria-multiline\":0,\"aria-multiselectable\":0,\"aria-orientation\":0,\"aria-placeholder\":0,\"aria-pressed\":0,\"aria-readonly\":0,\"aria-required\":0,\"aria-selected\":0,\"aria-sort\":0,\"aria-valuemax\":0,\"aria-valuemin\":0,\"aria-valuenow\":0,\"aria-valuetext\":0,\"aria-atomic\":0,\"aria-busy\":0,\"aria-live\":0,\"aria-relevant\":0,\"aria-dropeffect\":0,\"aria-grabbed\":0,\"aria-activedescendant\":0,\"aria-colcount\":0,\"aria-colindex\":0,\"aria-colspan\":0,\"aria-controls\":0,\"aria-describedby\":0,\"aria-errormessage\":0,\"aria-flowto\":0,\"aria-labelledby\":0,\"aria-owns\":0,\"aria-posinset\":0,\"aria-rowcount\":0,\"aria-rowindex\":0,\"aria-rowspan\":0,\"aria-setsize\":0},DOMAttributeNames:{},DOMPropertyNames:{}};t.exports=r},function(t,e,n){\"use strict\";var r=n(4),i=n(151),o={focusDOMComponent:function(){i(r.getNodeFromInstance(this))}};t.exports=o},function(t,e,n){\"use strict\";function r(){var t=window.opera;return\"object\"==typeof t&&\"function\"==typeof t.version&&parseInt(t.version(),10)<=12}function i(t){return(t.ctrlKey||t.altKey||t.metaKey)&&!(t.ctrlKey&&t.altKey)}function o(t){switch(t){case\"topCompositionStart\":return E.compositionStart;case\"topCompositionEnd\":return E.compositionEnd;case\"topCompositionUpdate\":return E.compositionUpdate}}function a(t,e){return\"topKeyDown\"===t&&e.keyCode===_}function u(t,e){switch(t){case\"topKeyUp\":return y.indexOf(e.keyCode)!==-1;case\"topKeyDown\":return e.keyCode!==_;case\"topKeyPress\":case\"topMouseDown\":case\"topBlur\":return!0;default:return!1}}function c(t){var e=t.detail;return\"object\"==typeof e&&\"data\"in e?e.data:null}function s(t,e,n,r){var i,s;if(b?i=o(t):S?u(t,n)&&(i=E.compositionEnd):a(t,n)&&(i=E.compositionStart),!i)return null;C&&(S||i!==E.compositionStart?i===E.compositionEnd&&S&&(s=S.getData()):S=v.getPooled(r));var l=g.getPooled(i,e,n,r);if(s)l.data=s;else{var f=c(n);null!==f&&(l.data=f)}return h.accumulateTwoPhaseDispatches(l),l}function l(t,e){switch(t){case\"topCompositionEnd\":return c(e);case\"topKeyPress\":var n=e.which;return n!==M?null:(T=!0,k);case\"topTextInput\":var r=e.data;return r===k&&T?null:r;default:return null}}function f(t,e){if(S){if(\"topCompositionEnd\"===t||!b&&u(t,e)){var n=S.getData();return v.release(S),S=null,n}return null}switch(t){case\"topPaste\":return null;case\"topKeyPress\":return e.which&&!i(e)?String.fromCharCode(e.which):null;case\"topCompositionEnd\":return C?null:e.data;default:return null}}function p(t,e,n,r){var i;if(i=w?l(t,n):f(t,n),!i)return null;var o=m.getPooled(E.beforeInput,e,n,r);return o.data=i,h.accumulateTwoPhaseDispatches(o),o}var h=n(23),d=n(6),v=n(340),g=n(377),m=n(380),y=[9,13,27,32],_=229,b=d.canUseDOM&&\"CompositionEvent\"in window,x=null;d.canUseDOM&&\"documentMode\"in document&&(x=document.documentMode);var w=d.canUseDOM&&\"TextEvent\"in window&&!x&&!r(),C=d.canUseDOM&&(!b||x&&x>8&&x<=11),M=32,k=String.fromCharCode(M),E={beforeInput:{phasedRegistrationNames:{bubbled:\"onBeforeInput\",captured:\"onBeforeInputCapture\"},dependencies:[\"topCompositionEnd\",\"topKeyPress\",\"topTextInput\",\"topPaste\"]},compositionEnd:{phasedRegistrationNames:{bubbled:\"onCompositionEnd\",captured:\"onCompositionEndCapture\"},dependencies:[\"topBlur\",\"topCompositionEnd\",\"topKeyDown\",\"topKeyPress\",\"topKeyUp\",\"topMouseDown\"]},compositionStart:{phasedRegistrationNames:{bubbled:\"onCompositionStart\",captured:\"onCompositionStartCapture\"},dependencies:[\"topBlur\",\"topCompositionStart\",\"topKeyDown\",\"topKeyPress\",\"topKeyUp\",\"topMouseDown\"]},compositionUpdate:{phasedRegistrationNames:{bubbled:\"onCompositionUpdate\",captured:\"onCompositionUpdateCapture\"},dependencies:[\"topBlur\",\"topCompositionUpdate\",\"topKeyDown\",\"topKeyPress\",\"topKeyUp\",\"topMouseDown\"]}},T=!1,S=null,P={eventTypes:E,extractEvents:function(t,e,n,r){return[s(t,e,n,r),p(t,e,n,r)]}};t.exports=P},function(t,e,n){\"use strict\";var r=n(154),i=n(6),o=(n(9),n(319),n(386)),a=n(326),u=n(330),c=(n(1),u(function(t){return a(t)})),s=!1,l=\"cssFloat\";if(i.canUseDOM){var f=document.createElement(\"div\").style;try{f.font=\"\"}catch(t){s=!0}void 0===document.documentElement.style.cssFloat&&(l=\"styleFloat\")}var p={createMarkupForStyles:function(t,e){var n=\"\";for(var r in t)if(t.hasOwnProperty(r)){var i=t[r];null!=i&&(n+=c(r)+\":\",n+=o(r,i,e)+\";\")}return n||null},setValueForStyles:function(t,e,n){var i=t.style;for(var a in e)if(e.hasOwnProperty(a)){var u=o(a,e[a],n);if(\"float\"!==a&&\"cssFloat\"!==a||(a=l),u)i[a]=u;else{var c=s&&r.shorthandPropertyExpansions[a];if(c)for(var f in c)i[f]=\"\";else i[a]=\"\"}}}};t.exports=p},function(t,e,n){\"use strict\";function r(t){var e=t.nodeName&&t.nodeName.toLowerCase();return\"select\"===e||\"input\"===e&&\"file\"===t.type}function i(t){var e=C.getPooled(T.change,P,t,M(t));_.accumulateTwoPhaseDispatches(e),w.batchedUpdates(o,e)}function o(t){y.enqueueEvents(t),y.processEventQueue(!1)}function a(t,e){S=t,P=e,S.attachEvent(\"onchange\",i)}function u(){S&&(S.detachEvent(\"onchange\",i),S=null,P=null)}function c(t,e){if(\"topChange\"===t)return e}function s(t,e,n){\"topFocus\"===t?(u(),a(e,n)):\"topBlur\"===t&&u()}function l(t,e){S=t,P=e,N=t.value,A=Object.getOwnPropertyDescriptor(t.constructor.prototype,\"value\"),Object.defineProperty(S,\"value\",D),S.attachEvent?S.attachEvent(\"onpropertychange\",p):S.addEventListener(\"propertychange\",p,!1)}function f(){S&&(delete S.value,S.detachEvent?S.detachEvent(\"onpropertychange\",p):S.removeEventListener(\"propertychange\",p,!1),S=null,P=null,N=null,A=null)}function p(t){if(\"value\"===t.propertyName){var e=t.srcElement.value;e!==N&&(N=e,i(t))}}function h(t,e){if(\"topInput\"===t)return e}function d(t,e,n){\"topFocus\"===t?(f(),l(e,n)):\"topBlur\"===t&&f()}function v(t,e){if((\"topSelectionChange\"===t||\"topKeyUp\"===t||\"topKeyDown\"===t)&&S&&S.value!==N)return N=S.value,P}function g(t){return t.nodeName&&\"input\"===t.nodeName.toLowerCase()&&(\"checkbox\"===t.type||\"radio\"===t.type)}function m(t,e){if(\"topClick\"===t)return e}var y=n(22),_=n(23),b=n(6),x=n(4),w=n(11),C=n(14),M=n(93),k=n(94),E=n(170),T={change:{phasedRegistrationNames:{bubbled:\"onChange\",captured:\"onChangeCapture\"},dependencies:[\"topBlur\",\"topChange\",\"topClick\",\"topFocus\",\"topInput\",\"topKeyDown\",\"topKeyUp\",\"topSelectionChange\"]}},S=null,P=null,N=null,A=null,O=!1;b.canUseDOM&&(O=k(\"change\")&&(!document.documentMode||document.documentMode>8));var I=!1;b.canUseDOM&&(I=k(\"input\")&&(!document.documentMode||document.documentMode>11));var D={get:function(){return A.get.call(this)},set:function(t){N=\"\"+t,A.set.call(this,t)}},R={eventTypes:T,extractEvents:function(t,e,n,i){var o,a,u=e?x.getNodeFromInstance(e):window;if(r(u)?O?o=c:a=s:E(u)?I?o=h:(o=v,a=d):g(u)&&(o=m),o){var l=o(t,e);if(l){var f=C.getPooled(T.change,l,n,i);return f.type=\"change\",_.accumulateTwoPhaseDispatches(f),f}}a&&a(t,u,e)}};t.exports=R},function(t,e,n){\"use strict\";var r=n(2),i=n(20),o=n(6),a=n(322),u=n(8),c=(n(0),{dangerouslyReplaceNodeWithMarkup:function(t,e){if(o.canUseDOM?void 0:r(\"56\"),e?void 0:r(\"57\"),\"HTML\"===t.nodeName?r(\"58\"):void 0,\"string\"==typeof e){var n=a(e,u)[0];t.parentNode.replaceChild(n,t)}else i.replaceChildWithTree(t,e)}});t.exports=c},function(t,e,n){\"use strict\";var r=[\"ResponderEventPlugin\",\"SimpleEventPlugin\",\"TapEventPlugin\",\"EnterLeaveEventPlugin\",\"ChangeEventPlugin\",\"SelectEventPlugin\",\"BeforeInputEventPlugin\"];t.exports=r},function(t,e,n){\"use strict\";var r=n(23),i=n(4),o=n(52),a={mouseEnter:{registrationName:\"onMouseEnter\",dependencies:[\"topMouseOut\",\"topMouseOver\"]},mouseLeave:{registrationName:\"onMouseLeave\",dependencies:[\"topMouseOut\",\"topMouseOver\"]}},u={eventTypes:a,extractEvents:function(t,e,n,u){if(\"topMouseOver\"===t&&(n.relatedTarget||n.fromElement))return null;\n",
       "if(\"topMouseOut\"!==t&&\"topMouseOver\"!==t)return null;var c;if(u.window===u)c=u;else{var s=u.ownerDocument;c=s?s.defaultView||s.parentWindow:window}var l,f;if(\"topMouseOut\"===t){l=e;var p=n.relatedTarget||n.toElement;f=p?i.getClosestInstanceFromNode(p):null}else l=null,f=e;if(l===f)return null;var h=null==l?c:i.getNodeFromInstance(l),d=null==f?c:i.getNodeFromInstance(f),v=o.getPooled(a.mouseLeave,l,n,u);v.type=\"mouseleave\",v.target=h,v.relatedTarget=d;var g=o.getPooled(a.mouseEnter,f,n,u);return g.type=\"mouseenter\",g.target=d,g.relatedTarget=h,r.accumulateEnterLeaveDispatches(v,g,l,f),[v,g]}};t.exports=u},function(t,e,n){\"use strict\";var r={topAbort:null,topAnimationEnd:null,topAnimationIteration:null,topAnimationStart:null,topBlur:null,topCanPlay:null,topCanPlayThrough:null,topChange:null,topClick:null,topCompositionEnd:null,topCompositionStart:null,topCompositionUpdate:null,topContextMenu:null,topCopy:null,topCut:null,topDoubleClick:null,topDrag:null,topDragEnd:null,topDragEnter:null,topDragExit:null,topDragLeave:null,topDragOver:null,topDragStart:null,topDrop:null,topDurationChange:null,topEmptied:null,topEncrypted:null,topEnded:null,topError:null,topFocus:null,topInput:null,topInvalid:null,topKeyDown:null,topKeyPress:null,topKeyUp:null,topLoad:null,topLoadedData:null,topLoadedMetadata:null,topLoadStart:null,topMouseDown:null,topMouseMove:null,topMouseOut:null,topMouseOver:null,topMouseUp:null,topPaste:null,topPause:null,topPlay:null,topPlaying:null,topProgress:null,topRateChange:null,topReset:null,topScroll:null,topSeeked:null,topSeeking:null,topSelectionChange:null,topStalled:null,topSubmit:null,topSuspend:null,topTextInput:null,topTimeUpdate:null,topTouchCancel:null,topTouchEnd:null,topTouchMove:null,topTouchStart:null,topTransitionEnd:null,topVolumeChange:null,topWaiting:null,topWheel:null},i={topLevelTypes:r};t.exports=i},function(t,e,n){\"use strict\";function r(t){this._root=t,this._startText=this.getText(),this._fallbackText=null}var i=n(3),o=n(17),a=n(168);i(r.prototype,{destructor:function(){this._root=null,this._startText=null,this._fallbackText=null},getText:function(){return\"value\"in this._root?this._root.value:this._root[a()]},getData:function(){if(this._fallbackText)return this._fallbackText;var t,e,n=this._startText,r=n.length,i=this.getText(),o=i.length;for(t=0;t<r&&n[t]===i[t];t++);var a=r-t;for(e=1;e<=a&&n[r-e]===i[o-e];e++);var u=e>1?1-e:void 0;return this._fallbackText=i.slice(t,u),this._fallbackText}}),o.addPoolingTo(r),t.exports=r},function(t,e,n){\"use strict\";var r=n(21),i=r.injection.MUST_USE_PROPERTY,o=r.injection.HAS_BOOLEAN_VALUE,a=r.injection.HAS_NUMERIC_VALUE,u=r.injection.HAS_POSITIVE_NUMERIC_VALUE,c=r.injection.HAS_OVERLOADED_BOOLEAN_VALUE,s={isCustomAttribute:RegExp.prototype.test.bind(new RegExp(\"^(data|aria)-[\"+r.ATTRIBUTE_NAME_CHAR+\"]*$\")),Properties:{accept:0,acceptCharset:0,accessKey:0,action:0,allowFullScreen:o,allowTransparency:0,alt:0,as:0,async:o,autoComplete:0,autoPlay:o,capture:o,cellPadding:0,cellSpacing:0,charSet:0,challenge:0,checked:i|o,cite:0,classID:0,className:0,cols:u,colSpan:0,content:0,contentEditable:0,contextMenu:0,controls:o,coords:0,crossOrigin:0,data:0,dateTime:0,default:o,defer:o,dir:0,disabled:o,download:c,draggable:0,encType:0,form:0,formAction:0,formEncType:0,formMethod:0,formNoValidate:o,formTarget:0,frameBorder:0,headers:0,height:0,hidden:o,high:0,href:0,hrefLang:0,htmlFor:0,httpEquiv:0,icon:0,id:0,inputMode:0,integrity:0,is:0,keyParams:0,keyType:0,kind:0,label:0,lang:0,list:0,loop:o,low:0,manifest:0,marginHeight:0,marginWidth:0,max:0,maxLength:0,media:0,mediaGroup:0,method:0,min:0,minLength:0,multiple:i|o,muted:i|o,name:0,nonce:0,noValidate:o,open:o,optimum:0,pattern:0,placeholder:0,playsInline:o,poster:0,preload:0,profile:0,radioGroup:0,readOnly:o,referrerPolicy:0,rel:0,required:o,reversed:o,role:0,rows:u,rowSpan:a,sandbox:0,scope:0,scoped:o,scrolling:0,seamless:o,selected:i|o,shape:0,size:u,sizes:0,span:u,spellCheck:0,src:0,srcDoc:0,srcLang:0,srcSet:0,start:a,step:0,style:0,summary:0,tabIndex:0,target:0,title:0,type:0,useMap:0,value:0,width:0,wmode:0,wrap:0,about:0,datatype:0,inlist:0,prefix:0,property:0,resource:0,typeof:0,vocab:0,autoCapitalize:0,autoCorrect:0,autoSave:0,color:0,itemProp:0,itemScope:o,itemType:0,itemID:0,itemRef:0,results:0,security:0,unselectable:0},DOMAttributeNames:{acceptCharset:\"accept-charset\",className:\"class\",htmlFor:\"for\",httpEquiv:\"http-equiv\"},DOMPropertyNames:{}};t.exports=s},function(t,e,n){\"use strict\";(function(e){function r(t,e,n,r){var i=void 0===t[n];null!=e&&i&&(t[n]=o(e,!0))}var i=n(24),o=n(169),a=(n(84),n(95)),u=n(172);n(1);\"undefined\"!=typeof e&&e.env,1;var c={instantiateChildren:function(t,e,n,i){if(null==t)return null;var o={};return u(t,r,o),o},updateChildren:function(t,e,n,r,u,c,s,l,f){if(e||t){var p,h;for(p in e)if(e.hasOwnProperty(p)){h=t&&t[p];var d=h&&h._currentElement,v=e[p];if(null!=h&&a(d,v))i.receiveComponent(h,v,u,l),e[p]=h;else{h&&(r[p]=i.getHostNode(h),i.unmountComponent(h,!1));var g=o(v,!0);e[p]=g;var m=i.mountComponent(g,u,c,s,l,f);n.push(m)}}for(p in t)!t.hasOwnProperty(p)||e&&e.hasOwnProperty(p)||(h=t[p],r[p]=i.getHostNode(h),i.unmountComponent(h,!1))}},unmountChildren:function(t,e){for(var n in t)if(t.hasOwnProperty(n)){var r=t[n];i.unmountComponent(r,e)}}};t.exports=c}).call(e,n(153))},function(t,e,n){\"use strict\";var r=n(81),i=n(350),o={processChildrenUpdates:i.dangerouslyProcessChildrenUpdates,replaceNodeWithMarkup:r.dangerouslyReplaceNodeWithMarkup};t.exports=o},function(t,e,n){\"use strict\";function r(t){}function i(t,e){}function o(t){return!(!t.prototype||!t.prototype.isReactComponent)}function a(t){return!(!t.prototype||!t.prototype.isPureReactComponent)}var u=n(2),c=n(3),s=n(26),l=n(86),f=n(15),p=n(87),h=n(40),d=(n(9),n(164)),v=n(24),g=n(38),m=(n(0),n(80)),y=n(95),_=(n(1),{ImpureClass:0,PureClass:1,StatelessFunctional:2});r.prototype.render=function(){var t=h.get(this)._currentElement.type,e=t(this.props,this.context,this.updater);return i(t,e),e};var b=1,x={construct:function(t){this._currentElement=t,this._rootNodeID=0,this._compositeType=null,this._instance=null,this._hostParent=null,this._hostContainerInfo=null,this._updateBatchNumber=null,this._pendingElement=null,this._pendingStateQueue=null,this._pendingReplaceState=!1,this._pendingForceUpdate=!1,this._renderedNodeType=null,this._renderedComponent=null,this._context=null,this._mountOrder=0,this._topLevelWrapper=null,this._pendingCallbacks=null,this._calledComponentWillUnmount=!1},mountComponent:function(t,e,n,c){this._context=c,this._mountOrder=b++,this._hostParent=e,this._hostContainerInfo=n;var l,f=this._currentElement.props,p=this._processContext(c),d=this._currentElement.type,v=t.getUpdateQueue(),m=o(d),y=this._constructComponent(m,f,p,v);m||null!=y&&null!=y.render?a(d)?this._compositeType=_.PureClass:this._compositeType=_.ImpureClass:(l=y,i(d,l),null===y||y===!1||s.isValidElement(y)?void 0:u(\"105\",d.displayName||d.name||\"Component\"),y=new r(d),this._compositeType=_.StatelessFunctional);y.props=f,y.context=p,y.refs=g,y.updater=v,this._instance=y,h.set(y,this);var x=y.state;void 0===x&&(y.state=x=null),\"object\"!=typeof x||Array.isArray(x)?u(\"106\",this.getName()||\"ReactCompositeComponent\"):void 0,this._pendingStateQueue=null,this._pendingReplaceState=!1,this._pendingForceUpdate=!1;var w;return w=y.unstable_handleError?this.performInitialMountWithErrorHandling(l,e,n,t,c):this.performInitialMount(l,e,n,t,c),y.componentDidMount&&t.getReactMountReady().enqueue(y.componentDidMount,y),w},_constructComponent:function(t,e,n,r){return this._constructComponentWithoutOwner(t,e,n,r)},_constructComponentWithoutOwner:function(t,e,n,r){var i=this._currentElement.type;return t?new i(e,n,r):i(e,n,r)},performInitialMountWithErrorHandling:function(t,e,n,r,i){var o,a=r.checkpoint();try{o=this.performInitialMount(t,e,n,r,i)}catch(u){r.rollback(a),this._instance.unstable_handleError(u),this._pendingStateQueue&&(this._instance.state=this._processPendingState(this._instance.props,this._instance.context)),a=r.checkpoint(),this._renderedComponent.unmountComponent(!0),r.rollback(a),o=this.performInitialMount(t,e,n,r,i)}return o},performInitialMount:function(t,e,n,r,i){var o=this._instance,a=0;o.componentWillMount&&(o.componentWillMount(),this._pendingStateQueue&&(o.state=this._processPendingState(o.props,o.context))),void 0===t&&(t=this._renderValidatedComponent());var u=d.getType(t);this._renderedNodeType=u;var c=this._instantiateReactComponent(t,u!==d.EMPTY);this._renderedComponent=c;var s=v.mountComponent(c,r,e,n,this._processChildContext(i),a);return s},getHostNode:function(){return v.getHostNode(this._renderedComponent)},unmountComponent:function(t){if(this._renderedComponent){var e=this._instance;if(e.componentWillUnmount&&!e._calledComponentWillUnmount)if(e._calledComponentWillUnmount=!0,t){var n=this.getName()+\".componentWillUnmount()\";p.invokeGuardedCallback(n,e.componentWillUnmount.bind(e))}else e.componentWillUnmount();this._renderedComponent&&(v.unmountComponent(this._renderedComponent,t),this._renderedNodeType=null,this._renderedComponent=null,this._instance=null),this._pendingStateQueue=null,this._pendingReplaceState=!1,this._pendingForceUpdate=!1,this._pendingCallbacks=null,this._pendingElement=null,this._context=null,this._rootNodeID=0,this._topLevelWrapper=null,h.remove(e)}},_maskContext:function(t){var e=this._currentElement.type,n=e.contextTypes;if(!n)return g;var r={};for(var i in n)r[i]=t[i];return r},_processContext:function(t){var e=this._maskContext(t);return e},_processChildContext:function(t){var e,n=this._currentElement.type,r=this._instance;if(r.getChildContext&&(e=r.getChildContext()),e){\"object\"!=typeof n.childContextTypes?u(\"107\",this.getName()||\"ReactCompositeComponent\"):void 0;for(var i in e)i in n.childContextTypes?void 0:u(\"108\",this.getName()||\"ReactCompositeComponent\",i);return c({},t,e)}return t},_checkContextTypes:function(t,e,n){},receiveComponent:function(t,e,n){var r=this._currentElement,i=this._context;this._pendingElement=null,this.updateComponent(e,r,t,i,n)},performUpdateIfNecessary:function(t){null!=this._pendingElement?v.receiveComponent(this,this._pendingElement,t,this._context):null!==this._pendingStateQueue||this._pendingForceUpdate?this.updateComponent(t,this._currentElement,this._currentElement,this._context,this._context):this._updateBatchNumber=null},updateComponent:function(t,e,n,r,i){var o=this._instance;null==o?u(\"136\",this.getName()||\"ReactCompositeComponent\"):void 0;var a,c=!1;this._context===i?a=o.context:(a=this._processContext(i),c=!0);var s=e.props,l=n.props;e!==n&&(c=!0),c&&o.componentWillReceiveProps&&o.componentWillReceiveProps(l,a);var f=this._processPendingState(l,a),p=!0;this._pendingForceUpdate||(o.shouldComponentUpdate?p=o.shouldComponentUpdate(l,f,a):this._compositeType===_.PureClass&&(p=!m(s,l)||!m(o.state,f))),this._updateBatchNumber=null,p?(this._pendingForceUpdate=!1,this._performComponentUpdate(n,l,f,a,t,i)):(this._currentElement=n,this._context=i,o.props=l,o.state=f,o.context=a)},_processPendingState:function(t,e){var n=this._instance,r=this._pendingStateQueue,i=this._pendingReplaceState;if(this._pendingReplaceState=!1,this._pendingStateQueue=null,!r)return n.state;if(i&&1===r.length)return r[0];for(var o=c({},i?r[0]:n.state),a=i?1:0;a<r.length;a++){var u=r[a];c(o,\"function\"==typeof u?u.call(n,o,t,e):u)}return o},_performComponentUpdate:function(t,e,n,r,i,o){var a,u,c,s=this._instance,l=Boolean(s.componentDidUpdate);l&&(a=s.props,u=s.state,c=s.context),s.componentWillUpdate&&s.componentWillUpdate(e,n,r),this._currentElement=t,this._context=o,s.props=e,s.state=n,s.context=r,this._updateRenderedComponent(i,o),l&&i.getReactMountReady().enqueue(s.componentDidUpdate.bind(s,a,u,c),s)},_updateRenderedComponent:function(t,e){var n=this._renderedComponent,r=n._currentElement,i=this._renderValidatedComponent(),o=0;if(y(r,i))v.receiveComponent(n,i,t,this._processChildContext(e));else{var a=v.getHostNode(n);v.unmountComponent(n,!1);var u=d.getType(i);this._renderedNodeType=u;var c=this._instantiateReactComponent(i,u!==d.EMPTY);this._renderedComponent=c;var s=v.mountComponent(c,t,this._hostParent,this._hostContainerInfo,this._processChildContext(e),o);this._replaceNodeWithMarkup(a,s,n)}},_replaceNodeWithMarkup:function(t,e,n){l.replaceNodeWithMarkup(t,e,n)},_renderValidatedComponentWithoutOwnerOrContext:function(){var t,e=this._instance;return t=e.render()},_renderValidatedComponent:function(){var t;if(this._compositeType!==_.StatelessFunctional){f.current=this;try{t=this._renderValidatedComponentWithoutOwnerOrContext()}finally{f.current=null}}else t=this._renderValidatedComponentWithoutOwnerOrContext();return null===t||t===!1||s.isValidElement(t)?void 0:u(\"109\",this.getName()||\"ReactCompositeComponent\"),t},attachRef:function(t,e){var n=this.getPublicInstance();null==n?u(\"110\"):void 0;var r=e.getPublicInstance(),i=n.refs===g?n.refs={}:n.refs;i[t]=r},detachRef:function(t){var e=this.getPublicInstance().refs;delete e[t]},getName:function(){var t=this._currentElement.type,e=this._instance&&this._instance.constructor;return t.displayName||e&&e.displayName||t.name||e&&e.name||null},getPublicInstance:function(){var t=this._instance;return this._compositeType===_.StatelessFunctional?null:t},_instantiateReactComponent:null};t.exports=x},function(t,e,n){\"use strict\";var r=n(4),i=n(358),o=n(163),a=n(24),u=n(11),c=n(371),s=n(387),l=n(167),f=n(395);n(1);i.inject();var p={findDOMNode:s,render:o.render,unmountComponentAtNode:o.unmountComponentAtNode,version:c,unstable_batchedUpdates:u.batchedUpdates,unstable_renderSubtreeIntoContainer:f};\"undefined\"!=typeof __REACT_DEVTOOLS_GLOBAL_HOOK__&&\"function\"==typeof __REACT_DEVTOOLS_GLOBAL_HOOK__.inject&&__REACT_DEVTOOLS_GLOBAL_HOOK__.inject({ComponentTree:{getClosestInstanceFromNode:r.getClosestInstanceFromNode,getNodeFromInstance:function(t){return t._renderedComponent&&(t=l(t)),t?r.getNodeFromInstance(t):null}},Mount:o,Reconciler:a});t.exports=p},function(t,e,n){\"use strict\";function r(t){if(t){var e=t._currentElement._owner||null;if(e){var n=e.getName();if(n)return\" This DOM node was rendered by `\"+n+\"`.\"}}return\"\"}function i(t,e){e&&(G[t._tag]&&(null!=e.children||null!=e.dangerouslySetInnerHTML?v(\"137\",t._tag,t._currentElement._owner?\" Check the render method of \"+t._currentElement._owner.getName()+\".\":\"\"):void 0),null!=e.dangerouslySetInnerHTML&&(null!=e.children?v(\"60\"):void 0,\"object\"==typeof e.dangerouslySetInnerHTML&&V in e.dangerouslySetInnerHTML?void 0:v(\"61\")),null!=e.style&&\"object\"!=typeof e.style?v(\"62\",r(t)):void 0)}function o(t,e,n,r){if(!(r instanceof I)){var i=t._hostContainerInfo,o=i._node&&i._node.nodeType===H,u=o?i._node:i._ownerDocument;F(e,u),r.getReactMountReady().enqueue(a,{inst:t,registrationName:e,listener:n})}}function a(){var t=this;C.putListener(t.inst,t.registrationName,t.listener)}function u(){var t=this;S.postMountWrapper(t)}function c(){var t=this;A.postMountWrapper(t)}function s(){var t=this;P.postMountWrapper(t)}function l(){var t=this;t._rootNodeID?void 0:v(\"63\");var e=U(t);switch(e?void 0:v(\"64\"),t._tag){case\"iframe\":case\"object\":t._wrapperState.listeners=[k.trapBubbledEvent(\"topLoad\",\"load\",e)];break;case\"video\":case\"audio\":t._wrapperState.listeners=[];for(var n in q)q.hasOwnProperty(n)&&t._wrapperState.listeners.push(k.trapBubbledEvent(n,q[n],e));break;case\"source\":t._wrapperState.listeners=[k.trapBubbledEvent(\"topError\",\"error\",e)];break;case\"img\":t._wrapperState.listeners=[k.trapBubbledEvent(\"topError\",\"error\",e),k.trapBubbledEvent(\"topLoad\",\"load\",e)];break;case\"form\":t._wrapperState.listeners=[k.trapBubbledEvent(\"topReset\",\"reset\",e),k.trapBubbledEvent(\"topSubmit\",\"submit\",e)];break;case\"input\":case\"select\":case\"textarea\":t._wrapperState.listeners=[k.trapBubbledEvent(\"topInvalid\",\"invalid\",e)]}}function f(){N.postUpdateWrapper(this)}function p(t){Z.call(X,t)||($.test(t)?void 0:v(\"65\",t),X[t]=!0)}function h(t,e){return t.indexOf(\"-\")>=0||null!=e.is}function d(t){var e=t.type;p(e),this._currentElement=t,this._tag=e.toLowerCase(),this._namespaceURI=null,this._renderedChildren=null,this._previousStyle=null,this._previousStyleCopy=null,this._hostNode=null,this._hostParent=null,this._rootNodeID=0,this._domID=0,this._hostContainerInfo=null,this._wrapperState=null,this._topLevelWrapper=null,this._flags=0}var v=n(2),g=n(3),m=n(332),y=n(334),_=n(20),b=n(82),x=n(21),w=n(156),C=n(22),M=n(83),k=n(51),E=n(157),T=n(4),S=n(351),P=n(352),N=n(158),A=n(355),O=(n(9),n(364)),I=n(369),D=(n(8),n(54)),R=(n(0),n(94),n(80),n(96),n(1),E),L=C.deleteListener,U=T.getNodeFromInstance,F=k.listenTo,j=M.registrationNameModules,B={string:!0,number:!0},W=\"style\",V=\"__html\",z={children:null,dangerouslySetInnerHTML:null,suppressContentEditableWarning:null},H=11,q={topAbort:\"abort\",topCanPlay:\"canplay\",topCanPlayThrough:\"canplaythrough\",topDurationChange:\"durationchange\",topEmptied:\"emptied\",topEncrypted:\"encrypted\",topEnded:\"ended\",topError:\"error\",topLoadedData:\"loadeddata\",topLoadedMetadata:\"loadedmetadata\",topLoadStart:\"loadstart\",topPause:\"pause\",topPlay:\"play\",topPlaying:\"playing\",topProgress:\"progress\",topRateChange:\"ratechange\",topSeeked:\"seeked\",topSeeking:\"seeking\",topStalled:\"stalled\",topSuspend:\"suspend\",topTimeUpdate:\"timeupdate\",topVolumeChange:\"volumechange\",topWaiting:\"waiting\"},Y={area:!0,base:!0,br:!0,col:!0,embed:!0,hr:!0,img:!0,input:!0,keygen:!0,link:!0,meta:!0,param:!0,source:!0,track:!0,wbr:!0},K={listing:!0,pre:!0,textarea:!0},G=g({menuitem:!0},Y),$=/^[a-zA-Z][a-zA-Z:_\\.\\-\\d]*$/,X={},Z={}.hasOwnProperty,Q=1;d.displayName=\"ReactDOMComponent\",d.Mixin={mountComponent:function(t,e,n,r){this._rootNodeID=Q++,this._domID=n._idCounter++,this._hostParent=e,this._hostContainerInfo=n;var o=this._currentElement.props;switch(this._tag){case\"audio\":case\"form\":case\"iframe\":case\"img\":case\"link\":case\"object\":case\"source\":case\"video\":this._wrapperState={listeners:null},t.getReactMountReady().enqueue(l,this);break;case\"input\":S.mountWrapper(this,o,e),o=S.getHostProps(this,o),t.getReactMountReady().enqueue(l,this);break;case\"option\":P.mountWrapper(this,o,e),o=P.getHostProps(this,o);break;case\"select\":N.mountWrapper(this,o,e),o=N.getHostProps(this,o),t.getReactMountReady().enqueue(l,this);break;case\"textarea\":A.mountWrapper(this,o,e),o=A.getHostProps(this,o),t.getReactMountReady().enqueue(l,this)}i(this,o);var a,f;null!=e?(a=e._namespaceURI,f=e._tag):n._tag&&(a=n._namespaceURI,f=n._tag),(null==a||a===b.svg&&\"foreignobject\"===f)&&(a=b.html),a===b.html&&(\"svg\"===this._tag?a=b.svg:\"math\"===this._tag&&(a=b.mathml)),this._namespaceURI=a;var p;if(t.useCreateElement){var h,d=n._ownerDocument;if(a===b.html)if(\"script\"===this._tag){var v=d.createElement(\"div\"),g=this._currentElement.type;v.innerHTML=\"<\"+g+\"></\"+g+\">\",h=v.removeChild(v.firstChild)}else h=o.is?d.createElement(this._currentElement.type,o.is):d.createElement(this._currentElement.type);else h=d.createElementNS(a,this._currentElement.type);T.precacheNode(this,h),this._flags|=R.hasCachedChildNodes,this._hostParent||w.setAttributeForRoot(h),this._updateDOMProperties(null,o,t);var y=_(h);this._createInitialChildren(t,o,r,y),p=y}else{var x=this._createOpenTagMarkupAndPutListeners(t,o),C=this._createContentMarkup(t,o,r);p=!C&&Y[this._tag]?x+\"/>\":x+\">\"+C+\"</\"+this._currentElement.type+\">\"}switch(this._tag){case\"input\":t.getReactMountReady().enqueue(u,this),o.autoFocus&&t.getReactMountReady().enqueue(m.focusDOMComponent,this);break;case\"textarea\":t.getReactMountReady().enqueue(c,this),o.autoFocus&&t.getReactMountReady().enqueue(m.focusDOMComponent,this);break;case\"select\":o.autoFocus&&t.getReactMountReady().enqueue(m.focusDOMComponent,this);break;case\"button\":o.autoFocus&&t.getReactMountReady().enqueue(m.focusDOMComponent,this);break;case\"option\":t.getReactMountReady().enqueue(s,this)}return p},_createOpenTagMarkupAndPutListeners:function(t,e){var n=\"<\"+this._currentElement.type;for(var r in e)if(e.hasOwnProperty(r)){var i=e[r];if(null!=i)if(j.hasOwnProperty(r))i&&o(this,r,i,t);else{r===W&&(i&&(i=this._previousStyleCopy=g({},e.style)),i=y.createMarkupForStyles(i,this));var a=null;null!=this._tag&&h(this._tag,e)?z.hasOwnProperty(r)||(a=w.createMarkupForCustomAttribute(r,i)):a=w.createMarkupForProperty(r,i),a&&(n+=\" \"+a)}}return t.renderToStaticMarkup?n:(this._hostParent||(n+=\" \"+w.createMarkupForRoot()),n+=\" \"+w.createMarkupForID(this._domID))},_createContentMarkup:function(t,e,n){var r=\"\",i=e.dangerouslySetInnerHTML;if(null!=i)null!=i.__html&&(r=i.__html);else{var o=B[typeof e.children]?e.children:null,a=null!=o?null:e.children;if(null!=o)r=D(o);else if(null!=a){var u=this.mountChildren(a,t,n);r=u.join(\"\")}}return K[this._tag]&&\"\\n\"===r.charAt(0)?\"\\n\"+r:r},_createInitialChildren:function(t,e,n,r){var i=e.dangerouslySetInnerHTML;if(null!=i)null!=i.__html&&_.queueHTML(r,i.__html);else{var o=B[typeof e.children]?e.children:null,a=null!=o?null:e.children;if(null!=o)\"\"!==o&&_.queueText(r,o);else if(null!=a)for(var u=this.mountChildren(a,t,n),c=0;c<u.length;c++)_.queueChild(r,u[c])}},receiveComponent:function(t,e,n){var r=this._currentElement;this._currentElement=t,this.updateComponent(e,r,t,n)},updateComponent:function(t,e,n,r){var o=e.props,a=this._currentElement.props;switch(this._tag){case\"input\":o=S.getHostProps(this,o),a=S.getHostProps(this,a);break;case\"option\":o=P.getHostProps(this,o),a=P.getHostProps(this,a);break;case\"select\":o=N.getHostProps(this,o),a=N.getHostProps(this,a);break;case\"textarea\":o=A.getHostProps(this,o),a=A.getHostProps(this,a)}switch(i(this,a),this._updateDOMProperties(o,a,t),this._updateDOMChildren(o,a,t,r),this._tag){case\"input\":S.updateWrapper(this);break;case\"textarea\":A.updateWrapper(this);break;case\"select\":t.getReactMountReady().enqueue(f,this)}},_updateDOMProperties:function(t,e,n){var r,i,a;for(r in t)if(!e.hasOwnProperty(r)&&t.hasOwnProperty(r)&&null!=t[r])if(r===W){var u=this._previousStyleCopy;for(i in u)u.hasOwnProperty(i)&&(a=a||{},a[i]=\"\");this._previousStyleCopy=null}else j.hasOwnProperty(r)?t[r]&&L(this,r):h(this._tag,t)?z.hasOwnProperty(r)||w.deleteValueForAttribute(U(this),r):(x.properties[r]||x.isCustomAttribute(r))&&w.deleteValueForProperty(U(this),r);for(r in e){var c=e[r],s=r===W?this._previousStyleCopy:null!=t?t[r]:void 0;if(e.hasOwnProperty(r)&&c!==s&&(null!=c||null!=s))if(r===W)if(c?c=this._previousStyleCopy=g({},c):this._previousStyleCopy=null,s){for(i in s)!s.hasOwnProperty(i)||c&&c.hasOwnProperty(i)||(a=a||{},a[i]=\"\");for(i in c)c.hasOwnProperty(i)&&s[i]!==c[i]&&(a=a||{},a[i]=c[i])}else a=c;else if(j.hasOwnProperty(r))c?o(this,r,c,n):s&&L(this,r);else if(h(this._tag,e))z.hasOwnProperty(r)||w.setValueForAttribute(U(this),r,c);else if(x.properties[r]||x.isCustomAttribute(r)){var l=U(this);null!=c?w.setValueForProperty(l,r,c):w.deleteValueForProperty(l,r)}}a&&y.setValueForStyles(U(this),a,this)},_updateDOMChildren:function(t,e,n,r){var i=B[typeof t.children]?t.children:null,o=B[typeof e.children]?e.children:null,a=t.dangerouslySetInnerHTML&&t.dangerouslySetInnerHTML.__html,u=e.dangerouslySetInnerHTML&&e.dangerouslySetInnerHTML.__html,c=null!=i?null:t.children,s=null!=o?null:e.children,l=null!=i||null!=a,f=null!=o||null!=u;null!=c&&null==s?this.updateChildren(null,n,r):l&&!f&&this.updateTextContent(\"\"),null!=o?i!==o&&this.updateTextContent(\"\"+o):null!=u?a!==u&&this.updateMarkup(\"\"+u):null!=s&&this.updateChildren(s,n,r)},getHostNode:function(){return U(this)},unmountComponent:function(t){switch(this._tag){case\"audio\":case\"form\":case\"iframe\":case\"img\":case\"link\":case\"object\":case\"source\":case\"video\":var e=this._wrapperState.listeners;if(e)for(var n=0;n<e.length;n++)e[n].remove();break;case\"html\":case\"head\":case\"body\":v(\"66\",this._tag)}this.unmountChildren(t),T.uncacheNode(this),C.deleteAllListeners(this),this._rootNodeID=0,this._domID=0,this._wrapperState=null},getPublicInstance:function(){return U(this)}},g(d.prototype,d.Mixin,O.Mixin),t.exports=d},function(t,e,n){\"use strict\";function r(t,e){var n={_topLevelWrapper:t,_idCounter:1,_ownerDocument:e?e.nodeType===i?e:e.ownerDocument:null,_node:e,_tag:e?e.nodeName.toLowerCase():null,_namespaceURI:e?e.namespaceURI:null};return n}var i=(n(96),9);t.exports=r},function(t,e,n){\"use strict\";var r=n(3),i=n(20),o=n(4),a=function(t){this._currentElement=null,this._hostNode=null,this._hostParent=null,this._hostContainerInfo=null,this._domID=0};r(a.prototype,{mountComponent:function(t,e,n,r){var a=n._idCounter++;this._domID=a,this._hostParent=e,this._hostContainerInfo=n;var u=\" react-empty: \"+this._domID+\" \";if(t.useCreateElement){var c=n._ownerDocument,s=c.createComment(u);return o.precacheNode(this,s),i(s)}return t.renderToStaticMarkup?\"\":\"<!--\"+u+\"-->\"},receiveComponent:function(){},getHostNode:function(){return o.getNodeFromInstance(this)},unmountComponent:function(){o.uncacheNode(this)}}),t.exports=a},function(t,e,n){\"use strict\";var r={useCreateElement:!0,useFiber:!1};t.exports=r},function(t,e,n){\"use strict\";var r=n(81),i=n(4),o={dangerouslyProcessChildrenUpdates:function(t,e){var n=i.getNodeFromInstance(t);r.processUpdates(n,e)}};t.exports=o},function(t,e,n){\"use strict\";function r(){this._rootNodeID&&f.updateWrapper(this)}function i(t){var e=this._currentElement.props,n=c.executeOnChange(e,t);l.asap(r,this);var i=e.name;if(\"radio\"===e.type&&null!=i){for(var a=s.getNodeFromInstance(this),u=a;u.parentNode;)u=u.parentNode;for(var f=u.querySelectorAll(\"input[name=\"+JSON.stringify(\"\"+i)+'][type=\"radio\"]'),p=0;p<f.length;p++){var h=f[p];if(h!==a&&h.form===a.form){var d=s.getInstanceFromNode(h);d?void 0:o(\"90\"),l.asap(r,d)}}}return n}var o=n(2),a=n(3),u=n(156),c=n(85),s=n(4),l=n(11),f=(n(0),n(1),{getHostProps:function(t,e){var n=c.getValue(e),r=c.getChecked(e),i=a({type:void 0,step:void 0,min:void 0,max:void 0},e,{defaultChecked:void 0,defaultValue:void 0,value:null!=n?n:t._wrapperState.initialValue,checked:null!=r?r:t._wrapperState.initialChecked,onChange:t._wrapperState.onChange});return i},mountWrapper:function(t,e){var n=e.defaultValue;t._wrapperState={initialChecked:null!=e.checked?e.checked:e.defaultChecked,initialValue:null!=e.value?e.value:n,listeners:null,onChange:i.bind(t)}},updateWrapper:function(t){var e=t._currentElement.props,n=e.checked;null!=n&&u.setValueForProperty(s.getNodeFromInstance(t),\"checked\",n||!1);var r=s.getNodeFromInstance(t),i=c.getValue(e);if(null!=i){var o=\"\"+i;o!==r.value&&(r.value=o)}else null==e.value&&null!=e.defaultValue&&r.defaultValue!==\"\"+e.defaultValue&&(r.defaultValue=\"\"+e.defaultValue),null==e.checked&&null!=e.defaultChecked&&(r.defaultChecked=!!e.defaultChecked)},postMountWrapper:function(t){var e=t._currentElement.props,n=s.getNodeFromInstance(t);switch(e.type){case\"submit\":case\"reset\":break;case\"color\":case\"date\":case\"datetime\":case\"datetime-local\":case\"month\":case\"time\":case\"week\":n.value=\"\",n.value=n.defaultValue;break;default:n.value=n.value}var r=n.name;\"\"!==r&&(n.name=\"\"),n.defaultChecked=!n.defaultChecked,n.defaultChecked=!n.defaultChecked,\"\"!==r&&(n.name=r)}});t.exports=f},function(t,e,n){\"use strict\";function r(t){var e=\"\";return o.Children.forEach(t,function(t){null!=t&&(\"string\"==typeof t||\"number\"==typeof t?e+=t:c||(c=!0))}),e}var i=n(3),o=n(26),a=n(4),u=n(158),c=(n(1),!1),s={mountWrapper:function(t,e,n){var i=null;if(null!=n){var o=n;\"optgroup\"===o._tag&&(o=o._hostParent),null!=o&&\"select\"===o._tag&&(i=u.getSelectValueContext(o))}var a=null;if(null!=i){var c;if(c=null!=e.value?e.value+\"\":r(e.children),a=!1,Array.isArray(i)){for(var s=0;s<i.length;s++)if(\"\"+i[s]===c){a=!0;break}}else a=\"\"+i===c}t._wrapperState={selected:a}},postMountWrapper:function(t){var e=t._currentElement.props;if(null!=e.value){var n=a.getNodeFromInstance(t);n.setAttribute(\"value\",e.value)}},getHostProps:function(t,e){var n=i({selected:void 0,children:void 0},e);null!=t._wrapperState.selected&&(n.selected=t._wrapperState.selected);var o=r(e.children);return o&&(n.children=o),n}};t.exports=s},function(t,e,n){\"use strict\";function r(t,e,n,r){return t===n&&e===r}function i(t){var e=document.selection,n=e.createRange(),r=n.text.length,i=n.duplicate();i.moveToElementText(t),i.setEndPoint(\"EndToStart\",n);var o=i.text.length,a=o+r;return{start:o,end:a}}function o(t){var e=window.getSelection&&window.getSelection();if(!e||0===e.rangeCount)return null;var n=e.anchorNode,i=e.anchorOffset,o=e.focusNode,a=e.focusOffset,u=e.getRangeAt(0);try{u.startContainer.nodeType,u.endContainer.nodeType}catch(t){return null}var c=r(e.anchorNode,e.anchorOffset,e.focusNode,e.focusOffset),s=c?0:u.toString().length,l=u.cloneRange();l.selectNodeContents(t),l.setEnd(u.startContainer,u.startOffset);var f=r(l.startContainer,l.startOffset,l.endContainer,l.endOffset),p=f?0:l.toString().length,h=p+s,d=document.createRange();d.setStart(n,i),d.setEnd(o,a);var v=d.collapsed;return{start:v?h:p,end:v?p:h}}function a(t,e){var n,r,i=document.selection.createRange().duplicate();void 0===e.end?(n=e.start,r=n):e.start>e.end?(n=e.end,r=e.start):(n=e.start,r=e.end),i.moveToElementText(t),i.moveStart(\"character\",n),i.setEndPoint(\"EndToStart\",i),i.moveEnd(\"character\",r-n),i.select()}function u(t,e){if(window.getSelection){var n=window.getSelection(),r=t[l()].length,i=Math.min(e.start,r),o=void 0===e.end?i:Math.min(e.end,r);if(!n.extend&&i>o){var a=o;o=i,i=a}var u=s(t,i),c=s(t,o);if(u&&c){var f=document.createRange();f.setStart(u.node,u.offset),n.removeAllRanges(),i>o?(n.addRange(f),n.extend(c.node,c.offset)):(f.setEnd(c.node,c.offset),n.addRange(f))}}}var c=n(6),s=n(392),l=n(168),f=c.canUseDOM&&\"selection\"in document&&!(\"getSelection\"in window),p={getOffsets:f?i:o,setOffsets:f?a:u};t.exports=p},function(t,e,n){\"use strict\";var r=n(2),i=n(3),o=n(81),a=n(20),u=n(4),c=n(54),s=(n(0),n(96),function(t){this._currentElement=t,this._stringText=\"\"+t,this._hostNode=null,this._hostParent=null,this._domID=0,this._mountIndex=0,this._closingComment=null,this._commentNodes=null});i(s.prototype,{mountComponent:function(t,e,n,r){var i=n._idCounter++,o=\" react-text: \"+i+\" \",s=\" /react-text \";if(this._domID=i,this._hostParent=e,t.useCreateElement){var l=n._ownerDocument,f=l.createComment(o),p=l.createComment(s),h=a(l.createDocumentFragment());return a.queueChild(h,a(f)),this._stringText&&a.queueChild(h,a(l.createTextNode(this._stringText))),a.queueChild(h,a(p)),u.precacheNode(this,f),this._closingComment=p,h}var d=c(this._stringText);return t.renderToStaticMarkup?d:\"<!--\"+o+\"-->\"+d+\"<!--\"+s+\"-->\"},receiveComponent:function(t,e){if(t!==this._currentElement){this._currentElement=t;var n=\"\"+t;if(n!==this._stringText){this._stringText=n;var r=this.getHostNode();o.replaceDelimitedText(r[0],r[1],n)}}},getHostNode:function(){var t=this._commentNodes;if(t)return t;if(!this._closingComment)for(var e=u.getNodeFromInstance(this),n=e.nextSibling;;){if(null==n?r(\"67\",this._domID):void 0,8===n.nodeType&&\" /react-text \"===n.nodeValue){this._closingComment=n;break}n=n.nextSibling}return t=[this._hostNode,this._closingComment],this._commentNodes=t,t},unmountComponent:function(){this._closingComment=null,this._commentNodes=null,u.uncacheNode(this)}}),t.exports=s},function(t,e,n){\"use strict\";function r(){this._rootNodeID&&l.updateWrapper(this)}function i(t){var e=this._currentElement.props,n=u.executeOnChange(e,t);return s.asap(r,this),n}var o=n(2),a=n(3),u=n(85),c=n(4),s=n(11),l=(n(0),n(1),{getHostProps:function(t,e){null!=e.dangerouslySetInnerHTML?o(\"91\"):void 0;var n=a({},e,{value:void 0,defaultValue:void 0,children:\"\"+t._wrapperState.initialValue,onChange:t._wrapperState.onChange});return n},mountWrapper:function(t,e){var n=u.getValue(e),r=n;if(null==n){var a=e.defaultValue,c=e.children;null!=c&&(null!=a?o(\"92\"):void 0,Array.isArray(c)&&(c.length<=1?void 0:o(\"93\"),c=c[0]),a=\"\"+c),null==a&&(a=\"\"),r=a}t._wrapperState={initialValue:\"\"+r,listeners:null,onChange:i.bind(t)}},updateWrapper:function(t){var e=t._currentElement.props,n=c.getNodeFromInstance(t),r=u.getValue(e);if(null!=r){var i=\"\"+r;i!==n.value&&(n.value=i),null==e.defaultValue&&(n.defaultValue=i)}null!=e.defaultValue&&(n.defaultValue=e.defaultValue)},postMountWrapper:function(t){var e=c.getNodeFromInstance(t),n=e.textContent;\n",
       "n===t._wrapperState.initialValue&&(e.value=n)}});t.exports=l},function(t,e,n){\"use strict\";function r(t,e){\"_hostNode\"in t?void 0:c(\"33\"),\"_hostNode\"in e?void 0:c(\"33\");for(var n=0,r=t;r;r=r._hostParent)n++;for(var i=0,o=e;o;o=o._hostParent)i++;for(;n-i>0;)t=t._hostParent,n--;for(;i-n>0;)e=e._hostParent,i--;for(var a=n;a--;){if(t===e)return t;t=t._hostParent,e=e._hostParent}return null}function i(t,e){\"_hostNode\"in t?void 0:c(\"35\"),\"_hostNode\"in e?void 0:c(\"35\");for(;e;){if(e===t)return!0;e=e._hostParent}return!1}function o(t){return\"_hostNode\"in t?void 0:c(\"36\"),t._hostParent}function a(t,e,n){for(var r=[];t;)r.push(t),t=t._hostParent;var i;for(i=r.length;i-- >0;)e(r[i],\"captured\",n);for(i=0;i<r.length;i++)e(r[i],\"bubbled\",n)}function u(t,e,n,i,o){for(var a=t&&e?r(t,e):null,u=[];t&&t!==a;)u.push(t),t=t._hostParent;for(var c=[];e&&e!==a;)c.push(e),e=e._hostParent;var s;for(s=0;s<u.length;s++)n(u[s],\"bubbled\",i);for(s=c.length;s-- >0;)n(c[s],\"captured\",o)}var c=n(2);n(0);t.exports={isAncestor:i,getLowestCommonAncestor:r,getParentInstance:o,traverseTwoPhase:a,traverseEnterLeave:u}},function(t,e,n){\"use strict\";function r(){this.reinitializeTransaction()}var i=n(3),o=n(11),a=n(53),u=n(8),c={initialize:u,close:function(){p.isBatchingUpdates=!1}},s={initialize:u,close:o.flushBatchedUpdates.bind(o)},l=[s,c];i(r.prototype,a,{getTransactionWrappers:function(){return l}});var f=new r,p={isBatchingUpdates:!1,batchedUpdates:function(t,e,n,r,i,o){var a=p.isBatchingUpdates;return p.isBatchingUpdates=!0,a?t(e,n,r,i,o):f.perform(t,null,e,n,r,i,o)}};t.exports=p},function(t,e,n){\"use strict\";function r(){C||(C=!0,y.EventEmitter.injectReactEventListener(m),y.EventPluginHub.injectEventPluginOrder(u),y.EventPluginUtils.injectComponentTree(p),y.EventPluginUtils.injectTreeTraversal(d),y.EventPluginHub.injectEventPluginsByName({SimpleEventPlugin:w,EnterLeaveEventPlugin:c,ChangeEventPlugin:a,SelectEventPlugin:x,BeforeInputEventPlugin:o}),y.HostComponent.injectGenericComponentClass(f),y.HostComponent.injectTextComponentClass(v),y.DOMProperty.injectDOMPropertyConfig(i),y.DOMProperty.injectDOMPropertyConfig(s),y.DOMProperty.injectDOMPropertyConfig(b),y.EmptyComponent.injectEmptyComponentFactory(function(t){return new h(t)}),y.Updates.injectReconcileTransaction(_),y.Updates.injectBatchingStrategy(g),y.Component.injectEnvironment(l))}var i=n(331),o=n(333),a=n(335),u=n(337),c=n(338),s=n(341),l=n(343),f=n(346),p=n(4),h=n(348),d=n(356),v=n(354),g=n(357),m=n(361),y=n(362),_=n(367),b=n(372),x=n(373),w=n(374),C=!1;t.exports={inject:r}},function(t,e,n){\"use strict\";var r=\"function\"==typeof Symbol&&Symbol.for&&Symbol.for(\"react.element\")||60103;t.exports=r},function(t,e,n){\"use strict\";function r(t){i.enqueueEvents(t),i.processEventQueue(!1)}var i=n(22),o={handleTopLevel:function(t,e,n,o){var a=i.extractEvents(t,e,n,o);r(a)}};t.exports=o},function(t,e,n){\"use strict\";function r(t){for(;t._hostParent;)t=t._hostParent;var e=f.getNodeFromInstance(t),n=e.parentNode;return f.getClosestInstanceFromNode(n)}function i(t,e){this.topLevelType=t,this.nativeEvent=e,this.ancestors=[]}function o(t){var e=h(t.nativeEvent),n=f.getClosestInstanceFromNode(e),i=n;do t.ancestors.push(i),i=i&&r(i);while(i);for(var o=0;o<t.ancestors.length;o++)n=t.ancestors[o],v._handleTopLevel(t.topLevelType,n,t.nativeEvent,h(t.nativeEvent))}function a(t){var e=d(window);t(e)}var u=n(3),c=n(150),s=n(6),l=n(17),f=n(4),p=n(11),h=n(93),d=n(324);u(i.prototype,{destructor:function(){this.topLevelType=null,this.nativeEvent=null,this.ancestors.length=0}}),l.addPoolingTo(i,l.twoArgumentPooler);var v={_enabled:!0,_handleTopLevel:null,WINDOW_HANDLE:s.canUseDOM?window:null,setHandleTopLevel:function(t){v._handleTopLevel=t},setEnabled:function(t){v._enabled=!!t},isEnabled:function(){return v._enabled},trapBubbledEvent:function(t,e,n){return n?c.listen(n,e,v.dispatchEvent.bind(null,t)):null},trapCapturedEvent:function(t,e,n){return n?c.capture(n,e,v.dispatchEvent.bind(null,t)):null},monitorScrollValue:function(t){var e=a.bind(null,t);c.listen(window,\"scroll\",e)},dispatchEvent:function(t,e){if(v._enabled){var n=i.getPooled(t,e);try{p.batchedUpdates(o,n)}finally{i.release(n)}}}};t.exports=v},function(t,e,n){\"use strict\";var r=n(21),i=n(22),o=n(50),a=n(86),u=n(159),c=n(51),s=n(161),l=n(11),f={Component:a.injection,DOMProperty:r.injection,EmptyComponent:u.injection,EventPluginHub:i.injection,EventPluginUtils:o.injection,EventEmitter:c.injection,HostComponent:s.injection,Updates:l.injection};t.exports=f},function(t,e,n){\"use strict\";var r=n(385),i=/\\/?>/,o=/^<\\!\\-\\-/,a={CHECKSUM_ATTR_NAME:\"data-react-checksum\",addChecksumToMarkup:function(t){var e=r(t);return o.test(t)?t:t.replace(i,\" \"+a.CHECKSUM_ATTR_NAME+'=\"'+e+'\"$&')},canReuseMarkup:function(t,e){var n=e.getAttribute(a.CHECKSUM_ATTR_NAME);n=n&&parseInt(n,10);var i=r(t);return i===n}};t.exports=a},function(t,e,n){\"use strict\";function r(t,e,n){return{type:\"INSERT_MARKUP\",content:t,fromIndex:null,fromNode:null,toIndex:n,afterNode:e}}function i(t,e,n){return{type:\"MOVE_EXISTING\",content:null,fromIndex:t._mountIndex,fromNode:p.getHostNode(t),toIndex:n,afterNode:e}}function o(t,e){return{type:\"REMOVE_NODE\",content:null,fromIndex:t._mountIndex,fromNode:e,toIndex:null,afterNode:null}}function a(t){return{type:\"SET_MARKUP\",content:t,fromIndex:null,fromNode:null,toIndex:null,afterNode:null}}function u(t){return{type:\"TEXT_CONTENT\",content:t,fromIndex:null,fromNode:null,toIndex:null,afterNode:null}}function c(t,e){return e&&(t=t||[],t.push(e)),t}function s(t,e){f.processChildrenUpdates(t,e)}var l=n(2),f=n(86),p=(n(40),n(9),n(15),n(24)),h=n(342),d=(n(8),n(388)),v=(n(0),{Mixin:{_reconcilerInstantiateChildren:function(t,e,n){return h.instantiateChildren(t,e,n)},_reconcilerUpdateChildren:function(t,e,n,r,i,o){var a,u=0;return a=d(e,u),h.updateChildren(t,a,n,r,i,this,this._hostContainerInfo,o,u),a},mountChildren:function(t,e,n){var r=this._reconcilerInstantiateChildren(t,e,n);this._renderedChildren=r;var i=[],o=0;for(var a in r)if(r.hasOwnProperty(a)){var u=r[a],c=0,s=p.mountComponent(u,e,this,this._hostContainerInfo,n,c);u._mountIndex=o++,i.push(s)}return i},updateTextContent:function(t){var e=this._renderedChildren;h.unmountChildren(e,!1);for(var n in e)e.hasOwnProperty(n)&&l(\"118\");var r=[u(t)];s(this,r)},updateMarkup:function(t){var e=this._renderedChildren;h.unmountChildren(e,!1);for(var n in e)e.hasOwnProperty(n)&&l(\"118\");var r=[a(t)];s(this,r)},updateChildren:function(t,e,n){this._updateChildren(t,e,n)},_updateChildren:function(t,e,n){var r=this._renderedChildren,i={},o=[],a=this._reconcilerUpdateChildren(r,t,o,i,e,n);if(a||r){var u,l=null,f=0,h=0,d=0,v=null;for(u in a)if(a.hasOwnProperty(u)){var g=r&&r[u],m=a[u];g===m?(l=c(l,this.moveChild(g,v,f,h)),h=Math.max(g._mountIndex,h),g._mountIndex=f):(g&&(h=Math.max(g._mountIndex,h)),l=c(l,this._mountChildAtIndex(m,o[d],v,f,e,n)),d++),f++,v=p.getHostNode(m)}for(u in i)i.hasOwnProperty(u)&&(l=c(l,this._unmountChild(r[u],i[u])));l&&s(this,l),this._renderedChildren=a}},unmountChildren:function(t){var e=this._renderedChildren;h.unmountChildren(e,t),this._renderedChildren=null},moveChild:function(t,e,n,r){if(t._mountIndex<r)return i(t,e,n)},createChild:function(t,e,n){return r(n,e,t._mountIndex)},removeChild:function(t,e){return o(t,e)},_mountChildAtIndex:function(t,e,n,r,i,o){return t._mountIndex=r,this.createChild(t,n,e)},_unmountChild:function(t,e){var n=this.removeChild(t,e);return t._mountIndex=null,n}}});t.exports=v},function(t,e,n){\"use strict\";function r(t){return!(!t||\"function\"!=typeof t.attachRef||\"function\"!=typeof t.detachRef)}var i=n(2),o=(n(0),{addComponentAsRefTo:function(t,e,n){r(n)?void 0:i(\"119\"),n.attachRef(e,t)},removeComponentAsRefFrom:function(t,e,n){r(n)?void 0:i(\"120\");var o=n.getPublicInstance();o&&o.refs[e]===t.getPublicInstance()&&n.detachRef(e)}});t.exports=o},function(t,e,n){\"use strict\";var r=\"SECRET_DO_NOT_PASS_THIS_OR_YOU_WILL_BE_FIRED\";t.exports=r},function(t,e,n){\"use strict\";function r(t){this.reinitializeTransaction(),this.renderToStaticMarkup=!1,this.reactMountReady=o.getPooled(null),this.useCreateElement=t}var i=n(3),o=n(155),a=n(17),u=n(51),c=n(162),s=(n(9),n(53)),l=n(88),f={initialize:c.getSelectionInformation,close:c.restoreSelection},p={initialize:function(){var t=u.isEnabled();return u.setEnabled(!1),t},close:function(t){u.setEnabled(t)}},h={initialize:function(){this.reactMountReady.reset()},close:function(){this.reactMountReady.notifyAll()}},d=[f,p,h],v={getTransactionWrappers:function(){return d},getReactMountReady:function(){return this.reactMountReady},getUpdateQueue:function(){return l},checkpoint:function(){return this.reactMountReady.checkpoint()},rollback:function(t){this.reactMountReady.rollback(t)},destructor:function(){o.release(this.reactMountReady),this.reactMountReady=null}};i(r.prototype,s,v),a.addPoolingTo(r),t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n){\"function\"==typeof t?t(e.getPublicInstance()):o.addComponentAsRefTo(e,t,n)}function i(t,e,n){\"function\"==typeof t?t(null):o.removeComponentAsRefFrom(e,t,n)}var o=n(365),a={};a.attachRefs=function(t,e){if(null!==e&&\"object\"==typeof e){var n=e.ref;null!=n&&r(n,t,e._owner)}},a.shouldUpdateRefs=function(t,e){var n=null,r=null;null!==t&&\"object\"==typeof t&&(n=t.ref,r=t._owner);var i=null,o=null;return null!==e&&\"object\"==typeof e&&(i=e.ref,o=e._owner),n!==i||\"string\"==typeof i&&o!==r},a.detachRefs=function(t,e){if(null!==e&&\"object\"==typeof e){var n=e.ref;null!=n&&i(n,t,e._owner)}},t.exports=a},function(t,e,n){\"use strict\";function r(t){this.reinitializeTransaction(),this.renderToStaticMarkup=t,this.useCreateElement=!1,this.updateQueue=new u(this)}var i=n(3),o=n(17),a=n(53),u=(n(9),n(370)),c=[],s={enqueue:function(){}},l={getTransactionWrappers:function(){return c},getReactMountReady:function(){return s},getUpdateQueue:function(){return this.updateQueue},destructor:function(){},checkpoint:function(){},rollback:function(){}};i(r.prototype,a,l),o.addPoolingTo(r),t.exports=r},function(t,e,n){\"use strict\";function r(t,e){if(!(t instanceof e))throw new TypeError(\"Cannot call a class as a function\")}function i(t,e){}var o=n(88),a=(n(1),function(){function t(e){r(this,t),this.transaction=e}return t.prototype.isMounted=function(t){return!1},t.prototype.enqueueCallback=function(t,e,n){this.transaction.isInTransaction()&&o.enqueueCallback(t,e,n)},t.prototype.enqueueForceUpdate=function(t){this.transaction.isInTransaction()?o.enqueueForceUpdate(t):i(t,\"forceUpdate\")},t.prototype.enqueueReplaceState=function(t,e){this.transaction.isInTransaction()?o.enqueueReplaceState(t,e):i(t,\"replaceState\")},t.prototype.enqueueSetState=function(t,e){this.transaction.isInTransaction()?o.enqueueSetState(t,e):i(t,\"setState\")},t}());t.exports=a},function(t,e,n){\"use strict\";t.exports=\"15.4.2\"},function(t,e,n){\"use strict\";var r={xlink:\"http://www.w3.org/1999/xlink\",xml:\"http://www.w3.org/XML/1998/namespace\"},i={accentHeight:\"accent-height\",accumulate:0,additive:0,alignmentBaseline:\"alignment-baseline\",allowReorder:\"allowReorder\",alphabetic:0,amplitude:0,arabicForm:\"arabic-form\",ascent:0,attributeName:\"attributeName\",attributeType:\"attributeType\",autoReverse:\"autoReverse\",azimuth:0,baseFrequency:\"baseFrequency\",baseProfile:\"baseProfile\",baselineShift:\"baseline-shift\",bbox:0,begin:0,bias:0,by:0,calcMode:\"calcMode\",capHeight:\"cap-height\",clip:0,clipPath:\"clip-path\",clipRule:\"clip-rule\",clipPathUnits:\"clipPathUnits\",colorInterpolation:\"color-interpolation\",colorInterpolationFilters:\"color-interpolation-filters\",colorProfile:\"color-profile\",colorRendering:\"color-rendering\",contentScriptType:\"contentScriptType\",contentStyleType:\"contentStyleType\",cursor:0,cx:0,cy:0,d:0,decelerate:0,descent:0,diffuseConstant:\"diffuseConstant\",direction:0,display:0,divisor:0,dominantBaseline:\"dominant-baseline\",dur:0,dx:0,dy:0,edgeMode:\"edgeMode\",elevation:0,enableBackground:\"enable-background\",end:0,exponent:0,externalResourcesRequired:\"externalResourcesRequired\",fill:0,fillOpacity:\"fill-opacity\",fillRule:\"fill-rule\",filter:0,filterRes:\"filterRes\",filterUnits:\"filterUnits\",floodColor:\"flood-color\",floodOpacity:\"flood-opacity\",focusable:0,fontFamily:\"font-family\",fontSize:\"font-size\",fontSizeAdjust:\"font-size-adjust\",fontStretch:\"font-stretch\",fontStyle:\"font-style\",fontVariant:\"font-variant\",fontWeight:\"font-weight\",format:0,from:0,fx:0,fy:0,g1:0,g2:0,glyphName:\"glyph-name\",glyphOrientationHorizontal:\"glyph-orientation-horizontal\",glyphOrientationVertical:\"glyph-orientation-vertical\",glyphRef:\"glyphRef\",gradientTransform:\"gradientTransform\",gradientUnits:\"gradientUnits\",hanging:0,horizAdvX:\"horiz-adv-x\",horizOriginX:\"horiz-origin-x\",ideographic:0,imageRendering:\"image-rendering\",in:0,in2:0,intercept:0,k:0,k1:0,k2:0,k3:0,k4:0,kernelMatrix:\"kernelMatrix\",kernelUnitLength:\"kernelUnitLength\",kerning:0,keyPoints:\"keyPoints\",keySplines:\"keySplines\",keyTimes:\"keyTimes\",lengthAdjust:\"lengthAdjust\",letterSpacing:\"letter-spacing\",lightingColor:\"lighting-color\",limitingConeAngle:\"limitingConeAngle\",local:0,markerEnd:\"marker-end\",markerMid:\"marker-mid\",markerStart:\"marker-start\",markerHeight:\"markerHeight\",markerUnits:\"markerUnits\",markerWidth:\"markerWidth\",mask:0,maskContentUnits:\"maskContentUnits\",maskUnits:\"maskUnits\",mathematical:0,mode:0,numOctaves:\"numOctaves\",offset:0,opacity:0,operator:0,order:0,orient:0,orientation:0,origin:0,overflow:0,overlinePosition:\"overline-position\",overlineThickness:\"overline-thickness\",paintOrder:\"paint-order\",panose1:\"panose-1\",pathLength:\"pathLength\",patternContentUnits:\"patternContentUnits\",patternTransform:\"patternTransform\",patternUnits:\"patternUnits\",pointerEvents:\"pointer-events\",points:0,pointsAtX:\"pointsAtX\",pointsAtY:\"pointsAtY\",pointsAtZ:\"pointsAtZ\",preserveAlpha:\"preserveAlpha\",preserveAspectRatio:\"preserveAspectRatio\",primitiveUnits:\"primitiveUnits\",r:0,radius:0,refX:\"refX\",refY:\"refY\",renderingIntent:\"rendering-intent\",repeatCount:\"repeatCount\",repeatDur:\"repeatDur\",requiredExtensions:\"requiredExtensions\",requiredFeatures:\"requiredFeatures\",restart:0,result:0,rotate:0,rx:0,ry:0,scale:0,seed:0,shapeRendering:\"shape-rendering\",slope:0,spacing:0,specularConstant:\"specularConstant\",specularExponent:\"specularExponent\",speed:0,spreadMethod:\"spreadMethod\",startOffset:\"startOffset\",stdDeviation:\"stdDeviation\",stemh:0,stemv:0,stitchTiles:\"stitchTiles\",stopColor:\"stop-color\",stopOpacity:\"stop-opacity\",strikethroughPosition:\"strikethrough-position\",strikethroughThickness:\"strikethrough-thickness\",string:0,stroke:0,strokeDasharray:\"stroke-dasharray\",strokeDashoffset:\"stroke-dashoffset\",strokeLinecap:\"stroke-linecap\",strokeLinejoin:\"stroke-linejoin\",strokeMiterlimit:\"stroke-miterlimit\",strokeOpacity:\"stroke-opacity\",strokeWidth:\"stroke-width\",surfaceScale:\"surfaceScale\",systemLanguage:\"systemLanguage\",tableValues:\"tableValues\",targetX:\"targetX\",targetY:\"targetY\",textAnchor:\"text-anchor\",textDecoration:\"text-decoration\",textRendering:\"text-rendering\",textLength:\"textLength\",to:0,transform:0,u1:0,u2:0,underlinePosition:\"underline-position\",underlineThickness:\"underline-thickness\",unicode:0,unicodeBidi:\"unicode-bidi\",unicodeRange:\"unicode-range\",unitsPerEm:\"units-per-em\",vAlphabetic:\"v-alphabetic\",vHanging:\"v-hanging\",vIdeographic:\"v-ideographic\",vMathematical:\"v-mathematical\",values:0,vectorEffect:\"vector-effect\",version:0,vertAdvY:\"vert-adv-y\",vertOriginX:\"vert-origin-x\",vertOriginY:\"vert-origin-y\",viewBox:\"viewBox\",viewTarget:\"viewTarget\",visibility:0,widths:0,wordSpacing:\"word-spacing\",writingMode:\"writing-mode\",x:0,xHeight:\"x-height\",x1:0,x2:0,xChannelSelector:\"xChannelSelector\",xlinkActuate:\"xlink:actuate\",xlinkArcrole:\"xlink:arcrole\",xlinkHref:\"xlink:href\",xlinkRole:\"xlink:role\",xlinkShow:\"xlink:show\",xlinkTitle:\"xlink:title\",xlinkType:\"xlink:type\",xmlBase:\"xml:base\",xmlns:0,xmlnsXlink:\"xmlns:xlink\",xmlLang:\"xml:lang\",xmlSpace:\"xml:space\",y:0,y1:0,y2:0,yChannelSelector:\"yChannelSelector\",z:0,zoomAndPan:\"zoomAndPan\"},o={Properties:{},DOMAttributeNamespaces:{xlinkActuate:r.xlink,xlinkArcrole:r.xlink,xlinkHref:r.xlink,xlinkRole:r.xlink,xlinkShow:r.xlink,xlinkTitle:r.xlink,xlinkType:r.xlink,xmlBase:r.xml,xmlLang:r.xml,xmlSpace:r.xml},DOMAttributeNames:{}};Object.keys(i).forEach(function(t){o.Properties[t]=0,i[t]&&(o.DOMAttributeNames[t]=i[t])}),t.exports=o},function(t,e,n){\"use strict\";function r(t){if(\"selectionStart\"in t&&c.hasSelectionCapabilities(t))return{start:t.selectionStart,end:t.selectionEnd};if(window.getSelection){var e=window.getSelection();return{anchorNode:e.anchorNode,anchorOffset:e.anchorOffset,focusNode:e.focusNode,focusOffset:e.focusOffset}}if(document.selection){var n=document.selection.createRange();return{parentElement:n.parentElement(),text:n.text,top:n.boundingTop,left:n.boundingLeft}}}function i(t,e){if(y||null==v||v!==l())return null;var n=r(v);if(!m||!p(m,n)){m=n;var i=s.getPooled(d.select,g,t,e);return i.type=\"select\",i.target=v,o.accumulateTwoPhaseDispatches(i),i}return null}var o=n(23),a=n(6),u=n(4),c=n(162),s=n(14),l=n(152),f=n(170),p=n(80),h=a.canUseDOM&&\"documentMode\"in document&&document.documentMode<=11,d={select:{phasedRegistrationNames:{bubbled:\"onSelect\",captured:\"onSelectCapture\"},dependencies:[\"topBlur\",\"topContextMenu\",\"topFocus\",\"topKeyDown\",\"topKeyUp\",\"topMouseDown\",\"topMouseUp\",\"topSelectionChange\"]}},v=null,g=null,m=null,y=!1,_=!1,b={eventTypes:d,extractEvents:function(t,e,n,r){if(!_)return null;var o=e?u.getNodeFromInstance(e):window;switch(t){case\"topFocus\":(f(o)||\"true\"===o.contentEditable)&&(v=o,g=e,m=null);break;case\"topBlur\":v=null,g=null,m=null;break;case\"topMouseDown\":y=!0;break;case\"topContextMenu\":case\"topMouseUp\":return y=!1,i(n,r);case\"topSelectionChange\":if(h)break;case\"topKeyDown\":case\"topKeyUp\":return i(n,r)}return null},didPutListener:function(t,e,n){\"onSelect\"===e&&(_=!0)}};t.exports=b},function(t,e,n){\"use strict\";function r(t){return\".\"+t._rootNodeID}function i(t){return\"button\"===t||\"input\"===t||\"select\"===t||\"textarea\"===t}var o=n(2),a=n(150),u=n(23),c=n(4),s=n(375),l=n(376),f=n(14),p=n(379),h=n(381),d=n(52),v=n(378),g=n(382),m=n(383),y=n(25),_=n(384),b=n(8),x=n(91),w=(n(0),{}),C={};[\"abort\",\"animationEnd\",\"animationIteration\",\"animationStart\",\"blur\",\"canPlay\",\"canPlayThrough\",\"click\",\"contextMenu\",\"copy\",\"cut\",\"doubleClick\",\"drag\",\"dragEnd\",\"dragEnter\",\"dragExit\",\"dragLeave\",\"dragOver\",\"dragStart\",\"drop\",\"durationChange\",\"emptied\",\"encrypted\",\"ended\",\"error\",\"focus\",\"input\",\"invalid\",\"keyDown\",\"keyPress\",\"keyUp\",\"load\",\"loadedData\",\"loadedMetadata\",\"loadStart\",\"mouseDown\",\"mouseMove\",\"mouseOut\",\"mouseOver\",\"mouseUp\",\"paste\",\"pause\",\"play\",\"playing\",\"progress\",\"rateChange\",\"reset\",\"scroll\",\"seeked\",\"seeking\",\"stalled\",\"submit\",\"suspend\",\"timeUpdate\",\"touchCancel\",\"touchEnd\",\"touchMove\",\"touchStart\",\"transitionEnd\",\"volumeChange\",\"waiting\",\"wheel\"].forEach(function(t){var e=t[0].toUpperCase()+t.slice(1),n=\"on\"+e,r=\"top\"+e,i={phasedRegistrationNames:{bubbled:n,captured:n+\"Capture\"},dependencies:[r]};w[t]=i,C[r]=i});var M={},k={eventTypes:w,extractEvents:function(t,e,n,r){var i=C[t];if(!i)return null;var a;switch(t){case\"topAbort\":case\"topCanPlay\":case\"topCanPlayThrough\":case\"topDurationChange\":case\"topEmptied\":case\"topEncrypted\":case\"topEnded\":case\"topError\":case\"topInput\":case\"topInvalid\":case\"topLoad\":case\"topLoadedData\":case\"topLoadedMetadata\":case\"topLoadStart\":case\"topPause\":case\"topPlay\":case\"topPlaying\":case\"topProgress\":case\"topRateChange\":case\"topReset\":case\"topSeeked\":case\"topSeeking\":case\"topStalled\":case\"topSubmit\":case\"topSuspend\":case\"topTimeUpdate\":case\"topVolumeChange\":case\"topWaiting\":a=f;break;case\"topKeyPress\":if(0===x(n))return null;case\"topKeyDown\":case\"topKeyUp\":a=h;break;case\"topBlur\":case\"topFocus\":a=p;break;case\"topClick\":if(2===n.button)return null;case\"topDoubleClick\":case\"topMouseDown\":case\"topMouseMove\":case\"topMouseUp\":case\"topMouseOut\":case\"topMouseOver\":case\"topContextMenu\":a=d;break;case\"topDrag\":case\"topDragEnd\":case\"topDragEnter\":case\"topDragExit\":case\"topDragLeave\":case\"topDragOver\":case\"topDragStart\":case\"topDrop\":a=v;break;case\"topTouchCancel\":case\"topTouchEnd\":case\"topTouchMove\":case\"topTouchStart\":a=g;break;case\"topAnimationEnd\":case\"topAnimationIteration\":case\"topAnimationStart\":a=s;break;case\"topTransitionEnd\":a=m;break;case\"topScroll\":a=y;break;case\"topWheel\":a=_;break;case\"topCopy\":case\"topCut\":case\"topPaste\":a=l}a?void 0:o(\"86\",t);var c=a.getPooled(i,e,n,r);return u.accumulateTwoPhaseDispatches(c),c},didPutListener:function(t,e,n){if(\"onClick\"===e&&!i(t._tag)){var o=r(t),u=c.getNodeFromInstance(t);M[o]||(M[o]=a.listen(u,\"click\",b))}},willDeleteListener:function(t,e){if(\"onClick\"===e&&!i(t._tag)){var n=r(t);M[n].remove(),delete M[n]}}};t.exports=k},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(14),o={animationName:null,elapsedTime:null,pseudoElement:null};i.augmentClass(r,o),t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(14),o={clipboardData:function(t){return\"clipboardData\"in t?t.clipboardData:window.clipboardData}};i.augmentClass(r,o),t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(14),o={data:null};i.augmentClass(r,o),t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(52),o={dataTransfer:null};i.augmentClass(r,o),t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(25),o={relatedTarget:null};i.augmentClass(r,o),t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(14),o={data:null};i.augmentClass(r,o),t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(25),o=n(91),a=n(389),u=n(92),c={key:a,location:null,ctrlKey:null,shiftKey:null,altKey:null,metaKey:null,repeat:null,locale:null,getModifierState:u,charCode:function(t){return\"keypress\"===t.type?o(t):0},keyCode:function(t){return\"keydown\"===t.type||\"keyup\"===t.type?t.keyCode:0},which:function(t){return\"keypress\"===t.type?o(t):\"keydown\"===t.type||\"keyup\"===t.type?t.keyCode:0}};i.augmentClass(r,c),t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(25),o=n(92),a={touches:null,targetTouches:null,changedTouches:null,altKey:null,metaKey:null,ctrlKey:null,shiftKey:null,getModifierState:o};i.augmentClass(r,a),t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(14),o={propertyName:null,elapsedTime:null,pseudoElement:null};i.augmentClass(r,o),t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n,r){return i.call(this,t,e,n,r)}var i=n(52),o={deltaX:function(t){return\"deltaX\"in t?t.deltaX:\"wheelDeltaX\"in t?-t.wheelDeltaX:0},deltaY:function(t){return\"deltaY\"in t?t.deltaY:\"wheelDeltaY\"in t?-t.wheelDeltaY:\"wheelDelta\"in t?-t.wheelDelta:0},deltaZ:null,deltaMode:null};i.augmentClass(r,o),t.exports=r},function(t,e,n){\"use strict\";function r(t){for(var e=1,n=0,r=0,o=t.length,a=o&-4;r<a;){for(var u=Math.min(r+4096,a);r<u;r+=4)n+=(e+=t.charCodeAt(r))+(e+=t.charCodeAt(r+1))+(e+=t.charCodeAt(r+2))+(e+=t.charCodeAt(r+3));e%=i,n%=i}for(;r<o;r++)n+=e+=t.charCodeAt(r);return e%=i,n%=i,e|n<<16}var i=65521;t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n){var r=null==e||\"boolean\"==typeof e||\"\"===e;if(r)return\"\";var i=isNaN(e);if(i||0===e||o.hasOwnProperty(t)&&o[t])return\"\"+e;if(\"string\"==typeof e){e=e.trim()}return e+\"px\"}var i=n(154),o=(n(1),i.isUnitlessNumber);t.exports=r},function(t,e,n){\"use strict\";function r(t){if(null==t)return null;if(1===t.nodeType)return t;var e=a.get(t);return e?(e=u(e),e?o.getNodeFromInstance(e):null):void(\"function\"==typeof t.render?i(\"44\"):i(\"45\",Object.keys(t)))}var i=n(2),o=(n(15),n(4)),a=n(40),u=n(167);n(0),n(1);t.exports=r},function(t,e,n){\"use strict\";(function(e){function r(t,e,n,r){if(t&&\"object\"==typeof t){var i=t,o=void 0===i[n];o&&null!=e&&(i[n]=e)}}function i(t,e){if(null==t)return t;var n={};return o(t,r,n),n}var o=(n(84),n(172));n(1);\"undefined\"!=typeof e&&e.env,1,t.exports=i}).call(e,n(153))},function(t,e,n){\"use strict\";function r(t){if(t.key){var e=o[t.key]||t.key;if(\"Unidentified\"!==e)return e}if(\"keypress\"===t.type){var n=i(t);return 13===n?\"Enter\":String.fromCharCode(n)}return\"keydown\"===t.type||\"keyup\"===t.type?a[t.keyCode]||\"Unidentified\":\"\"}var i=n(91),o={Esc:\"Escape\",Spacebar:\" \",Left:\"ArrowLeft\",Up:\"ArrowUp\",Right:\"ArrowRight\",Down:\"ArrowDown\",Del:\"Delete\",Win:\"OS\",Menu:\"ContextMenu\",Apps:\"ContextMenu\",Scroll:\"ScrollLock\",MozPrintableKey:\"Unidentified\"},a={8:\"Backspace\",9:\"Tab\",12:\"Clear\",13:\"Enter\",16:\"Shift\",17:\"Control\",18:\"Alt\",19:\"Pause\",20:\"CapsLock\",27:\"Escape\",32:\" \",33:\"PageUp\",34:\"PageDown\",35:\"End\",36:\"Home\",37:\"ArrowLeft\",38:\"ArrowUp\",39:\"ArrowRight\",40:\"ArrowDown\",45:\"Insert\",46:\"Delete\",112:\"F1\",113:\"F2\",114:\"F3\",115:\"F4\",116:\"F5\",117:\"F6\",118:\"F7\",119:\"F8\",120:\"F9\",121:\"F10\",122:\"F11\",123:\"F12\",144:\"NumLock\",145:\"ScrollLock\",224:\"Meta\"};t.exports=r},function(t,e,n){\"use strict\";function r(t){var e=t&&(i&&t[i]||t[o]);if(\"function\"==typeof e)return e}var i=\"function\"==typeof Symbol&&Symbol.iterator,o=\"@@iterator\";t.exports=r},function(t,e,n){\"use strict\";function r(){return i++}var i=1;t.exports=r},function(t,e,n){\"use strict\";function r(t){for(;t&&t.firstChild;)t=t.firstChild;return t}function i(t){for(;t;){if(t.nextSibling)return t.nextSibling;t=t.parentNode}}function o(t,e){for(var n=r(t),o=0,a=0;n;){if(3===n.nodeType){if(a=o+n.textContent.length,o<=e&&a>=e)return{node:n,offset:e-o};o=a}n=r(i(n))}}t.exports=o},function(t,e,n){\"use strict\";function r(t,e){var n={};return n[t.toLowerCase()]=e.toLowerCase(),n[\"Webkit\"+t]=\"webkit\"+e,n[\"Moz\"+t]=\"moz\"+e,n[\"ms\"+t]=\"MS\"+e,n[\"O\"+t]=\"o\"+e.toLowerCase(),n}function i(t){if(u[t])return u[t];if(!a[t])return t;var e=a[t];for(var n in e)if(e.hasOwnProperty(n)&&n in c)return u[t]=e[n];return\"\"}var o=n(6),a={animationend:r(\"Animation\",\"AnimationEnd\"),animationiteration:r(\"Animation\",\"AnimationIteration\"),animationstart:r(\"Animation\",\"AnimationStart\"),transitionend:r(\"Transition\",\"TransitionEnd\")},u={},c={};o.canUseDOM&&(c=document.createElement(\"div\").style,\"AnimationEvent\"in window||(delete a.animationend.animation,delete a.animationiteration.animation,delete a.animationstart.animation),\"TransitionEvent\"in window||delete a.transitionend.transition),t.exports=i},function(t,e,n){\"use strict\";function r(t){return'\"'+i(t)+'\"'}var i=n(54);t.exports=r},function(t,e,n){\"use strict\";var r=n(163);t.exports=r.renderSubtreeIntoContainer},function(t,e,n){\"use strict\";function r(t,e){var n=l.extractSingleTouch(e);return n?n[t.page]:t.page in e?e[t.page]:e[t.client]+f[t.envScroll]}function i(t,e){var n=r(b.x,e),i=r(b.y,e);return Math.pow(Math.pow(n-t.x,2)+Math.pow(i-t.y,2),.5)}function o(t){return{tapMoveThreshold:g,ignoreMouseThreshold:m,eventTypes:C,extractEvents:function(e,n,o,a){if(!h(e)&&!d(e))return null;if(v(e))_=M();else if(t(_,M()))return null;var u=null,l=i(y,o);return d(e)&&l<g&&(u=s.getPooled(C.touchTap,n,o,a)),h(e)?(y.x=r(b.x,o),y.y=r(b.y,o)):d(e)&&(y.x=0,y.y=0),c.accumulateTwoPhaseDispatches(u),u}}}var a=n(339),u=n(50),c=n(23),s=n(25),l=n(397),f=n(89),p=n(329),h=(a.topLevelTypes,u.isStartish),d=u.isEndish,v=function(t){var e=[\"topTouchCancel\",\"topTouchEnd\",\"topTouchStart\",\"topTouchMove\"];return e.indexOf(t)>=0},g=10,m=750,y={x:null,y:null},_=null,b={x:{page:\"pageX\",client:\"clientX\",envScroll:\"currentPageScrollLeft\"},y:{page:\"pageY\",client:\"clientY\",envScroll:\"currentPageScrollTop\"}},x=[\"topTouchStart\",\"topTouchCancel\",\"topTouchEnd\",\"topTouchMove\"],w=[\"topMouseDown\",\"topMouseMove\",\"topMouseUp\"].concat(x),C={touchTap:{phasedRegistrationNames:{bubbled:p({onTouchTap:null}),captured:p({onTouchTapCapture:null})},dependencies:w}},M=function(){return Date.now?Date.now:function(){return+new Date}}();t.exports=o},function(t,e){var n={extractSingleTouch:function(t){var e=t.touches,n=t.changedTouches,r=e&&e.length>0,i=n&&n.length>0;return!r&&i?n[0]:r?e[0]:t}};t.exports=n},function(t,e){t.exports=function(t,e){if(t&&e-t<750)return!0}},function(t,e,n){\"use strict\";function r(t){var e=/[=:]/g,n={\"=\":\"=0\",\":\":\"=2\"},r=(\"\"+t).replace(e,function(t){return n[t]});return\"$\"+r}function i(t){var e=/(=0|=2)/g,n={\"=0\":\"=\",\"=2\":\":\"},r=\".\"===t[0]&&\"$\"===t[1]?t.substring(2):t.substring(1);return(\"\"+r).replace(e,function(t){return n[t]})}var o={escape:r,unescape:i};t.exports=o},function(t,e,n){\"use strict\";var r=n(28),i=(n(0),function(t){var e=this;if(e.instancePool.length){var n=e.instancePool.pop();return e.call(n,t),n}return new e(t)}),o=function(t,e){var n=this;if(n.instancePool.length){var r=n.instancePool.pop();return n.call(r,t,e),r}return new n(t,e)},a=function(t,e,n){var r=this;if(r.instancePool.length){var i=r.instancePool.pop();return r.call(i,t,e,n),i}return new r(t,e,n)},u=function(t,e,n,r){var i=this;if(i.instancePool.length){var o=i.instancePool.pop();return i.call(o,t,e,n,r),o}return new i(t,e,n,r)},c=function(t){var e=this;t instanceof e?void 0:r(\"25\"),t.destructor(),e.instancePool.length<e.poolSize&&e.instancePool.push(t)},s=10,l=i,f=function(t,e){var n=t;return n.instancePool=[],n.getPooled=e||l,n.poolSize||(n.poolSize=s),n.release=c,n},p={addPoolingTo:f,oneArgumentPooler:i,twoArgumentPooler:o,threeArgumentPooler:a,fourArgumentPooler:u};t.exports=p},function(t,e,n){\"use strict\";function r(t){return(\"\"+t).replace(b,\"$&/\")}function i(t,e){this.func=t,this.context=e,this.count=0}function o(t,e,n){var r=t.func,i=t.context;r.call(i,e,t.count++)}function a(t,e,n){if(null==t)return t;var r=i.getPooled(e,n);m(t,o,r),i.release(r)}function u(t,e,n,r){this.result=t,this.keyPrefix=e,this.func=n,this.context=r,this.count=0}function c(t,e,n){var i=t.result,o=t.keyPrefix,a=t.func,u=t.context,c=a.call(u,e,t.count++);Array.isArray(c)?s(c,i,n,g.thatReturnsArgument):null!=c&&(v.isValidElement(c)&&(c=v.cloneAndReplaceKey(c,o+(!c.key||e&&e.key===c.key?\"\":r(c.key)+\"/\")+n)),i.push(c))}function s(t,e,n,i,o){var a=\"\";null!=n&&(a=r(n)+\"/\");var s=u.getPooled(e,a,i,o);m(t,c,s),u.release(s)}function l(t,e,n){if(null==t)return t;var r=[];return s(t,r,null,e,n),r}function f(t,e,n){return null}function p(t,e){return m(t,f,null)}function h(t){var e=[];return s(t,e,null,g.thatReturnsArgument),e}var d=n(400),v=n(27),g=n(8),m=n(409),y=d.twoArgumentPooler,_=d.fourArgumentPooler,b=/\\/+/g;i.prototype.destructor=function(){this.func=null,this.context=null,this.count=0},d.addPoolingTo(i,y),u.prototype.destructor=function(){this.result=null,this.keyPrefix=null,this.func=null,this.context=null,this.count=0},d.addPoolingTo(u,_);var x={forEach:a,map:l,mapIntoWithKeyPrefixInternal:s,count:p,toArray:h};t.exports=x},function(t,e,n){\"use strict\";function r(t){return t}function i(t,e){var n=b.hasOwnProperty(e)?b[e]:null;w.hasOwnProperty(e)&&(\"OVERRIDE_BASE\"!==n?p(\"73\",e):void 0),t&&(\"DEFINE_MANY\"!==n&&\"DEFINE_MANY_MERGED\"!==n?p(\"74\",e):void 0)}function o(t,e){if(e){\"function\"==typeof e?p(\"75\"):void 0,v.isValidElement(e)?p(\"76\"):void 0;var n=t.prototype,r=n.__reactAutoBindPairs;e.hasOwnProperty(y)&&x.mixins(t,e.mixins);for(var o in e)if(e.hasOwnProperty(o)&&o!==y){var a=e[o],u=n.hasOwnProperty(o);if(i(u,o),x.hasOwnProperty(o))x[o](t,a);else{var l=b.hasOwnProperty(o),f=\"function\"==typeof a,h=f&&!l&&!u&&e.autobind!==!1;if(h)r.push(o,a),n[o]=a;else if(u){var d=b[o];!l||\"DEFINE_MANY_MERGED\"!==d&&\"DEFINE_MANY\"!==d?p(\"77\",d,o):void 0,\"DEFINE_MANY_MERGED\"===d?n[o]=c(n[o],a):\"DEFINE_MANY\"===d&&(n[o]=s(n[o],a))}else n[o]=a}}}else;}function a(t,e){if(e)for(var n in e){var r=e[n];if(e.hasOwnProperty(n)){var i=n in x;i?p(\"78\",n):void 0;var o=n in t;o?p(\"79\",n):void 0,t[n]=r}}}function u(t,e){t&&e&&\"object\"==typeof t&&\"object\"==typeof e?void 0:p(\"80\");for(var n in e)e.hasOwnProperty(n)&&(void 0!==t[n]?p(\"81\",n):void 0,t[n]=e[n]);return t}function c(t,e){return function(){var n=t.apply(this,arguments),r=e.apply(this,arguments);if(null==n)return r;if(null==r)return n;var i={};return u(i,n),u(i,r),i}}function s(t,e){return function(){t.apply(this,arguments),e.apply(this,arguments)}}function l(t,e){var n=e.bind(t);return n;\n",
       "}function f(t){for(var e=t.__reactAutoBindPairs,n=0;n<e.length;n+=2){var r=e[n],i=e[n+1];t[r]=l(t,i)}}var p=n(28),h=n(3),d=n(97),v=n(27),g=(n(175),n(98)),m=n(38),y=(n(0),n(1),\"mixins\"),_=[],b={mixins:\"DEFINE_MANY\",statics:\"DEFINE_MANY\",propTypes:\"DEFINE_MANY\",contextTypes:\"DEFINE_MANY\",childContextTypes:\"DEFINE_MANY\",getDefaultProps:\"DEFINE_MANY_MERGED\",getInitialState:\"DEFINE_MANY_MERGED\",getChildContext:\"DEFINE_MANY_MERGED\",render:\"DEFINE_ONCE\",componentWillMount:\"DEFINE_MANY\",componentDidMount:\"DEFINE_MANY\",componentWillReceiveProps:\"DEFINE_MANY\",shouldComponentUpdate:\"DEFINE_ONCE\",componentWillUpdate:\"DEFINE_MANY\",componentDidUpdate:\"DEFINE_MANY\",componentWillUnmount:\"DEFINE_MANY\",updateComponent:\"OVERRIDE_BASE\"},x={displayName:function(t,e){t.displayName=e},mixins:function(t,e){if(e)for(var n=0;n<e.length;n++)o(t,e[n])},childContextTypes:function(t,e){t.childContextTypes=h({},t.childContextTypes,e)},contextTypes:function(t,e){t.contextTypes=h({},t.contextTypes,e)},getDefaultProps:function(t,e){t.getDefaultProps?t.getDefaultProps=c(t.getDefaultProps,e):t.getDefaultProps=e},propTypes:function(t,e){t.propTypes=h({},t.propTypes,e)},statics:function(t,e){a(t,e)},autobind:function(){}},w={replaceState:function(t,e){this.updater.enqueueReplaceState(this,t),e&&this.updater.enqueueCallback(this,e,\"replaceState\")},isMounted:function(){return this.updater.isMounted(this)}},C=function(){};h(C.prototype,d.prototype,w);var M={createClass:function(t){var e=r(function(t,n,r){this.__reactAutoBindPairs.length&&f(this),this.props=t,this.context=n,this.refs=m,this.updater=r||g,this.state=null;var i=this.getInitialState?this.getInitialState():null;\"object\"!=typeof i||Array.isArray(i)?p(\"82\",e.displayName||\"ReactCompositeComponent\"):void 0,this.state=i});e.prototype=new C,e.prototype.constructor=e,e.prototype.__reactAutoBindPairs=[],_.forEach(o.bind(null,e)),o(e,t),e.getDefaultProps&&(e.defaultProps=e.getDefaultProps()),e.prototype.render?void 0:p(\"83\");for(var n in b)e.prototype[n]||(e.prototype[n]=null);return e},injection:{injectMixin:function(t){_.push(t)}}};t.exports=M},function(t,e,n){\"use strict\";var r=n(27),i=r.createFactory,o={a:i(\"a\"),abbr:i(\"abbr\"),address:i(\"address\"),area:i(\"area\"),article:i(\"article\"),aside:i(\"aside\"),audio:i(\"audio\"),b:i(\"b\"),base:i(\"base\"),bdi:i(\"bdi\"),bdo:i(\"bdo\"),big:i(\"big\"),blockquote:i(\"blockquote\"),body:i(\"body\"),br:i(\"br\"),button:i(\"button\"),canvas:i(\"canvas\"),caption:i(\"caption\"),cite:i(\"cite\"),code:i(\"code\"),col:i(\"col\"),colgroup:i(\"colgroup\"),data:i(\"data\"),datalist:i(\"datalist\"),dd:i(\"dd\"),del:i(\"del\"),details:i(\"details\"),dfn:i(\"dfn\"),dialog:i(\"dialog\"),div:i(\"div\"),dl:i(\"dl\"),dt:i(\"dt\"),em:i(\"em\"),embed:i(\"embed\"),fieldset:i(\"fieldset\"),figcaption:i(\"figcaption\"),figure:i(\"figure\"),footer:i(\"footer\"),form:i(\"form\"),h1:i(\"h1\"),h2:i(\"h2\"),h3:i(\"h3\"),h4:i(\"h4\"),h5:i(\"h5\"),h6:i(\"h6\"),head:i(\"head\"),header:i(\"header\"),hgroup:i(\"hgroup\"),hr:i(\"hr\"),html:i(\"html\"),i:i(\"i\"),iframe:i(\"iframe\"),img:i(\"img\"),input:i(\"input\"),ins:i(\"ins\"),kbd:i(\"kbd\"),keygen:i(\"keygen\"),label:i(\"label\"),legend:i(\"legend\"),li:i(\"li\"),link:i(\"link\"),main:i(\"main\"),map:i(\"map\"),mark:i(\"mark\"),menu:i(\"menu\"),menuitem:i(\"menuitem\"),meta:i(\"meta\"),meter:i(\"meter\"),nav:i(\"nav\"),noscript:i(\"noscript\"),object:i(\"object\"),ol:i(\"ol\"),optgroup:i(\"optgroup\"),option:i(\"option\"),output:i(\"output\"),p:i(\"p\"),param:i(\"param\"),picture:i(\"picture\"),pre:i(\"pre\"),progress:i(\"progress\"),q:i(\"q\"),rp:i(\"rp\"),rt:i(\"rt\"),ruby:i(\"ruby\"),s:i(\"s\"),samp:i(\"samp\"),script:i(\"script\"),section:i(\"section\"),select:i(\"select\"),small:i(\"small\"),source:i(\"source\"),span:i(\"span\"),strong:i(\"strong\"),style:i(\"style\"),sub:i(\"sub\"),summary:i(\"summary\"),sup:i(\"sup\"),table:i(\"table\"),tbody:i(\"tbody\"),td:i(\"td\"),textarea:i(\"textarea\"),tfoot:i(\"tfoot\"),th:i(\"th\"),thead:i(\"thead\"),time:i(\"time\"),title:i(\"title\"),tr:i(\"tr\"),track:i(\"track\"),u:i(\"u\"),ul:i(\"ul\"),var:i(\"var\"),video:i(\"video\"),wbr:i(\"wbr\"),circle:i(\"circle\"),clipPath:i(\"clipPath\"),defs:i(\"defs\"),ellipse:i(\"ellipse\"),g:i(\"g\"),image:i(\"image\"),line:i(\"line\"),linearGradient:i(\"linearGradient\"),mask:i(\"mask\"),path:i(\"path\"),pattern:i(\"pattern\"),polygon:i(\"polygon\"),polyline:i(\"polyline\"),radialGradient:i(\"radialGradient\"),rect:i(\"rect\"),stop:i(\"stop\"),svg:i(\"svg\"),text:i(\"text\"),tspan:i(\"tspan\")};t.exports=o},function(t,e,n){\"use strict\";function r(t,e){return t===e?0!==t||1/t===1/e:t!==t&&e!==e}function i(t){this.message=t,this.stack=\"\"}function o(t){function e(e,n,r,o,a,u,c){o=o||E,u=u||r;if(null==n[r]){var s=w[a];return e?new i(null===n[r]?\"The \"+s+\" `\"+u+\"` is marked as required \"+(\"in `\"+o+\"`, but its value is `null`.\"):\"The \"+s+\" `\"+u+\"` is marked as required in \"+(\"`\"+o+\"`, but its value is `undefined`.\")):null}return t(n,r,o,a,u)}var n=e.bind(null,!1);return n.isRequired=e.bind(null,!0),n}function a(t){function e(e,n,r,o,a,u){var c=e[n],s=y(c);if(s!==t){var l=w[o],f=_(c);return new i(\"Invalid \"+l+\" `\"+a+\"` of type \"+(\"`\"+f+\"` supplied to `\"+r+\"`, expected \")+(\"`\"+t+\"`.\"))}return null}return o(e)}function u(){return o(M.thatReturns(null))}function c(t){function e(e,n,r,o,a){if(\"function\"!=typeof t)return new i(\"Property `\"+a+\"` of component `\"+r+\"` has invalid PropType notation inside arrayOf.\");var u=e[n];if(!Array.isArray(u)){var c=w[o],s=y(u);return new i(\"Invalid \"+c+\" `\"+a+\"` of type \"+(\"`\"+s+\"` supplied to `\"+r+\"`, expected an array.\"))}for(var l=0;l<u.length;l++){var f=t(u,l,r,o,a+\"[\"+l+\"]\",C);if(f instanceof Error)return f}return null}return o(e)}function s(){function t(t,e,n,r,o){var a=t[e];if(!x.isValidElement(a)){var u=w[r],c=y(a);return new i(\"Invalid \"+u+\" `\"+o+\"` of type \"+(\"`\"+c+\"` supplied to `\"+n+\"`, expected a single ReactElement.\"))}return null}return o(t)}function l(t){function e(e,n,r,o,a){if(!(e[n]instanceof t)){var u=w[o],c=t.name||E,s=b(e[n]);return new i(\"Invalid \"+u+\" `\"+a+\"` of type \"+(\"`\"+s+\"` supplied to `\"+r+\"`, expected \")+(\"instance of `\"+c+\"`.\"))}return null}return o(e)}function f(t){function e(e,n,o,a,u){for(var c=e[n],s=0;s<t.length;s++)if(r(c,t[s]))return null;var l=w[a],f=JSON.stringify(t);return new i(\"Invalid \"+l+\" `\"+u+\"` of value `\"+c+\"` \"+(\"supplied to `\"+o+\"`, expected one of \"+f+\".\"))}return Array.isArray(t)?o(e):M.thatReturnsNull}function p(t){function e(e,n,r,o,a){if(\"function\"!=typeof t)return new i(\"Property `\"+a+\"` of component `\"+r+\"` has invalid PropType notation inside objectOf.\");var u=e[n],c=y(u);if(\"object\"!==c){var s=w[o];return new i(\"Invalid \"+s+\" `\"+a+\"` of type \"+(\"`\"+c+\"` supplied to `\"+r+\"`, expected an object.\"))}for(var l in u)if(u.hasOwnProperty(l)){var f=t(u,l,r,o,a+\".\"+l,C);if(f instanceof Error)return f}return null}return o(e)}function h(t){function e(e,n,r,o,a){for(var u=0;u<t.length;u++){var c=t[u];if(null==c(e,n,r,o,a,C))return null}var s=w[o];return new i(\"Invalid \"+s+\" `\"+a+\"` supplied to \"+(\"`\"+r+\"`.\"))}return Array.isArray(t)?o(e):M.thatReturnsNull}function d(){function t(t,e,n,r,o){if(!g(t[e])){var a=w[r];return new i(\"Invalid \"+a+\" `\"+o+\"` supplied to \"+(\"`\"+n+\"`, expected a ReactNode.\"))}return null}return o(t)}function v(t){function e(e,n,r,o,a){var u=e[n],c=y(u);if(\"object\"!==c){var s=w[o];return new i(\"Invalid \"+s+\" `\"+a+\"` of type `\"+c+\"` \"+(\"supplied to `\"+r+\"`, expected `object`.\"))}for(var l in t){var f=t[l];if(f){var p=f(u,l,r,o,a+\".\"+l,C);if(p)return p}}return null}return o(e)}function g(t){switch(typeof t){case\"number\":case\"string\":case\"undefined\":return!0;case\"boolean\":return!t;case\"object\":if(Array.isArray(t))return t.every(g);if(null===t||x.isValidElement(t))return!0;var e=k(t);if(!e)return!1;var n,r=e.call(t);if(e!==t.entries){for(;!(n=r.next()).done;)if(!g(n.value))return!1}else for(;!(n=r.next()).done;){var i=n.value;if(i&&!g(i[1]))return!1}return!0;default:return!1}}function m(t,e){return\"symbol\"===t||(\"Symbol\"===e[\"@@toStringTag\"]||\"function\"==typeof Symbol&&e instanceof Symbol)}function y(t){var e=typeof t;return Array.isArray(t)?\"array\":t instanceof RegExp?\"object\":m(e,t)?\"symbol\":e}function _(t){var e=y(t);if(\"object\"===e){if(t instanceof Date)return\"date\";if(t instanceof RegExp)return\"regexp\"}return e}function b(t){return t.constructor&&t.constructor.name?t.constructor.name:E}var x=n(27),w=n(175),C=n(405),M=n(8),k=n(177),E=(n(1),\"<<anonymous>>\"),T={array:a(\"array\"),bool:a(\"boolean\"),func:a(\"function\"),number:a(\"number\"),object:a(\"object\"),string:a(\"string\"),symbol:a(\"symbol\"),any:u(),arrayOf:c,element:s(),instanceOf:l,node:d(),objectOf:p,oneOf:f,oneOfType:h,shape:v};i.prototype=Error.prototype,t.exports=T},function(t,e,n){\"use strict\";var r=\"SECRET_DO_NOT_PASS_THIS_OR_YOU_WILL_BE_FIRED\";t.exports=r},function(t,e,n){\"use strict\";function r(t,e,n){this.props=t,this.context=e,this.refs=c,this.updater=n||u}function i(){}var o=n(3),a=n(97),u=n(98),c=n(38);i.prototype=a.prototype,r.prototype=new i,r.prototype.constructor=r,o(r.prototype,a.prototype),r.prototype.isPureReactComponent=!0,t.exports=r},function(t,e,n){\"use strict\";t.exports=\"15.4.2\"},function(t,e,n){\"use strict\";function r(t){return o.isValidElement(t)?void 0:i(\"143\"),t}var i=n(28),o=n(27);n(0);t.exports=r},function(t,e,n){\"use strict\";function r(t,e){return t&&\"object\"==typeof t&&null!=t.key?s.escape(t.key):e.toString(36)}function i(t,e,n,o){var p=typeof t;if(\"undefined\"!==p&&\"boolean\"!==p||(t=null),null===t||\"string\"===p||\"number\"===p||\"object\"===p&&t.$$typeof===u)return n(o,t,\"\"===e?l+r(t,0):e),1;var h,d,v=0,g=\"\"===e?l:e+f;if(Array.isArray(t))for(var m=0;m<t.length;m++)h=t[m],d=g+r(h,m),v+=i(h,d,n,o);else{var y=c(t);if(y){var _,b=y.call(t);if(y!==t.entries)for(var x=0;!(_=b.next()).done;)h=_.value,d=g+r(h,x++),v+=i(h,d,n,o);else for(;!(_=b.next()).done;){var w=_.value;w&&(h=w[1],d=g+s.escape(w[0])+f+r(h,0),v+=i(h,d,n,o))}}else if(\"object\"===p){var C=\"\",M=String(t);a(\"31\",\"[object Object]\"===M?\"object with keys {\"+Object.keys(t).join(\", \")+\"}\":M,C)}}return v}function o(t,e,n){return null==t?0:i(t,\"\",e,n)}var a=n(28),u=(n(15),n(174)),c=n(177),s=(n(0),n(399)),l=(n(1),\".\"),f=\":\";t.exports=o},function(t,e,n){\"use strict\";function r(t){return t&&t.__esModule?t:{default:t}}var i=n(41),o=r(i),a=n(182),u=r(a),c=n(183),s=r(c),l=n(181),f=r(l),p=n(180),h=r(p),d=n(179),v=r(d);(0,s.default)(),window.SHAP={SimpleListVisualizer:f.default,AdditiveForceVisualizer:h.default,AdditiveForceArrayVisualizer:v.default,React:o.default,ReactDom:u.default}}]);</script>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import shap\n",
    "explainer = shap.TreeExplainer(rf)\n",
    "shap.initjs()\n",
    "shap_values = explainer.shap_values(wine.data, approximate=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 188,
   "id": "f1383c03-3cc0-40d8-a5c5-30732ab97ddc",
   "metadata": {},
   "outputs": [],
   "source": [
    "shap_df = pd.DataFrame(shap_values[0],columns=wine.feature_names)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "414237b7-b72a-4bce-8cab-7ba767788111",
   "metadata": {},
   "source": [
    "### Ground Truth"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 185,
   "id": "1a3a2355-6220-46dc-9522-80fbc48b33e9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "<div id='iTC62Q0WJHKVEONE2C3S6'>\n",
       "<div style='color: #900; text-align: center;'>\n",
       "  <b>Visualization omitted, Javascript library not loaded!</b><br>\n",
       "  Have you run `initjs()` in this notebook? If this notebook was from another\n",
       "  user you must also trust this notebook (File -> Trust notebook). If you are viewing\n",
       "  this notebook on github the Javascript has been stripped for security. If you are using\n",
       "  JupyterLab this error is because a JupyterLab extension has not yet been written.\n",
       "</div></div>\n",
       " <script>\n",
       "   if (window.SHAP) SHAP.ReactDom.render(\n",
       "    SHAP.React.createElement(SHAP.AdditiveForceArrayVisualizer, {\"outNames\": [\"f(x)\"], \"baseValue\": 0.3003380281690139, \"link\": \"identity\", \"featureNames\": [\"alcohol\", \"malic_acid\", \"ash\", \"alcalinity_of_ash\", \"magnesium\", \"total_phenols\", \"flavanoids\", \"nonflavanoid_phenols\", \"proanthocyanins\", \"color_intensity\", \"hue\", \"od280/od315_of_diluted_wines\", \"proline\"], \"explanations\": [{\"outValue\": 0.9959999999999998, \"simIndex\": 118.0, \"features\": {\"0\": {\"effect\": 0.10862283541024807, \"value\": 14.23}, \"1\": {\"effect\": 0.009740706426182738, \"value\": 1.71}, \"2\": {\"effect\": 0.005823690241636441, \"value\": 2.43}, \"3\": {\"effect\": 0.029694609681753494, \"value\": 15.6}, \"4\": {\"effect\": 0.02735791992400738, \"value\": 127.0}, \"5\": {\"effect\": 0.038682426533425, \"value\": 2.8}, \"6\": {\"effect\": 0.10945093236998338, \"value\": 3.06}, \"7\": {\"effect\": 0.003555486001141026, \"value\": 0.28}, \"8\": {\"effect\": 0.008897163445819579, \"value\": 2.29}, \"9\": {\"effect\": 0.07361470579059316, \"value\": 5.64}, \"10\": {\"effect\": 0.033923899030075415, \"value\": 1.04}, \"11\": {\"effect\": 0.06829108219405723, \"value\": 3.92}, \"12\": {\"effect\": 0.17800651478206297, \"value\": 1065.0}}}, {\"outValue\": 0.9899999999999999, \"simIndex\": 126.0, \"features\": {\"0\": {\"effect\": 0.10322777346100079, \"value\": 13.2}, \"1\": {\"effect\": 0.012118477736305899, \"value\": 1.78}, \"2\": {\"effect\": 0.00045516483262143754, \"value\": 2.14}, \"3\": {\"effect\": 0.03414321024839173, \"value\": 11.2}, \"4\": {\"effect\": 0.02626224725923605, \"value\": 100.0}, \"5\": {\"effect\": 0.04694827040891687, \"value\": 2.65}, \"6\": {\"effect\": 0.10849397641563086, \"value\": 2.76}, \"7\": {\"effect\": 0.003059932107480879, \"value\": 0.26}, \"8\": {\"effect\": -0.005054779984322869, \"value\": 1.28}, \"9\": {\"effect\": 0.07158158699013979, \"value\": 4.38}, \"10\": {\"effect\": 0.03493348858044108, \"value\": 1.05}, \"11\": {\"effect\": 0.06511418168756525, \"value\": 3.4}, \"12\": {\"effect\": 0.18837844208757826, \"value\": 1050.0}}}, {\"outValue\": 0.9919999999999999, \"simIndex\": 97.0, \"features\": {\"0\": {\"effect\": 0.10551710736462057, \"value\": 13.16}, \"1\": {\"effect\": 0.007874272158894104, \"value\": 2.36}, \"2\": {\"effect\": 0.007837336020567317, \"value\": 2.67}, \"3\": {\"effect\": -0.0010990699218253535, \"value\": 18.6}, \"4\": {\"effect\": 0.02635950828496971, \"value\": 101.0}, \"5\": {\"effect\": 0.045639770115530796, \"value\": 2.8}, \"6\": {\"effect\": 0.10977842690459172, \"value\": 3.24}, \"7\": {\"effect\": 0.00492202717265331, \"value\": 0.3}, \"8\": {\"effect\": 0.009792306672056937, \"value\": 2.81}, \"9\": {\"effect\": 0.08235560832986903, \"value\": 5.68}, \"10\": {\"effect\": 0.036285924119057046, \"value\": 1.03}, \"11\": {\"effect\": 0.06533120734649664, \"value\": 3.17}, \"12\": {\"effect\": 0.19106754726350417, \"value\": 1185.0}}}, {\"outValue\": 0.9679999999999999, \"simIndex\": 106.0, \"features\": {\"0\": {\"effect\": 0.10849420452159494, \"value\": 14.37}, \"1\": {\"effect\": 0.008453782247060034, \"value\": 1.95}, \"2\": {\"effect\": 0.005156231932292515, \"value\": 2.5}, \"3\": {\"effect\": 0.03166781654446875, \"value\": 16.8}, \"4\": {\"effect\": 0.026727249192237606, \"value\": 113.0}, \"5\": {\"effect\": 0.03560969965929329, \"value\": 3.85}, \"6\": {\"effect\": 0.10946832532930846, \"value\": 3.49}, \"7\": {\"effect\": 0.003632837548932484, \"value\": 0.24}, \"8\": {\"effect\": 0.010128352263301374, \"value\": 2.18}, \"9\": {\"effect\": 0.07369161628093586, \"value\": 7.8}, \"10\": {\"effect\": 0.010604363890756743, \"value\": 0.86}, \"11\": {\"effect\": 0.06725224421918292, \"value\": 3.45}, \"12\": {\"effect\": 0.17677524820162094, \"value\": 1480.0}}}, {\"outValue\": 0.698, \"simIndex\": 75.0, \"features\": {\"0\": {\"effect\": 0.11987099638938734, \"value\": 13.24}, \"1\": {\"effect\": 0.007672689816626332, \"value\": 2.59}, \"2\": {\"effect\": 0.011308571955779376, \"value\": 2.87}, \"3\": {\"effect\": -0.025737054876327402, \"value\": 21.0}, \"4\": {\"effect\": 0.03445886831333802, \"value\": 118.0}, \"5\": {\"effect\": 0.04774376175024469, \"value\": 2.8}, \"6\": {\"effect\": 0.09906640564065733, \"value\": 2.69}, \"7\": {\"effect\": -0.0013826701526190532, \"value\": 0.39}, \"8\": {\"effect\": 0.012590014699889488, \"value\": 1.82}, \"9\": {\"effect\": 0.08196986536348186, \"value\": 4.32}, \"10\": {\"effect\": 0.031578798742450384, \"value\": 1.04}, \"11\": {\"effect\": 0.06507329944248402, \"value\": 2.93}, \"12\": {\"effect\": -0.08655157525440627, \"value\": 735.0}}}, {\"outValue\": 0.9999999999999999, \"simIndex\": 113.0, \"features\": {\"0\": {\"effect\": 0.11014711922565795, \"value\": 14.2}, \"1\": {\"effect\": 0.0098978097272865, \"value\": 1.76}, \"2\": {\"effect\": 0.005698318484338447, \"value\": 2.45}, \"3\": {\"effect\": 0.03062635940204556, \"value\": 15.2}, \"4\": {\"effect\": 0.02658783360325654, \"value\": 112.0}, \"5\": {\"effect\": 0.03763798745161135, \"value\": 3.27}, \"6\": {\"effect\": 0.1106560204421646, \"value\": 3.39}, \"7\": {\"effect\": 0.0032575593148431803, \"value\": 0.34}, \"8\": {\"effect\": 0.009961622292272642, \"value\": 1.97}, \"9\": {\"effect\": 0.07857021475323142, \"value\": 6.75}, \"10\": {\"effect\": 0.03454127240812282, \"value\": 1.05}, \"11\": {\"effect\": 0.06199184302321741, \"value\": 2.85}, \"12\": {\"effect\": 0.18008801170293756, \"value\": 1450.0}}}, {\"outValue\": 0.9959999999999997, \"simIndex\": 108.0, \"features\": {\"0\": {\"effect\": 0.10840150579873717, \"value\": 14.39}, \"1\": {\"effect\": 0.010634424631771772, \"value\": 1.87}, \"2\": {\"effect\": 0.006390065783281654, \"value\": 2.45}, \"3\": {\"effect\": 0.03230864728648758, \"value\": 14.6}, \"4\": {\"effect\": 0.022448489302128283, \"value\": 96.0}, \"5\": {\"effect\": 0.03494844149047173, \"value\": 2.5}, \"6\": {\"effect\": 0.09981848762867056, \"value\": 2.52}, \"7\": {\"effect\": 0.00439358223988241, \"value\": 0.3}, \"8\": {\"effect\": 0.010444018448993531, \"value\": 1.98}, \"9\": {\"effect\": 0.08064827458290322, \"value\": 5.25}, \"10\": {\"effect\": 0.034143214270359545, \"value\": 1.02}, \"11\": {\"effect\": 0.0662932005634091, \"value\": 3.58}, \"12\": {\"effect\": 0.18478961980388928, \"value\": 1290.0}}}, {\"outValue\": 0.9819999999999997, \"simIndex\": 127.0, \"features\": {\"0\": {\"effect\": 0.11020052032939995, \"value\": 14.06}, \"1\": {\"effect\": 0.008143273264663903, \"value\": 2.15}, \"2\": {\"effect\": 0.008368849986873896, \"value\": 2.61}, \"3\": {\"effect\": 0.018182149410960167, \"value\": 17.6}, \"4\": {\"effect\": 0.027021247912188615, \"value\": 121.0}, \"5\": {\"effect\": 0.03983723063251092, \"value\": 2.6}, \"6\": {\"effect\": 0.10103727108364763, \"value\": 2.51}, \"7\": {\"effect\": 0.004415545170058823, \"value\": 0.31}, \"8\": {\"effect\": -0.005973409915760067, \"value\": 1.25}, \"9\": {\"effect\": 0.08007539749001102, \"value\": 5.05}, \"10\": {\"effect\": 0.03834651286307171, \"value\": 1.06}, \"11\": {\"effect\": 0.06968171695960404, \"value\": 3.58}, \"12\": {\"effect\": 0.1823256666437552, \"value\": 1295.0}}}, {\"outValue\": 0.9999999999999998, \"simIndex\": 110.0, \"features\": {\"0\": {\"effect\": 0.10997128477734155, \"value\": 14.83}, \"1\": {\"effect\": 0.009760246767581688, \"value\": 1.64}, \"2\": {\"effect\": 0.0008493562308293233, \"value\": 2.17}, \"3\": {\"effect\": 0.03283447438748272, \"value\": 14.0}, \"4\": {\"effect\": 0.023882646186379194, \"value\": 97.0}, \"5\": {\"effect\": 0.0388777749109319, \"value\": 2.8}, \"6\": {\"effect\": 0.11075072639993583, \"value\": 2.98}, \"7\": {\"effect\": 0.0031129488419850207, \"value\": 0.29}, \"8\": {\"effect\": 0.010876351471854237, \"value\": 1.98}, \"9\": {\"effect\": 0.07754401467662449, \"value\": 5.2}, \"10\": {\"effect\": 0.03472295395093009, \"value\": 1.08}, \"11\": {\"effect\": 0.06144642253670638, \"value\": 2.85}, \"12\": {\"effect\": 0.18503277069240356, \"value\": 1045.0}}}, {\"outValue\": 0.9779999999999998, \"simIndex\": 107.0, \"features\": {\"0\": {\"effect\": 0.10625666035861432, \"value\": 13.86}, \"1\": {\"effect\": -0.010107093677562731, \"value\": 1.35}, \"2\": {\"effect\": 0.003287723697480325, \"value\": 2.27}, \"3\": {\"effect\": 0.028366536481895233, \"value\": 16.0}, \"4\": {\"effect\": 0.024108608137606576, \"value\": 98.0}, \"5\": {\"effect\": 0.04062915372919462, \"value\": 2.98}, \"6\": {\"effect\": 0.10869826838268509, \"value\": 3.15}, \"7\": {\"effect\": 0.0033899461433721497, \"value\": 0.22}, \"8\": {\"effect\": 0.009125307551937417, \"value\": 1.85}, \"9\": {\"effect\": 0.08012887963522637, \"value\": 7.22}, \"10\": {\"effect\": 0.031741326290596235, \"value\": 1.01}, \"11\": {\"effect\": 0.06526008781757126, \"value\": 3.55}, \"12\": {\"effect\": 0.18677656728236905, \"value\": 1045.0}}}, {\"outValue\": 0.9879999999999999, \"simIndex\": 95.0, \"features\": {\"0\": {\"effect\": 0.11573931506331916, \"value\": 14.1}, \"1\": {\"effect\": 0.008135414361402738, \"value\": 2.16}, \"2\": {\"effect\": 0.0036925677101185017, \"value\": 2.3}, \"3\": {\"effect\": -0.0015917191769447812, \"value\": 18.0}, \"4\": {\"effect\": 0.028934377208602494, \"value\": 105.0}, \"5\": {\"effect\": 0.039966843030455036, \"value\": 2.95}, \"6\": {\"effect\": 0.11049101955714877, \"value\": 3.32}, \"7\": {\"effect\": 0.002251900170878942, \"value\": 0.22}, \"8\": {\"effect\": 0.009430243936508279, \"value\": 2.38}, \"9\": {\"effect\": 0.0822368946544771, \"value\": 5.75}, \"10\": {\"effect\": 0.03425901254590893, \"value\": 1.25}, \"11\": {\"effect\": 0.06530223786864198, \"value\": 3.17}, \"12\": {\"effect\": 0.18881386490046892, \"value\": 1510.0}}}, {\"outValue\": 0.9339999999999998, \"simIndex\": 130.0, \"features\": {\"0\": {\"effect\": 0.11392992155414654, \"value\": 14.12}, \"1\": {\"effect\": 0.008137107084653646, \"value\": 1.48}, \"2\": {\"effect\": 0.007002433980102918, \"value\": 2.32}, \"3\": {\"effect\": 0.03680490962290464, \"value\": 16.8}, \"4\": {\"effect\": 0.019492656059218943, \"value\": 95.0}, \"5\": {\"effect\": -0.02577813006711597, \"value\": 2.2}, \"6\": {\"effect\": 0.09483188641707195, \"value\": 2.43}, \"7\": {\"effect\": 0.004735127057449093, \"value\": 0.26}, \"8\": {\"effect\": 0.00898547517003952, \"value\": 1.57}, \"9\": {\"effect\": 0.07869188384567086, \"value\": 5.0}, \"10\": {\"effect\": 0.03606171448785603, \"value\": 1.17}, \"11\": {\"effect\": 0.061833327310425054, \"value\": 2.82}, \"12\": {\"effect\": 0.18893365930856268, \"value\": 1280.0}}}, {\"outValue\": 0.8879999999999999, \"simIndex\": 86.0, \"features\": {\"0\": {\"effect\": 0.10262591049030652, \"value\": 13.75}, \"1\": {\"effect\": 0.009243137027300957, \"value\": 1.73}, \"2\": {\"effect\": 0.005610535155224514, \"value\": 2.41}, \"3\": {\"effect\": 0.03274105696805218, \"value\": 16.0}, \"4\": {\"effect\": -0.054740319116001655, \"value\": 89.0}, \"5\": {\"effect\": 0.03479766420981723, \"value\": 2.6}, \"6\": {\"effect\": 0.09786561442367099, \"value\": 2.76}, \"7\": {\"effect\": 0.0029653151842030196, \"value\": 0.29}, \"8\": {\"effect\": 0.00844137526416952, \"value\": 1.81}, \"9\": {\"effect\": 0.07207664814703785, \"value\": 5.6}, \"10\": {\"effect\": 0.03378770414981219, \"value\": 1.15}, \"11\": {\"effect\": 0.05595523958923591, \"value\": 2.9}, \"12\": {\"effect\": 0.18629209033815677, \"value\": 1320.0}}}, {\"outValue\": 0.986, \"simIndex\": 125.0, \"features\": {\"0\": {\"effect\": 0.11144340672214047, \"value\": 14.75}, \"1\": {\"effect\": 0.010698182872461333, \"value\": 1.73}, \"2\": {\"effect\": 0.006085767713023568, \"value\": 2.39}, \"3\": {\"effect\": 0.03431734613433532, \"value\": 11.4}, \"4\": {\"effect\": 0.00940975331333972, \"value\": 91.0}, \"5\": {\"effect\": 0.037148099213988046, \"value\": 3.1}, \"6\": {\"effect\": 0.11072232837579365, \"value\": 3.69}, \"7\": {\"effect\": -0.002601359072741343, \"value\": 0.43}, \"8\": {\"effect\": 0.010937183519027019, \"value\": 2.81}, \"9\": {\"effect\": 0.07749705298255931, \"value\": 5.4}, \"10\": {\"effect\": 0.033636693727485685, \"value\": 1.25}, \"11\": {\"effect\": 0.05970096289191484, \"value\": 2.73}, \"12\": {\"effect\": 0.18666655343765845, \"value\": 1150.0}}}, {\"outValue\": 0.998, \"simIndex\": 111.0, \"features\": {\"0\": {\"effect\": 0.10953981649315755, \"value\": 14.38}, \"1\": {\"effect\": 0.010065543444428365, \"value\": 1.87}, \"2\": {\"effect\": 0.005788974869808858, \"value\": 2.38}, \"3\": {\"effect\": 0.03167625693561253, \"value\": 12.0}, \"4\": {\"effect\": 0.024660612847235502, \"value\": 102.0}, \"5\": {\"effect\": 0.035793942902437176, \"value\": 3.3}, \"6\": {\"effect\": 0.1107174438657835, \"value\": 3.64}, \"7\": {\"effect\": 0.0030187256743687174, \"value\": 0.29}, \"8\": {\"effect\": 0.008915436196220768, \"value\": 2.96}, \"9\": {\"effect\": 0.07802787500746192, \"value\": 7.5}, \"10\": {\"effect\": 0.032906559087894506, \"value\": 1.2}, \"11\": {\"effect\": 0.06278560952855633, \"value\": 3.0}, \"12\": {\"effect\": 0.18376517497802033, \"value\": 1547.0}}}, {\"outValue\": 0.9879999999999999, \"simIndex\": 122.0, \"features\": {\"0\": {\"effect\": 0.10559657484018499, \"value\": 13.63}, \"1\": {\"effect\": 0.010372824709062544, \"value\": 1.81}, \"2\": {\"effect\": 0.005935304257332196, \"value\": 2.7}, \"3\": {\"effect\": 0.031928369752256006, \"value\": 17.2}, \"4\": {\"effect\": 0.026114098349779142, \"value\": 112.0}, \"5\": {\"effect\": 0.041197340774902454, \"value\": 2.85}, \"6\": {\"effect\": 0.10787618279674827, \"value\": 2.91}, \"7\": {\"effect\": 0.0036429561864743123, \"value\": 0.3}, \"8\": {\"effect\": 0.00398292775888465, \"value\": 1.46}, \"9\": {\"effect\": 0.07846949518938738, \"value\": 7.3}, \"10\": {\"effect\": 0.02837353374338401, \"value\": 1.28}, \"11\": {\"effect\": 0.06283996185108752, \"value\": 2.88}, \"12\": {\"effect\": 0.18133240162150244, \"value\": 1310.0}}}, {\"outValue\": 0.9919999999999999, \"simIndex\": 93.0, \"features\": {\"0\": {\"effect\": 0.11603282901386246, \"value\": 14.3}, \"1\": {\"effect\": 0.009631917918914228, \"value\": 1.92}, \"2\": {\"effect\": 0.007587531768363029, \"value\": 2.72}, \"3\": {\"effect\": -0.009638702445428507, \"value\": 20.0}, \"4\": {\"effect\": 0.027828447782610476, \"value\": 120.0}, \"5\": {\"effect\": 0.04140427514260421, \"value\": 2.8}, \"6\": {\"effect\": 0.11157423203474323, \"value\": 3.14}, \"7\": {\"effect\": 0.003967251569384648, \"value\": 0.33}, \"8\": {\"effect\": 0.01105636670415777, \"value\": 1.97}, \"9\": {\"effect\": 0.08402302501070841, \"value\": 6.2}, \"10\": {\"effect\": 0.03856922134197669, \"value\": 1.07}, \"11\": {\"effect\": 0.06146587558572395, \"value\": 2.65}, \"12\": {\"effect\": 0.18815970040336533, \"value\": 1280.0}}}, {\"outValue\": 0.9919999999999997, \"simIndex\": 92.0, \"features\": {\"0\": {\"effect\": 0.1162270406756663, \"value\": 13.83}, \"1\": {\"effect\": 0.009085977347664455, \"value\": 1.57}, \"2\": {\"effect\": 0.0075298566149472005, \"value\": 2.62}, \"3\": {\"effect\": -0.008441814337436135, \"value\": 20.0}, \"4\": {\"effect\": 0.027595498423991404, \"value\": 115.0}, \"5\": {\"effect\": 0.04200542839312316, \"value\": 2.95}, \"6\": {\"effect\": 0.11144847561939827, \"value\": 3.4}, \"7\": {\"effect\": -0.00037896947679347926, \"value\": 0.4}, \"8\": {\"effect\": 0.011697783097747242, \"value\": 1.72}, \"9\": {\"effect\": 0.08356431892248271, \"value\": 6.6}, \"10\": {\"effect\": 0.039229327256506394, \"value\": 1.13}, \"11\": {\"effect\": 0.057998738930999306, \"value\": 2.57}, \"12\": {\"effect\": 0.19410031036268896, \"value\": 1130.0}}}, {\"outValue\": 0.9999999999999999, \"simIndex\": 112.0, \"features\": {\"0\": {\"effect\": 0.11027127813693746, \"value\": 14.19}, \"1\": {\"effect\": 0.0080807952678605, \"value\": 1.59}, \"2\": {\"effect\": 0.005799265721853757, \"value\": 2.48}, \"3\": {\"effect\": 0.030288317401611597, \"value\": 16.5}, \"4\": {\"effect\": 0.026378461343994096, \"value\": 108.0}, \"5\": {\"effect\": 0.03637089314242251, \"value\": 3.3}, \"6\": {\"effect\": 0.11007792851854621, \"value\": 3.93}, \"7\": {\"effect\": 0.003611420439901874, \"value\": 0.32}, \"8\": {\"effect\": 0.009664068750341478, \"value\": 1.86}, \"9\": {\"effect\": 0.07821283930318733, \"value\": 8.7}, \"10\": {\"effect\": 0.033106157773579094, \"value\": 1.23}, \"11\": {\"effect\": 0.061767476793368394, \"value\": 2.82}, \"12\": {\"effect\": 0.18603306923738172, \"value\": 1680.0}}}, {\"outValue\": 0.9899999999999997, \"simIndex\": 81.0, \"features\": {\"0\": {\"effect\": 0.1125063929678044, \"value\": 13.64}, \"1\": {\"effect\": 0.008344204246149614, \"value\": 3.1}, \"2\": {\"effect\": 0.006743204902632983, \"value\": 2.56}, \"3\": {\"effect\": 0.038072701468241696, \"value\": 15.2}, \"4\": {\"effect\": 0.028484354037099542, \"value\": 116.0}, \"5\": {\"effect\": 0.04623628574015056, \"value\": 2.7}, \"6\": {\"effect\": 0.11553630674460226, \"value\": 3.03}, \"7\": {\"effect\": 0.005516716585196324, \"value\": 0.17}, \"8\": {\"effect\": 0.01447881234329299, \"value\": 1.66}, \"9\": {\"effect\": 0.08563272414076062, \"value\": 5.1}, \"10\": {\"effect\": 0.03323363148345705, \"value\": 0.96}, \"11\": {\"effect\": 0.07231673012931084, \"value\": 3.36}, \"12\": {\"effect\": 0.12255990704228695, \"value\": 845.0}}}, {\"outValue\": 0.9579999999999999, \"simIndex\": 83.0, \"features\": {\"0\": {\"effect\": 0.11252689405498742, \"value\": 14.06}, \"1\": {\"effect\": 0.009356346143157834, \"value\": 1.63}, \"2\": {\"effect\": 0.004753078879699257, \"value\": 2.28}, \"3\": {\"effect\": 0.03418665282019205, \"value\": 16.0}, \"4\": {\"effect\": 0.030685040137531278, \"value\": 126.0}, \"5\": {\"effect\": 0.039968164672832526, \"value\": 3.0}, \"6\": {\"effect\": 0.11370582019078548, \"value\": 3.17}, \"7\": {\"effect\": 0.0033629810907531404, \"value\": 0.24}, \"8\": {\"effect\": 0.014611683922136692, \"value\": 2.1}, \"9\": {\"effect\": 0.08635299316511372, \"value\": 5.65}, \"10\": {\"effect\": 0.03460455042433263, \"value\": 1.09}, \"11\": {\"effect\": 0.07046963887941914, \"value\": 3.71}, \"12\": {\"effect\": 0.1030781274500448, \"value\": 780.0}}}, {\"outValue\": 0.8719999999999999, \"simIndex\": 78.0, \"features\": {\"0\": {\"effect\": 0.035852099038515044, \"value\": 12.93}, \"1\": {\"effect\": 0.016376980916264713, \"value\": 3.8}, \"2\": {\"effect\": 0.016885761507009763, \"value\": 2.65}, \"3\": {\"effect\": 0.0008664083058293092, \"value\": 18.6}, \"4\": {\"effect\": 0.030389015698204878, \"value\": 102.0}, \"5\": {\"effect\": 0.03820302490619916, \"value\": 2.41}, \"6\": {\"effect\": 0.09387113071484629, \"value\": 2.41}, \"7\": {\"effect\": 0.009146995856067867, \"value\": 0.25}, \"8\": {\"effect\": 0.01581448187693931, \"value\": 1.98}, \"9\": {\"effect\": 0.09116514276443372, \"value\": 4.5}, \"10\": {\"effect\": 0.038822255393978905, \"value\": 1.03}, \"11\": {\"effect\": 0.07647117424097027, \"value\": 3.52}, \"12\": {\"effect\": 0.10779750061172674, \"value\": 770.0}}}, {\"outValue\": 0.9859999999999997, \"simIndex\": 102.0, \"features\": {\"0\": {\"effect\": 0.10914883788668106, \"value\": 13.71}, \"1\": {\"effect\": 0.010865267501774863, \"value\": 1.86}, \"2\": {\"effect\": 0.005126460194530377, \"value\": 2.36}, \"3\": {\"effect\": 0.03325355312388876, \"value\": 16.6}, \"4\": {\"effect\": 0.02719334045859455, \"value\": 101.0}, \"5\": {\"effect\": 0.04088793042777701, \"value\": 2.61}, \"6\": {\"effect\": 0.10528866736234949, \"value\": 2.88}, \"7\": {\"effect\": 0.0037664260654996424, \"value\": 0.27}, \"8\": {\"effect\": 0.009760691132496955, \"value\": 1.69}, \"9\": {\"effect\": 0.045065086289617834, \"value\": 3.8}, \"10\": {\"effect\": 0.034444495337550354, \"value\": 1.11}, \"11\": {\"effect\": 0.07014225399481122, \"value\": 4.0}, \"12\": {\"effect\": 0.19071896205541367, \"value\": 1035.0}}}, {\"outValue\": 0.8099999999999997, \"simIndex\": 132.0, \"features\": {\"0\": {\"effect\": 0.009409505717683557, \"value\": 12.85}, \"1\": {\"effect\": 0.005322787357437216, \"value\": 1.6}, \"2\": {\"effect\": 0.005243661171552085, \"value\": 2.52}, \"3\": {\"effect\": 0.015053381988790028, \"value\": 17.8}, \"4\": {\"effect\": 0.016854216938312377, \"value\": 95.0}, \"5\": {\"effect\": 0.03611128576190467, \"value\": 2.48}, \"6\": {\"effect\": 0.07794524389266946, \"value\": 2.37}, \"7\": {\"effect\": 0.005278935146778198, \"value\": 0.26}, \"8\": {\"effect\": 0.004366387129347782, \"value\": 1.46}, \"9\": {\"effect\": 0.04156600831629296, \"value\": 3.93}, \"10\": {\"effect\": 0.03164425205030864, \"value\": 1.09}, \"11\": {\"effect\": 0.06288931953880486, \"value\": 3.63}, \"12\": {\"effect\": 0.19797698682110393, \"value\": 1015.0}}}, {\"outValue\": 0.8779999999999996, \"simIndex\": 84.0, \"features\": {\"0\": {\"effect\": 0.11585614587541708, \"value\": 13.5}, \"1\": {\"effect\": 0.012064702221157261, \"value\": 1.81}, \"2\": {\"effect\": 0.009574004885756096, \"value\": 2.61}, \"3\": {\"effect\": -0.011052604780228022, \"value\": 20.0}, \"4\": {\"effect\": 0.02572953103584775, \"value\": 96.0}, \"5\": {\"effect\": 0.03658368007676195, \"value\": 2.53}, \"6\": {\"effect\": 0.09398467551338377, \"value\": 2.61}, \"7\": {\"effect\": 0.0058157885565325775, \"value\": 0.28}, \"8\": {\"effect\": 0.01477783158379017, \"value\": 1.66}, \"9\": {\"effect\": 0.018439077633136097, \"value\": 3.52}, \"10\": {\"effect\": 0.03572449593734635, \"value\": 1.12}, \"11\": {\"effect\": 0.08176836029657183, \"value\": 3.82}, \"12\": {\"effect\": 0.13839628299551285, \"value\": 845.0}}}, {\"outValue\": 0.8419999999999999, \"simIndex\": 85.0, \"features\": {\"0\": {\"effect\": 0.0968385755692768, \"value\": 13.05}, \"1\": {\"effect\": 0.013616533304600689, \"value\": 2.05}, \"2\": {\"effect\": 0.020324101823301664, \"value\": 3.22}, \"3\": {\"effect\": -0.04085660927332501, \"value\": 25.0}, \"4\": {\"effect\": 0.03680339261713568, \"value\": 124.0}, \"5\": {\"effect\": 0.04748282666263939, \"value\": 2.63}, \"6\": {\"effect\": 0.09895115100141774, \"value\": 2.68}, \"7\": {\"effect\": -0.0061790997838949025, \"value\": 0.47}, \"8\": {\"effect\": 0.01408023829723881, \"value\": 1.92}, \"9\": {\"effect\": 0.04291561410550634, \"value\": 3.58}, \"10\": {\"effect\": 0.034157176946412925, \"value\": 1.13}, \"11\": {\"effect\": 0.06160220054145104, \"value\": 3.2}, \"12\": {\"effect\": 0.12192587001922486, \"value\": 830.0}}}, {\"outValue\": 0.9940000000000001, \"simIndex\": 123.0, \"features\": {\"0\": {\"effect\": 0.10597295262011625, \"value\": 13.39}, \"1\": {\"effect\": 0.009418138166494195, \"value\": 1.77}, \"2\": {\"effect\": 0.007625229722735503, \"value\": 2.62}, \"3\": {\"effect\": 0.03415950020335775, \"value\": 16.1}, \"4\": {\"effect\": 0.015354361831142978, \"value\": 93.0}, \"5\": {\"effect\": 0.04551945719355851, \"value\": 2.85}, \"6\": {\"effect\": 0.11045314386028332, \"value\": 2.94}, \"7\": {\"effect\": 0.0035285333110367263, \"value\": 0.34}, \"8\": {\"effect\": 0.004196498628685552, \"value\": 1.45}, \"9\": {\"effect\": 0.07590710269673569, \"value\": 4.8}, \"10\": {\"effect\": 0.031672715396572494, \"value\": 0.92}, \"11\": {\"effect\": 0.06347397862179811, \"value\": 3.22}, \"12\": {\"effect\": 0.18638035957846905, \"value\": 1195.0}}}, {\"outValue\": 0.79, \"simIndex\": 133.0, \"features\": {\"0\": {\"effect\": 0.0989777910239855, \"value\": 13.3}, \"1\": {\"effect\": 0.006932530028271204, \"value\": 1.72}, \"2\": {\"effect\": -0.0021409565451780614, \"value\": 2.14}, \"3\": {\"effect\": 0.034084291451478246, \"value\": 17.0}, \"4\": {\"effect\": 0.01065795657565036, \"value\": 94.0}, \"5\": {\"effect\": 0.03588976773731532, \"value\": 2.4}, \"6\": {\"effect\": -0.003899662499253351, \"value\": 2.19}, \"7\": {\"effect\": 0.003387457221819651, \"value\": 0.27}, \"8\": {\"effect\": -0.0035443303184307987, \"value\": 1.35}, \"9\": {\"effect\": 0.03873888379302979, \"value\": 3.95}, \"10\": {\"effect\": 0.027850014908738636, \"value\": 1.02}, \"11\": {\"effect\": 0.05537286422000956, \"value\": 2.77}, \"12\": {\"effect\": 0.18735536423355004, \"value\": 1285.0}}}, {\"outValue\": 0.9899999999999997, \"simIndex\": 99.0, \"features\": {\"0\": {\"effect\": 0.12074897201807643, \"value\": 13.87}, \"1\": {\"effect\": 0.011729565525003309, \"value\": 1.9}, \"2\": {\"effect\": 0.00859237459677298, \"value\": 2.8}, \"3\": {\"effect\": -0.006312280175976895, \"value\": 19.4}, \"4\": {\"effect\": 0.032268656495021204, \"value\": 107.0}, \"5\": {\"effect\": 0.044701492147170625, \"value\": 2.95}, \"6\": {\"effect\": 0.11312819942192218, \"value\": 2.97}, \"7\": {\"effect\": 0.002164418026225485, \"value\": 0.37}, \"8\": {\"effect\": 0.012797000459117323, \"value\": 1.76}, \"9\": {\"effect\": 0.0834007996033213, \"value\": 4.5}, \"10\": {\"effect\": 0.03444558559989829, \"value\": 1.25}, \"11\": {\"effect\": 0.06780272215695932, \"value\": 3.4}, \"12\": {\"effect\": 0.1641944659574744, \"value\": 915.0}}}, {\"outValue\": 0.9599999999999999, \"simIndex\": 129.0, \"features\": {\"0\": {\"effect\": 0.10800186636028451, \"value\": 14.02}, \"1\": {\"effect\": 0.009599338782745678, \"value\": 1.68}, \"2\": {\"effect\": 0.00022534152368285925, \"value\": 2.21}, \"3\": {\"effect\": 0.03177835225464823, \"value\": 16.0}, \"4\": {\"effect\": 0.02384545388689093, \"value\": 96.0}, \"5\": {\"effect\": 0.038987865235298236, \"value\": 2.65}, \"6\": {\"effect\": 0.0737186855573209, \"value\": 2.33}, \"7\": {\"effect\": 0.0045782250577350685, \"value\": 0.26}, \"8\": {\"effect\": 0.010641546204580514, \"value\": 1.98}, \"9\": {\"effect\": 0.0764042086986297, \"value\": 4.7}, \"10\": {\"effect\": 0.033026722610816954, \"value\": 1.04}, \"11\": {\"effect\": 0.06473941708654372, \"value\": 3.59}, \"12\": {\"effect\": 0.18411494857180866, \"value\": 1035.0}}}, {\"outValue\": 0.9339999999999998, \"simIndex\": 89.0, \"features\": {\"0\": {\"effect\": 0.1082933435175198, \"value\": 13.73}, \"1\": {\"effect\": 0.005069704052541941, \"value\": 1.5}, \"2\": {\"effect\": 0.007253398864999456, \"value\": 2.7}, \"3\": {\"effect\": -0.04303032426779192, \"value\": 22.5}, \"4\": {\"effect\": 0.02532712768872488, \"value\": 101.0}, \"5\": {\"effect\": 0.039852456347982665, \"value\": 3.0}, \"6\": {\"effect\": 0.10712108987052549, \"value\": 3.25}, \"7\": {\"effect\": 0.0034359654094085197, \"value\": 0.29}, \"8\": {\"effect\": 0.011291716141598055, \"value\": 2.38}, \"9\": {\"effect\": 0.08329279070203567, \"value\": 5.7}, \"10\": {\"effect\": 0.035650738038044874, \"value\": 1.19}, \"11\": {\"effect\": 0.05864572532140875, \"value\": 2.71}, \"12\": {\"effect\": 0.1914582401439878, \"value\": 1285.0}}}, {\"outValue\": 0.9899999999999998, \"simIndex\": 94.0, \"features\": {\"0\": {\"effect\": 0.11286747629257851, \"value\": 13.58}, \"1\": {\"effect\": 0.008801029186375127, \"value\": 1.66}, \"2\": {\"effect\": 0.005225959757450989, \"value\": 2.36}, \"3\": {\"effect\": -0.00594521516118187, \"value\": 19.1}, \"4\": {\"effect\": 0.028403636086954006, \"value\": 106.0}, \"5\": {\"effect\": 0.04246464979319785, \"value\": 2.86}, \"6\": {\"effect\": 0.11004051166658584, \"value\": 3.19}, \"7\": {\"effect\": 0.0023269674024658507, \"value\": 0.22}, \"8\": {\"effect\": 0.010548076639309362, \"value\": 1.95}, \"9\": {\"effect\": 0.08430850829700996, \"value\": 6.9}, \"10\": {\"effect\": 0.037591335179102146, \"value\": 1.09}, \"11\": {\"effect\": 0.06291714800641593, \"value\": 2.88}, \"12\": {\"effect\": 0.1901118886847222, \"value\": 1515.0}}}, {\"outValue\": 0.9579999999999999, \"simIndex\": 103.0, \"features\": {\"0\": {\"effect\": 0.11346362279750352, \"value\": 13.68}, \"1\": {\"effect\": 0.011422178296732822, \"value\": 1.83}, \"2\": {\"effect\": 0.004603733473859785, \"value\": 2.36}, \"3\": {\"effect\": 0.03579795936904299, \"value\": 17.2}, \"4\": {\"effect\": 0.02840852275086577, \"value\": 104.0}, \"5\": {\"effect\": 0.03531446043629925, \"value\": 2.42}, \"6\": {\"effect\": 0.10794949221360904, \"value\": 2.69}, \"7\": {\"effect\": -0.0014713563546939552, \"value\": 0.42}, \"8\": {\"effect\": 0.009447590232142651, \"value\": 1.97}, \"9\": {\"effect\": 0.04348086773930599, \"value\": 3.84}, \"10\": {\"effect\": 0.029680245316435185, \"value\": 1.23}, \"11\": {\"effect\": 0.05803200685536112, \"value\": 2.87}, \"12\": {\"effect\": 0.1815326487045218, \"value\": 990.0}}}, {\"outValue\": 0.9299999999999998, \"simIndex\": 90.0, \"features\": {\"0\": {\"effect\": 0.11013955536769288, \"value\": 13.76}, \"1\": {\"effect\": 0.005607952667842372, \"value\": 1.53}, \"2\": {\"effect\": 0.006634914629761814, \"value\": 2.7}, \"3\": {\"effect\": -0.009326359526743976, \"value\": 19.5}, \"4\": {\"effect\": 0.029123162371307614, \"value\": 132.0}, \"5\": {\"effect\": 0.040997370468066216, \"value\": 2.95}, \"6\": {\"effect\": 0.10505361703148522, \"value\": 2.74}, \"7\": {\"effect\": -0.02225566772482355, \"value\": 0.5}, \"8\": {\"effect\": -0.000541396701561459, \"value\": 1.35}, \"9\": {\"effect\": 0.07788371303078893, \"value\": 5.4}, \"10\": {\"effect\": 0.03228389151031587, \"value\": 1.25}, \"11\": {\"effect\": 0.06444233547965897, \"value\": 3.0}, \"12\": {\"effect\": 0.18961888322719497, \"value\": 1235.0}}}, {\"outValue\": 0.9139999999999996, \"simIndex\": 131.0, \"features\": {\"0\": {\"effect\": 0.10744997265987795, \"value\": 13.51}, \"1\": {\"effect\": 0.011655768367358828, \"value\": 1.8}, \"2\": {\"effect\": 0.008218917915806161, \"value\": 2.65}, \"3\": {\"effect\": -0.006871343018178283, \"value\": 19.0}, \"4\": {\"effect\": 0.027290377685911773, \"value\": 110.0}, \"5\": {\"effect\": -0.01570437467025786, \"value\": 2.35}, \"6\": {\"effect\": 0.09936197678607163, \"value\": 2.53}, \"7\": {\"effect\": 0.00430964749747373, \"value\": 0.29}, \"8\": {\"effect\": 0.005088655739640835, \"value\": 1.54}, \"9\": {\"effect\": 0.07802893574207763, \"value\": 4.2}, \"10\": {\"effect\": 0.038623968484751706, \"value\": 1.1}, \"11\": {\"effect\": 0.06238449037799513, \"value\": 2.87}, \"12\": {\"effect\": 0.19382497826245648, \"value\": 1095.0}}}, {\"outValue\": 0.9739999999999999, \"simIndex\": 98.0, \"features\": {\"0\": {\"effect\": 0.11363411114495275, \"value\": 13.48}, \"1\": {\"effect\": 0.011518760042721525, \"value\": 1.81}, \"2\": {\"effect\": 0.003550890784787664, \"value\": 2.41}, \"3\": {\"effect\": -0.0158278731365977, \"value\": 20.5}, \"4\": {\"effect\": 0.027411021203838218, \"value\": 100.0}, \"5\": {\"effect\": 0.0452458484074769, \"value\": 2.7}, \"6\": {\"effect\": 0.11144221596989708, \"value\": 2.98}, \"7\": {\"effect\": 0.004632696481226155, \"value\": 0.26}, \"8\": {\"effect\": 0.012028246764526788, \"value\": 1.86}, \"9\": {\"effect\": 0.09086901542192054, \"value\": 5.1}, \"10\": {\"effect\": 0.03803262477259496, \"value\": 1.04}, \"11\": {\"effect\": 0.06893512078945602, \"value\": 3.47}, \"12\": {\"effect\": 0.162189293184185, \"value\": 920.0}}}, {\"outValue\": 0.9639999999999999, \"simIndex\": 80.0, \"features\": {\"0\": {\"effect\": 0.10789251207263459, \"value\": 13.28}, \"1\": {\"effect\": 0.011275418830461388, \"value\": 1.64}, \"2\": {\"effect\": 0.010117939080174491, \"value\": 2.84}, \"3\": {\"effect\": 0.03367449032164653, \"value\": 15.5}, \"4\": {\"effect\": 0.02946600132412396, \"value\": 110.0}, \"5\": {\"effect\": 0.044530102714082045, \"value\": 2.6}, \"6\": {\"effect\": 0.1118762829631312, \"value\": 2.68}, \"7\": {\"effect\": 0.003016360510314272, \"value\": 0.34}, \"8\": {\"effect\": -0.003739304240945282, \"value\": 1.36}, \"9\": {\"effect\": 0.07944579097400807, \"value\": 4.6}, \"10\": {\"effect\": 0.03697705007915259, \"value\": 1.09}, \"11\": {\"effect\": 0.06625995459304843, \"value\": 2.78}, \"12\": {\"effect\": 0.13286937260915363, \"value\": 880.0}}}, {\"outValue\": 0.9359999999999998, \"simIndex\": 87.0, \"features\": {\"0\": {\"effect\": 0.0877331557915264, \"value\": 13.05}, \"1\": {\"effect\": 0.010374694544060077, \"value\": 1.65}, \"2\": {\"effect\": 0.006506640005067528, \"value\": 2.55}, \"3\": {\"effect\": 0.0018023970985414158, \"value\": 18.0}, \"4\": {\"effect\": 0.02497522945887482, \"value\": 98.0}, \"5\": {\"effect\": 0.039835745200897485, \"value\": 2.45}, \"6\": {\"effect\": 0.09113319394779973, \"value\": 2.43}, \"7\": {\"effect\": 0.004857591418498151, \"value\": 0.29}, \"8\": {\"effect\": 0.006629959786257278, \"value\": 1.44}, \"9\": {\"effect\": 0.08472276086047505, \"value\": 4.25}, \"10\": {\"effect\": 0.03661938358359742, \"value\": 1.12}, \"11\": {\"effect\": 0.03813650484808417, \"value\": 2.51}, \"12\": {\"effect\": 0.20233471528730643, \"value\": 1105.0}}}, {\"outValue\": 0.9419999999999997, \"simIndex\": 101.0, \"features\": {\"0\": {\"effect\": 0.09458036427221558, \"value\": 13.07}, \"1\": {\"effect\": 0.005352802164560643, \"value\": 1.5}, \"2\": {\"effect\": -0.0004712473767588639, \"value\": 2.1}, \"3\": {\"effect\": 0.0407743174392006, \"value\": 15.5}, \"4\": {\"effect\": 0.026700051042923157, \"value\": 98.0}, \"5\": {\"effect\": 0.03801620624917134, \"value\": 2.4}, \"6\": {\"effect\": 0.09895145838399456, \"value\": 2.64}, \"7\": {\"effect\": 0.004286436517514456, \"value\": 0.28}, \"8\": {\"effect\": 0.0038813863435110006, \"value\": 1.37}, \"9\": {\"effect\": 0.035555541252391534, \"value\": 3.7}, \"10\": {\"effect\": 0.03232688406993825, \"value\": 1.18}, \"11\": {\"effect\": 0.055107468865913965, \"value\": 2.69}, \"12\": {\"effect\": 0.20660030260640966, \"value\": 1020.0}}}, {\"outValue\": 0.9459999999999998, \"simIndex\": 77.0, \"features\": {\"0\": {\"effect\": 0.11610558116379137, \"value\": 14.22}, \"1\": {\"effect\": 0.02021248807268339, \"value\": 3.99}, \"2\": {\"effect\": 0.00782931381389859, \"value\": 2.51}, \"3\": {\"effect\": 0.04366103318241843, \"value\": 13.2}, \"4\": {\"effect\": 0.03230106542578928, \"value\": 128.0}, \"5\": {\"effect\": 0.04393697156052657, \"value\": 3.0}, \"6\": {\"effect\": 0.11922085175145561, \"value\": 3.04}, \"7\": {\"effect\": 0.006713841285900444, \"value\": 0.2}, \"8\": {\"effect\": 0.01534625020539396, \"value\": 2.08}, \"9\": {\"effect\": 0.08934460332013015, \"value\": 5.1}, \"10\": {\"effect\": 0.02940757331012567, \"value\": 0.89}, \"11\": {\"effect\": 0.07609338973651866, \"value\": 3.53}, \"12\": {\"effect\": 0.045489009002353795, \"value\": 760.0}}}, {\"outValue\": 0.958, \"simIndex\": 82.0, \"features\": {\"0\": {\"effect\": 0.11014709242311024, \"value\": 13.56}, \"1\": {\"effect\": 0.009461668866489678, \"value\": 1.71}, \"2\": {\"effect\": 0.0047402818452493495, \"value\": 2.31}, \"3\": {\"effect\": 0.0357077584956582, \"value\": 16.2}, \"4\": {\"effect\": 0.0294690706967742, \"value\": 117.0}, \"5\": {\"effect\": 0.043888864399365124, \"value\": 3.15}, \"6\": {\"effect\": 0.1145688465216451, \"value\": 3.29}, \"7\": {\"effect\": 0.003858184554387694, \"value\": 0.34}, \"8\": {\"effect\": 0.012244158576699603, \"value\": 2.34}, \"9\": {\"effect\": 0.0877054262921023, \"value\": 6.13}, \"10\": {\"effect\": 0.03226052629320548, \"value\": 0.95}, \"11\": {\"effect\": 0.06945275423830921, \"value\": 3.38}, \"12\": {\"effect\": 0.10415733862798979, \"value\": 795.0}}}, {\"outValue\": 0.9299999999999998, \"simIndex\": 88.0, \"features\": {\"0\": {\"effect\": 0.10672344450815877, \"value\": 13.41}, \"1\": {\"effect\": 0.007283621899881478, \"value\": 3.84}, \"2\": {\"effect\": -0.0011467505323854862, \"value\": 2.12}, \"3\": {\"effect\": -0.001806014412155054, \"value\": 18.8}, \"4\": {\"effect\": -0.0074533576188109945, \"value\": 90.0}, \"5\": {\"effect\": 0.0414413067149487, \"value\": 2.45}, \"6\": {\"effect\": 0.10708717364384933, \"value\": 2.68}, \"7\": {\"effect\": 0.006822001313982665, \"value\": 0.27}, \"8\": {\"effect\": 0.0040710341875455965, \"value\": 1.48}, \"9\": {\"effect\": 0.07703157332023548, \"value\": 4.28}, \"10\": {\"effect\": 0.03232652182101339, \"value\": 0.91}, \"11\": {\"effect\": 0.062114879240593994, \"value\": 3.0}, \"12\": {\"effect\": 0.1951665377441281, \"value\": 1035.0}}}, {\"outValue\": 0.9979999999999999, \"simIndex\": 121.0, \"features\": {\"0\": {\"effect\": 0.10635620115192845, \"value\": 13.88}, \"1\": {\"effect\": 0.009824672217619413, \"value\": 1.89}, \"2\": {\"effect\": 0.0060537298658445565, \"value\": 2.59}, \"3\": {\"effect\": 0.03414733327575825, \"value\": 15.0}, \"4\": {\"effect\": 0.02492794017829956, \"value\": 101.0}, \"5\": {\"effect\": 0.04088997846488518, \"value\": 3.25}, \"6\": {\"effect\": 0.11001287190240026, \"value\": 3.56}, \"7\": {\"effect\": 0.004568384731926081, \"value\": 0.17}, \"8\": {\"effect\": 0.010959414230527294, \"value\": 1.7}, \"9\": {\"effect\": 0.07654571619891151, \"value\": 5.43}, \"10\": {\"effect\": 0.02858760293761929, \"value\": 0.88}, \"11\": {\"effect\": 0.0665024068644341, \"value\": 3.56}, \"12\": {\"effect\": 0.17828571981083197, \"value\": 1095.0}}}, {\"outValue\": 0.822, \"simIndex\": 76.0, \"features\": {\"0\": {\"effect\": 0.11992967323878781, \"value\": 13.24}, \"1\": {\"effect\": 0.031208748225051288, \"value\": 3.98}, \"2\": {\"effect\": 0.008305250162969787, \"value\": 2.29}, \"3\": {\"effect\": 0.04029447621622529, \"value\": 17.5}, \"4\": {\"effect\": 0.04014589545310559, \"value\": 103.0}, \"5\": {\"effect\": 0.05368264117536586, \"value\": 2.64}, \"6\": {\"effect\": 0.10820877419919764, \"value\": 2.63}, \"7\": {\"effect\": 0.00814432949183188, \"value\": 0.32}, \"8\": {\"effect\": 0.019217768987847085, \"value\": 1.66}, \"9\": {\"effect\": 0.0851156528560027, \"value\": 4.36}, \"10\": {\"effect\": 0.020136091478125125, \"value\": 0.82}, \"11\": {\"effect\": 0.07333839727420663, \"value\": 3.0}, \"12\": {\"effect\": -0.08606572692773075, \"value\": 680.0}}}, {\"outValue\": 0.9659999999999999, \"simIndex\": 79.0, \"features\": {\"0\": {\"effect\": 0.09077191723861516, \"value\": 13.05}, \"1\": {\"effect\": 0.012354613507645728, \"value\": 1.77}, \"2\": {\"effect\": -0.001858664673536167, \"value\": 2.1}, \"3\": {\"effect\": 0.03573138012277994, \"value\": 17.0}, \"4\": {\"effect\": 0.030900214845718702, \"value\": 107.0}, \"5\": {\"effect\": 0.045899750829679016, \"value\": 3.0}, \"6\": {\"effect\": 0.11297416513069947, \"value\": 3.0}, \"7\": {\"effect\": 0.0052169522155712566, \"value\": 0.28}, \"8\": {\"effect\": 0.013130582908677415, \"value\": 2.03}, \"9\": {\"effect\": 0.08585461186423773, \"value\": 5.04}, \"10\": {\"effect\": 0.0274020758409743, \"value\": 0.88}, \"11\": {\"effect\": 0.06662774716768621, \"value\": 3.35}, \"12\": {\"effect\": 0.14065662483223718, \"value\": 885.0}}}, {\"outValue\": 0.9439999999999998, \"simIndex\": 100.0, \"features\": {\"0\": {\"effect\": 0.11377913166827557, \"value\": 14.21}, \"1\": {\"effect\": 0.005728665394718767, \"value\": 4.04}, \"2\": {\"effect\": 0.004814297460093828, \"value\": 2.44}, \"3\": {\"effect\": -0.0005134122116834145, \"value\": 18.9}, \"4\": {\"effect\": 0.028701247899345115, \"value\": 111.0}, \"5\": {\"effect\": 0.04531387501956981, \"value\": 2.85}, \"6\": {\"effect\": 0.10782931726153, \"value\": 2.65}, \"7\": {\"effect\": 0.005867747490725981, \"value\": 0.3}, \"8\": {\"effect\": -0.007860631879790924, \"value\": 1.25}, \"9\": {\"effect\": 0.07688265405752213, \"value\": 5.24}, \"10\": {\"effect\": 0.011703103136785659, \"value\": 0.87}, \"11\": {\"effect\": 0.07402279267991446, \"value\": 3.33}, \"12\": {\"effect\": 0.17739318385397893, \"value\": 1080.0}}}, {\"outValue\": 0.9979999999999999, \"simIndex\": 119.0, \"features\": {\"0\": {\"effect\": 0.11005479038127025, \"value\": 14.38}, \"1\": {\"effect\": 0.005795015177250855, \"value\": 3.59}, \"2\": {\"effect\": 0.004064990901170156, \"value\": 2.28}, \"3\": {\"effect\": 0.03372259423129294, \"value\": 16.0}, \"4\": {\"effect\": 0.02510088276094637, \"value\": 102.0}, \"5\": {\"effect\": 0.039030547916938683, \"value\": 3.25}, \"6\": {\"effect\": 0.11128693859570078, \"value\": 3.17}, \"7\": {\"effect\": 0.005072595785217213, \"value\": 0.27}, \"8\": {\"effect\": 0.010030532693376738, \"value\": 2.19}, \"9\": {\"effect\": 0.0776380839951906, \"value\": 4.9}, \"10\": {\"effect\": 0.03421722588272312, \"value\": 1.04}, \"11\": {\"effect\": 0.06615375372631785, \"value\": 3.44}, \"12\": {\"effect\": 0.17549401978359042, \"value\": 1065.0}}}, {\"outValue\": 0.9899999999999999, \"simIndex\": 105.0, \"features\": {\"0\": {\"effect\": 0.1122921879995149, \"value\": 13.9}, \"1\": {\"effect\": 0.008922252466141839, \"value\": 1.68}, \"2\": {\"effect\": 0.0005646114592652313, \"value\": 2.12}, \"3\": {\"effect\": 0.03474574098392325, \"value\": 16.0}, \"4\": {\"effect\": 0.025779006358897832, \"value\": 101.0}, \"5\": {\"effect\": 0.04096811526704274, \"value\": 3.1}, \"6\": {\"effect\": 0.11182342759162926, \"value\": 3.39}, \"7\": {\"effect\": 0.0033535578937056052, \"value\": 0.21}, \"8\": {\"effect\": 0.010383726322319185, \"value\": 2.14}, \"9\": {\"effect\": 0.08247375290307209, \"value\": 6.1}, \"10\": {\"effect\": 0.029441560217828247, \"value\": 0.91}, \"11\": {\"effect\": 0.06467326206533495, \"value\": 3.33}, \"12\": {\"effect\": 0.16424077030231085, \"value\": 985.0}}}, {\"outValue\": 0.9939999999999999, \"simIndex\": 96.0, \"features\": {\"0\": {\"effect\": 0.11835463290060176, \"value\": 14.1}, \"1\": {\"effect\": 0.008848868522888319, \"value\": 2.02}, \"2\": {\"effect\": 0.005516414659020776, \"value\": 2.4}, \"3\": {\"effect\": -0.0016214011305129433, \"value\": 18.8}, \"4\": {\"effect\": 0.029472359903375666, \"value\": 103.0}, \"5\": {\"effect\": 0.04093585973964253, \"value\": 2.75}, \"6\": {\"effect\": 0.10742952200247802, \"value\": 2.92}, \"7\": {\"effect\": 0.004086089005400984, \"value\": 0.32}, \"8\": {\"effect\": 0.010273359891921977, \"value\": 2.38}, \"9\": {\"effect\": 0.08254036421639918, \"value\": 6.2}, \"10\": {\"effect\": 0.037168768710545586, \"value\": 1.07}, \"11\": {\"effect\": 0.06286446721429162, \"value\": 2.75}, \"12\": {\"effect\": 0.18779266619493248, \"value\": 1060.0}}}, {\"outValue\": 0.9979999999999999, \"simIndex\": 109.0, \"features\": {\"0\": {\"effect\": 0.11143375964480563, \"value\": 13.94}, \"1\": {\"effect\": 0.008721447489204986, \"value\": 1.73}, \"2\": {\"effect\": 0.0026437967133134564, \"value\": 2.27}, \"3\": {\"effect\": 0.024226425640182337, \"value\": 17.4}, \"4\": {\"effect\": 0.026791213768292316, \"value\": 108.0}, \"5\": {\"effect\": 0.038638746630581804, \"value\": 2.88}, \"6\": {\"effect\": 0.11139315907917842, \"value\": 3.54}, \"7\": {\"effect\": 0.003664616873011324, \"value\": 0.32}, \"8\": {\"effect\": 0.010367334206634387, \"value\": 2.08}, \"9\": {\"effect\": 0.07859232003761155, \"value\": 8.9}, \"10\": {\"effect\": 0.034285086265967483, \"value\": 1.12}, \"11\": {\"effect\": 0.0640104451299611, \"value\": 3.1}, \"12\": {\"effect\": 0.18289362035224124, \"value\": 1260.0}}}, {\"outValue\": 0.9620000000000001, \"simIndex\": 128.0, \"features\": {\"0\": {\"effect\": 0.08622295770489241, \"value\": 13.05}, \"1\": {\"effect\": 0.009731957388157454, \"value\": 1.73}, \"2\": {\"effect\": -0.008863459565121494, \"value\": 2.04}, \"3\": {\"effect\": 0.03302538507894059, \"value\": 12.4}, \"4\": {\"effect\": 0.00991105777891156, \"value\": 92.0}, \"5\": {\"effect\": 0.044614424193003314, \"value\": 2.72}, \"6\": {\"effect\": 0.10637433550211667, \"value\": 3.27}, \"7\": {\"effect\": 0.005006447933048718, \"value\": 0.17}, \"8\": {\"effect\": 0.011716734022517961, \"value\": 2.91}, \"9\": {\"effect\": 0.0785300449062307, \"value\": 7.2}, \"10\": {\"effect\": 0.0334896579983642, \"value\": 1.12}, \"11\": {\"effect\": 0.05954996298775412, \"value\": 2.91}, \"12\": {\"effect\": 0.19235246590216992, \"value\": 1150.0}}}, {\"outValue\": 0.9879999999999999, \"simIndex\": 124.0, \"features\": {\"0\": {\"effect\": 0.10856708523603963, \"value\": 13.83}, \"1\": {\"effect\": 0.009216384439417068, \"value\": 1.65}, \"2\": {\"effect\": 0.006680058957797093, \"value\": 2.6}, \"3\": {\"effect\": 0.03134761013708851, \"value\": 17.2}, \"4\": {\"effect\": 0.013405845182132139, \"value\": 94.0}, \"5\": {\"effect\": 0.035584757374281295, \"value\": 2.45}, \"6\": {\"effect\": 0.10741019314776808, \"value\": 2.99}, \"7\": {\"effect\": 0.0027798314739223566, \"value\": 0.22}, \"8\": {\"effect\": 0.009147928783788886, \"value\": 2.29}, \"9\": {\"effect\": 0.07976558528245466, \"value\": 5.6}, \"10\": {\"effect\": 0.03300053396993789, \"value\": 1.24}, \"11\": {\"effect\": 0.06321519596727154, \"value\": 3.37}, \"12\": {\"effect\": 0.18754096187908686, \"value\": 1265.0}}}, {\"outValue\": 0.9959999999999997, \"simIndex\": 114.0, \"features\": {\"0\": {\"effect\": 0.10935592900772528, \"value\": 13.82}, \"1\": {\"effect\": 0.009444310612023594, \"value\": 1.75}, \"2\": {\"effect\": 0.005382340315234565, \"value\": 2.42}, \"3\": {\"effect\": 0.031723994623863, \"value\": 14.0}, \"4\": {\"effect\": 0.02693063464061913, \"value\": 111.0}, \"5\": {\"effect\": 0.036888633919547685, \"value\": 3.88}, \"6\": {\"effect\": 0.10959647002773713, \"value\": 3.74}, \"7\": {\"effect\": 0.004618615249557158, \"value\": 0.32}, \"8\": {\"effect\": 0.009297884010036167, \"value\": 1.87}, \"9\": {\"effect\": 0.07736887797134975, \"value\": 7.05}, \"10\": {\"effect\": 0.03258681140914151, \"value\": 1.01}, \"11\": {\"effect\": 0.06402752742969849, \"value\": 3.26}, \"12\": {\"effect\": 0.17843994261445245, \"value\": 1190.0}}}, {\"outValue\": 0.9939999999999999, \"simIndex\": 116.0, \"features\": {\"0\": {\"effect\": 0.10850060002355272, \"value\": 13.77}, \"1\": {\"effect\": 0.010129487876897733, \"value\": 1.9}, \"2\": {\"effect\": 0.005877223604957243, \"value\": 2.68}, \"3\": {\"effect\": 0.030068027815856494, \"value\": 17.1}, \"4\": {\"effect\": 0.026289037885719766, \"value\": 115.0}, \"5\": {\"effect\": 0.04106584310203074, \"value\": 3.0}, \"6\": {\"effect\": 0.10778663376754591, \"value\": 2.79}, \"7\": {\"effect\": -0.0009569517479595208, \"value\": 0.39}, \"8\": {\"effect\": 0.010135299472151037, \"value\": 1.68}, \"9\": {\"effect\": 0.07768296996928886, \"value\": 6.3}, \"10\": {\"effect\": 0.034550193790605206, \"value\": 1.13}, \"11\": {\"effect\": 0.06273560275916427, \"value\": 2.93}, \"12\": {\"effect\": 0.17979800351117553, \"value\": 1375.0}}}, {\"outValue\": 0.9959999999999999, \"simIndex\": 115.0, \"features\": {\"0\": {\"effect\": 0.10819936765323201, \"value\": 13.74}, \"1\": {\"effect\": 0.00888788156687234, \"value\": 1.67}, \"2\": {\"effect\": 0.002479025072878127, \"value\": 2.25}, \"3\": {\"effect\": 0.03530276688182656, \"value\": 16.4}, \"4\": {\"effect\": 0.026405046926150085, \"value\": 118.0}, \"5\": {\"effect\": 0.04017609510253189, \"value\": 2.6}, \"6\": {\"effect\": 0.10802907546511341, \"value\": 2.9}, \"7\": {\"effect\": 0.00344889818564105, \"value\": 0.21}, \"8\": {\"effect\": 0.009171199528881154, \"value\": 1.62}, \"9\": {\"effect\": 0.07762534902625713, \"value\": 5.85}, \"10\": {\"effect\": 0.032957389187636105, \"value\": 0.92}, \"11\": {\"effect\": 0.06277622512201461, \"value\": 3.2}, \"12\": {\"effect\": 0.1802036521119515, \"value\": 1060.0}}}, {\"outValue\": 0.9679999999999999, \"simIndex\": 91.0, \"features\": {\"0\": {\"effect\": 0.11233589369404763, \"value\": 13.56}, \"1\": {\"effect\": 0.008489653441390405, \"value\": 1.73}, \"2\": {\"effect\": 0.004487668506533137, \"value\": 2.46}, \"3\": {\"effect\": -0.016591531858102467, \"value\": 20.5}, \"4\": {\"effect\": 0.028305125471843048, \"value\": 116.0}, \"5\": {\"effect\": 0.042349641133272505, \"value\": 2.96}, \"6\": {\"effect\": 0.10470240220692702, \"value\": 2.78}, \"7\": {\"effect\": 0.002521736277592841, \"value\": 0.2}, \"8\": {\"effect\": 0.010129672906755486, \"value\": 2.45}, \"9\": {\"effect\": 0.08507969990321469, \"value\": 6.25}, \"10\": {\"effect\": 0.03369384617316036, \"value\": 0.98}, \"11\": {\"effect\": 0.0627122433443541, \"value\": 3.03}, \"12\": {\"effect\": 0.18944592062999716, \"value\": 1120.0}}}, {\"outValue\": 0.9939999999999999, \"simIndex\": 104.0, \"features\": {\"0\": {\"effect\": 0.11356522483029889, \"value\": 14.22}, \"1\": {\"effect\": 0.009300360320423948, \"value\": 1.7}, \"2\": {\"effect\": 0.003914567003918502, \"value\": 2.3}, \"3\": {\"effect\": 0.03285220791984615, \"value\": 16.3}, \"4\": {\"effect\": 0.02735175099058634, \"value\": 118.0}, \"5\": {\"effect\": 0.039706804230074964, \"value\": 3.2}, \"6\": {\"effect\": 0.11226862396330446, \"value\": 3.0}, \"7\": {\"effect\": 0.004104624066515259, \"value\": 0.26}, \"8\": {\"effect\": 0.01067971015705636, \"value\": 2.03}, \"9\": {\"effect\": 0.083895114983151, \"value\": 6.38}, \"10\": {\"effect\": 0.031556243043708396, \"value\": 0.94}, \"11\": {\"effect\": 0.06553092670304082, \"value\": 3.31}, \"12\": {\"effect\": 0.1589358136190609, \"value\": 970.0}}}, {\"outValue\": 1.0, \"simIndex\": 117.0, \"features\": {\"0\": {\"effect\": 0.1043842621291677, \"value\": 13.29}, \"1\": {\"effect\": 0.010300318301334934, \"value\": 1.97}, \"2\": {\"effect\": 0.007187346695622022, \"value\": 2.68}, \"3\": {\"effect\": 0.02887479587038803, \"value\": 16.8}, \"4\": {\"effect\": 0.02486958668124843, \"value\": 102.0}, \"5\": {\"effect\": 0.04288213308569257, \"value\": 3.0}, \"6\": {\"effect\": 0.11049010784345581, \"value\": 3.23}, \"7\": {\"effect\": 0.0036349379605086665, \"value\": 0.31}, \"8\": {\"effect\": 0.00998829805357893, \"value\": 1.66}, \"9\": {\"effect\": 0.07887052066383335, \"value\": 6.0}, \"10\": {\"effect\": 0.034766754787465534, \"value\": 1.07}, \"11\": {\"effect\": 0.061983537915081065, \"value\": 2.84}, \"12\": {\"effect\": 0.18142937184360894, \"value\": 1270.0}}}, {\"outValue\": 0.9919999999999998, \"simIndex\": 120.0, \"features\": {\"0\": {\"effect\": 0.10737508345367905, \"value\": 13.72}, \"1\": {\"effect\": 0.004497202154307345, \"value\": 1.43}, \"2\": {\"effect\": 0.005893870551679197, \"value\": 2.5}, \"3\": {\"effect\": 0.034292645952054876, \"value\": 16.7}, \"4\": {\"effect\": 0.026790576499837283, \"value\": 108.0}, \"5\": {\"effect\": 0.03810555140483062, \"value\": 3.4}, \"6\": {\"effect\": 0.10914324174566914, \"value\": 3.67}, \"7\": {\"effect\": 0.004528702456768809, \"value\": 0.19}, \"8\": {\"effect\": 0.010544291924335248, \"value\": 2.04}, \"9\": {\"effect\": 0.079035737881806, \"value\": 6.8}, \"10\": {\"effect\": 0.028901775338424217, \"value\": 0.89}, \"11\": {\"effect\": 0.06160249489705307, \"value\": 2.87}, \"12\": {\"effect\": 0.180950797570541, \"value\": 1285.0}}}, {\"outValue\": 0.0019999999999998352, \"simIndex\": 53.0, \"features\": {\"0\": {\"effect\": -0.04698366157807279, \"value\": 12.37}, \"1\": {\"effect\": -0.015529613065280981, \"value\": 0.94}, \"2\": {\"effect\": -0.011004390259186803, \"value\": 1.36}, \"3\": {\"effect\": 0.018169095510312393, \"value\": 10.6}, \"4\": {\"effect\": -0.017884598007955336, \"value\": 88.0}, \"5\": {\"effect\": -0.017356566699824504, \"value\": 1.98}, \"6\": {\"effect\": -0.05260444829280498, \"value\": 0.57}, \"7\": {\"effect\": 0.0009735925724895733, \"value\": 0.28}, \"8\": {\"effect\": -0.005806527711837724, \"value\": 0.42}, \"9\": {\"effect\": -0.047291292986400175, \"value\": 1.95}, \"10\": {\"effect\": 0.007792785410868637, \"value\": 1.05}, \"11\": {\"effect\": -0.03127297602254302, \"value\": 1.82}, \"12\": {\"effect\": -0.07953942703877838, \"value\": 520.0}}}, {\"outValue\": 0.0039999999999997815, \"simIndex\": 52.0, \"features\": {\"0\": {\"effect\": -0.05737073636614535, \"value\": 12.33}, \"1\": {\"effect\": -0.01693820308057437, \"value\": 1.1}, \"2\": {\"effect\": 0.0007479488433533181, \"value\": 2.28}, \"3\": {\"effect\": 0.018988108821370482, \"value\": 16.0}, \"4\": {\"effect\": 0.005876281045775215, \"value\": 101.0}, \"5\": {\"effect\": -0.019703208699132863, \"value\": 2.05}, \"6\": {\"effect\": -0.061847910181932336, \"value\": 1.09}, \"7\": {\"effect\": -0.005483831707913977, \"value\": 0.63}, \"8\": {\"effect\": -0.006805561479174995, \"value\": 0.41}, \"9\": {\"effect\": -0.055848274608108754, \"value\": 3.27}, \"10\": {\"effect\": 0.008007028010912822, \"value\": 1.25}, \"11\": {\"effect\": -0.04211616167402709, \"value\": 1.67}, \"12\": {\"effect\": -0.06384350709341621, \"value\": 680.0}}}, {\"outValue\": 0.015999999999999903, \"simIndex\": 63.0, \"features\": {\"0\": {\"effect\": -0.0607261674351774, \"value\": 12.64}, \"1\": {\"effect\": -0.00995676297263616, \"value\": 1.36}, \"2\": {\"effect\": -0.00761787111406922, \"value\": 2.02}, \"3\": {\"effect\": 0.021722272147849508, \"value\": 16.8}, \"4\": {\"effect\": 0.006577143906598884, \"value\": 100.0}, \"5\": {\"effect\": -0.02668404028830964, \"value\": 2.02}, \"6\": {\"effect\": -0.05224996011687692, \"value\": 1.41}, \"7\": {\"effect\": -0.006086320411709927, \"value\": 0.53}, \"8\": {\"effect\": -0.010736650200743113, \"value\": 0.62}, \"9\": {\"effect\": 0.027800483973438324, \"value\": 5.75}, \"10\": {\"effect\": 0.010198844764025803, \"value\": 0.98}, \"11\": {\"effect\": -0.05948733982913622, \"value\": 1.59}, \"12\": {\"effect\": -0.1170916605922679, \"value\": 450.0}}}, {\"outValue\": 0.06999999999999984, \"simIndex\": 68.0, \"features\": {\"0\": {\"effect\": 0.05955766760057517, \"value\": 13.67}, \"1\": {\"effect\": -0.02250367246327173, \"value\": 1.25}, \"2\": {\"effect\": -0.015196770053472905, \"value\": 1.92}, \"3\": {\"effect\": -0.005240052871833838, \"value\": 18.0}, \"4\": {\"effect\": 0.0020093892125115347, \"value\": 94.0}, \"5\": {\"effect\": -0.03609065123037094, \"value\": 2.1}, \"6\": {\"effect\": -0.03833709180995386, \"value\": 1.79}, \"7\": {\"effect\": 0.002152954189655768, \"value\": 0.32}, \"8\": {\"effect\": -0.020846159743726767, \"value\": 0.73}, \"9\": {\"effect\": 0.004569327000795918, \"value\": 3.8}, \"10\": {\"effect\": 0.013780516849778306, \"value\": 1.23}, \"11\": {\"effect\": -0.0338459232698628, \"value\": 2.46}, \"12\": {\"effect\": -0.14034756157983794, \"value\": 630.0}}}, {\"outValue\": 0.020000000000000018, \"simIndex\": 4.0, \"features\": {\"0\": {\"effect\": -0.11252038619567674, \"value\": 12.37}, \"1\": {\"effect\": -0.03214970676080872, \"value\": 1.13}, \"2\": {\"effect\": -0.0038776659613061217, \"value\": 2.16}, \"3\": {\"effect\": -0.011743880253595022, \"value\": 19.0}, \"4\": {\"effect\": -0.06224300605008946, \"value\": 87.0}, \"5\": {\"effect\": 0.012422430314947022, \"value\": 3.5}, \"6\": {\"effect\": 0.04200944032800009, \"value\": 3.1}, \"7\": {\"effect\": 0.0005794321829917051, \"value\": 0.19}, \"8\": {\"effect\": 0.0027574511656203904, \"value\": 1.87}, \"9\": {\"effect\": 0.02954885412710294, \"value\": 4.45}, \"10\": {\"effect\": 0.009296982455017876, \"value\": 1.22}, \"11\": {\"effect\": 0.021688012608303418, \"value\": 2.87}, \"12\": {\"effect\": -0.17610598612952127, \"value\": 420.0}}}, {\"outValue\": 0.0019999999999998908, \"simIndex\": 39.0, \"features\": {\"0\": {\"effect\": -0.06570437778514122, \"value\": 12.17}, \"1\": {\"effect\": 3.5786476187427495e-05, \"value\": 1.45}, \"2\": {\"effect\": 0.002519838806321453, \"value\": 2.53}, \"3\": {\"effect\": -0.01247436727928359, \"value\": 19.0}, \"4\": {\"effect\": 0.009326944466895293, \"value\": 104.0}, \"5\": {\"effect\": -0.022244854545796833, \"value\": 1.89}, \"6\": {\"effect\": -0.019458212743653457, \"value\": 1.75}, \"7\": {\"effect\": -0.0018312733243631232, \"value\": 0.45}, \"8\": {\"effect\": -0.006795863223142579, \"value\": 1.03}, \"9\": {\"effect\": -0.06912959233183741, \"value\": 2.95}, \"10\": {\"effect\": 0.002523339171540579, \"value\": 1.45}, \"11\": {\"effect\": -0.02053035844248237, \"value\": 2.23}, \"12\": {\"effect\": -0.09457503741425823, \"value\": 355.0}}}, {\"outValue\": 0.09400000000000008, \"simIndex\": 1.0, \"features\": {\"0\": {\"effect\": -0.12584922781354388, \"value\": 12.37}, \"1\": {\"effect\": -0.033311614035731976, \"value\": 1.21}, \"2\": {\"effect\": 0.0038233120468302555, \"value\": 2.56}, \"3\": {\"effect\": -0.009665863418591776, \"value\": 18.1}, \"4\": {\"effect\": 0.012612087040476077, \"value\": 98.0}, \"5\": {\"effect\": 0.013533050666524733, \"value\": 2.42}, \"6\": {\"effect\": 0.048726245280873264, \"value\": 2.65}, \"7\": {\"effect\": -0.0015143870001598416, \"value\": 0.37}, \"8\": {\"effect\": 0.006491336951107342, \"value\": 2.08}, \"9\": {\"effect\": 0.041207575670365516, \"value\": 4.6}, \"10\": {\"effect\": 0.012138607146745613, \"value\": 1.19}, \"11\": {\"effect\": -0.037933490732648935, \"value\": 2.3}, \"12\": {\"effect\": -0.1365956599712602, \"value\": 678.0}}}, {\"outValue\": 0.10799999999999998, \"simIndex\": 74.0, \"features\": {\"0\": {\"effect\": 0.04189852604672296, \"value\": 13.11}, \"1\": {\"effect\": -0.05616731764818819, \"value\": 1.01}, \"2\": {\"effect\": -0.03891126363466658, \"value\": 1.7}, \"3\": {\"effect\": 0.019384199321396657, \"value\": 15.0}, \"4\": {\"effect\": -0.09799044085878743, \"value\": 78.0}, \"5\": {\"effect\": 0.020369571441959857, \"value\": 2.98}, \"6\": {\"effect\": 0.055439640856058445, \"value\": 3.18}, \"7\": {\"effect\": 0.0010035107622776657, \"value\": 0.26}, \"8\": {\"effect\": 0.00022428849770661974, \"value\": 2.28}, \"9\": {\"effect\": 0.042312810559626775, \"value\": 5.3}, \"10\": {\"effect\": 0.01427939872313197, \"value\": 1.12}, \"11\": {\"effect\": 0.031173366527079856, \"value\": 3.18}, \"12\": {\"effect\": -0.22535431876333253, \"value\": 502.0}}}, {\"outValue\": 0.009999999999999898, \"simIndex\": 66.0, \"features\": {\"0\": {\"effect\": -0.07695867611227407, \"value\": 12.37}, \"1\": {\"effect\": -0.022787811331987762, \"value\": 1.17}, \"2\": {\"effect\": -0.011633674024236743, \"value\": 1.92}, \"3\": {\"effect\": -0.008517029380281203, \"value\": 19.6}, \"4\": {\"effect\": -0.04958293610696597, \"value\": 78.0}, \"5\": {\"effect\": -0.020740069212241138, \"value\": 2.11}, \"6\": {\"effect\": -0.014958577098996015, \"value\": 2.0}, \"7\": {\"effect\": 0.001560091215918837, \"value\": 0.27}, \"8\": {\"effect\": -0.007262427352925035, \"value\": 1.04}, \"9\": {\"effect\": 0.02517402376146049, \"value\": 4.68}, \"10\": {\"effect\": 0.011385940799901939, \"value\": 1.12}, \"11\": {\"effect\": 0.02306206684120342, \"value\": 3.48}, \"12\": {\"effect\": -0.1390789501675907, \"value\": 510.0}}}, {\"outValue\": 0.04399999999999965, \"simIndex\": 178.0, \"features\": {\"0\": {\"effect\": 0.044923138943768405, \"value\": 13.34}, \"1\": {\"effect\": -0.028714152656850726, \"value\": 0.94}, \"2\": {\"effect\": 0.0016876366007380261, \"value\": 2.36}, \"3\": {\"effect\": 0.020155056744774615, \"value\": 17.0}, \"4\": {\"effect\": 0.011076158900588896, \"value\": 110.0}, \"5\": {\"effect\": 0.016701173158303113, \"value\": 2.53}, \"6\": {\"effect\": -0.09077957468332472, \"value\": 1.3}, \"7\": {\"effect\": -0.011985993934114928, \"value\": 0.55}, \"8\": {\"effect\": -0.013854829625063294, \"value\": 0.42}, \"9\": {\"effect\": -0.08904593734967389, \"value\": 3.17}, \"10\": {\"effect\": 0.012742012277348972, \"value\": 1.02}, \"11\": {\"effect\": -0.06905498636170168, \"value\": 1.93}, \"12\": {\"effect\": -0.06018773018380701, \"value\": 750.0}}}, {\"outValue\": 0.015999999999999848, \"simIndex\": 49.0, \"features\": {\"0\": {\"effect\": -0.08328661054201277, \"value\": 12.21}, \"1\": {\"effect\": -0.017851764466224652, \"value\": 1.19}, \"2\": {\"effect\": -0.012801732056742798, \"value\": 1.75}, \"3\": {\"effect\": 0.02065494845774003, \"value\": 16.8}, \"4\": {\"effect\": 0.006400018033760586, \"value\": 151.0}, \"5\": {\"effect\": -0.02543103814529461, \"value\": 1.85}, \"6\": {\"effect\": -0.06119206805374484, \"value\": 1.28}, \"7\": {\"effect\": 0.0009481881575324283, \"value\": 0.14}, \"8\": {\"effect\": 0.003933869818751126, \"value\": 2.5}, \"9\": {\"effect\": -0.08062293869797199, \"value\": 2.85}, \"10\": {\"effect\": 0.007113128612110833, \"value\": 1.28}, \"11\": {\"effect\": 0.01971702823404266, \"value\": 3.07}, \"12\": {\"effect\": -0.061919057520960046, \"value\": 718.0}}}, {\"outValue\": 0.01399999999999979, \"simIndex\": 137.0, \"features\": {\"0\": {\"effect\": -0.07277975413155632, \"value\": 12.29}, \"1\": {\"effect\": 0.0030934879250611607, \"value\": 1.61}, \"2\": {\"effect\": -0.0014231937772573129, \"value\": 2.21}, \"3\": {\"effect\": -0.01537056935155749, \"value\": 20.4}, \"4\": {\"effect\": 0.0076459667992579234, \"value\": 103.0}, \"5\": {\"effect\": -0.03254566715767538, \"value\": 1.1}, \"6\": {\"effect\": -0.09121127205694841, \"value\": 1.02}, \"7\": {\"effect\": 0.0002883298326593079, \"value\": 0.37}, \"8\": {\"effect\": -0.0008418850444473854, \"value\": 1.46}, \"9\": {\"effect\": -0.08468720851574492, \"value\": 3.05}, \"10\": {\"effect\": 0.008703435209147844, \"value\": 0.906}, \"11\": {\"effect\": -0.05151736197529554, \"value\": 1.82}, \"12\": {\"effect\": 0.044307664075342444, \"value\": 870.0}}}, {\"outValue\": 0.06999999999999995, \"simIndex\": 72.0, \"features\": {\"0\": {\"effect\": 0.06772506937315348, \"value\": 13.86}, \"1\": {\"effect\": -0.0003054584916550377, \"value\": 1.51}, \"2\": {\"effect\": 0.004630727099160918, \"value\": 2.67}, \"3\": {\"effect\": -0.04386919516388186, \"value\": 25.0}, \"4\": {\"effect\": -0.059567583096362696, \"value\": 86.0}, \"5\": {\"effect\": 0.015660342342966187, \"value\": 2.95}, \"6\": {\"effect\": 0.04442028551861021, \"value\": 2.86}, \"7\": {\"effect\": -0.00012036877793549415, \"value\": 0.21}, \"8\": {\"effect\": 0.002316667356089921, \"value\": 1.87}, \"9\": {\"effect\": -0.11299562090849019, \"value\": 3.38}, \"10\": {\"effect\": -0.002953361740588019, \"value\": 1.36}, \"11\": {\"effect\": 0.02324400281571161, \"value\": 3.16}, \"12\": {\"effect\": -0.16852353449579296, \"value\": 410.0}}}, {\"outValue\": 0.03400000000000003, \"simIndex\": 71.0, \"features\": {\"0\": {\"effect\": 0.04918936128055276, \"value\": 13.49}, \"1\": {\"effect\": 0.0018559002879203123, \"value\": 1.66}, \"2\": {\"effect\": -0.0028191621770306398, \"value\": 2.24}, \"3\": {\"effect\": -0.03702579119325565, \"value\": 24.0}, \"4\": {\"effect\": -0.06506173266518035, \"value\": 87.0}, \"5\": {\"effect\": -0.038429239485715666, \"value\": 1.88}, \"6\": {\"effect\": -0.030825418929552505, \"value\": 1.84}, \"7\": {\"effect\": 0.0015992706452405635, \"value\": 0.27}, \"8\": {\"effect\": -0.01573384263493417, \"value\": 1.03}, \"9\": {\"effect\": -0.0032961069004566624, \"value\": 3.74}, \"10\": {\"effect\": 0.011278162751517853, \"value\": 0.98}, \"11\": {\"effect\": 0.024864290665542934, \"value\": 2.78}, \"12\": {\"effect\": -0.1619337198136627, \"value\": 472.0}}}, {\"outValue\": 0.22999999999999993, \"simIndex\": 134.0, \"features\": {\"0\": {\"effect\": -0.004168024002419008, \"value\": 12.99}, \"1\": {\"effect\": 0.0007403428092705804, \"value\": 1.67}, \"2\": {\"effect\": -0.0008944850132395799, \"value\": 2.6}, \"3\": {\"effect\": -0.0763097224384203, \"value\": 30.0}, \"4\": {\"effect\": -0.0031371659646754688, \"value\": 139.0}, \"5\": {\"effect\": 0.022283892837763383, \"value\": 3.3}, \"6\": {\"effect\": 0.05416573890089003, \"value\": 2.89}, \"7\": {\"effect\": -0.0016053358723159693, \"value\": 0.21}, \"8\": {\"effect\": 0.002759944883686943, \"value\": 1.96}, \"9\": {\"effect\": -0.18700148133680172, \"value\": 3.35}, \"10\": {\"effect\": -0.01679258458673066, \"value\": 1.31}, \"11\": {\"effect\": 0.035529343122441256, \"value\": 3.5}, \"12\": {\"effect\": 0.10409150849153655, \"value\": 985.0}}}, {\"outValue\": 0.06599999999999975, \"simIndex\": 136.0, \"features\": {\"0\": {\"effect\": -0.13498165536147022, \"value\": 11.96}, \"1\": {\"effect\": -0.021998638397651083, \"value\": 1.09}, \"2\": {\"effect\": -0.0006661413541999421, \"value\": 2.3}, \"3\": {\"effect\": -0.02938743706248967, \"value\": 21.0}, \"4\": {\"effect\": 0.010832569199965872, \"value\": 101.0}, \"5\": {\"effect\": 0.019726961639530256, \"value\": 3.38}, \"6\": {\"effect\": -0.02661589294352272, \"value\": 2.14}, \"7\": {\"effect\": -0.0029913958163742716, \"value\": 0.13}, \"8\": {\"effect\": 0.004534710439139862, \"value\": 1.65}, \"9\": {\"effect\": -0.15437396738086434, \"value\": 3.21}, \"10\": {\"effect\": 0.010980552960873096, \"value\": 0.99}, \"11\": {\"effect\": 0.020964497618699233, \"value\": 3.13}, \"12\": {\"effect\": 0.06963780828934982, \"value\": 886.0}}}, {\"outValue\": 0.041999999999999815, \"simIndex\": 64.0, \"features\": {\"0\": {\"effect\": -0.06733600596700143, \"value\": 11.66}, \"1\": {\"effect\": 0.004936427980130488, \"value\": 1.88}, \"2\": {\"effect\": -0.012904225955755685, \"value\": 1.92}, \"3\": {\"effect\": 0.025730645410817113, \"value\": 16.0}, \"4\": {\"effect\": 0.0079479781290991, \"value\": 97.0}, \"5\": {\"effect\": -0.03130368651650527, \"value\": 1.61}, \"6\": {\"effect\": -0.03920254465953904, \"value\": 1.57}, \"7\": {\"effect\": 0.0010307591826613197, \"value\": 0.34}, \"8\": {\"effect\": -0.006515767915125876, \"value\": 1.15}, \"9\": {\"effect\": 0.0155609165003878, \"value\": 3.8}, \"10\": {\"effect\": 0.010586397049636046, \"value\": 1.23}, \"11\": {\"effect\": -0.04893315793512832, \"value\": 2.14}, \"12\": {\"effect\": -0.1179357634726903, \"value\": 428.0}}}, {\"outValue\": 0.027999999999999914, \"simIndex\": 70.0, \"features\": {\"0\": {\"effect\": 0.0068742947904082445, \"value\": 13.03}, \"1\": {\"effect\": -0.03668346349213835, \"value\": 0.9}, \"2\": {\"effect\": -0.025312690340831643, \"value\": 1.71}, \"3\": {\"effect\": 0.019539766150297108, \"value\": 16.0}, \"4\": {\"effect\": -0.05240928013219686, \"value\": 86.0}, \"5\": {\"effect\": -0.03234071150472205, \"value\": 1.95}, \"6\": {\"effect\": -0.021295721146057774, \"value\": 2.03}, \"7\": {\"effect\": 0.0021428717345795493, \"value\": 0.24}, \"8\": {\"effect\": 0.0010588562475105394, \"value\": 1.46}, \"9\": {\"effect\": 0.024330737701416742, \"value\": 4.6}, \"10\": {\"effect\": 0.010393820611859924, \"value\": 1.19}, \"11\": {\"effect\": -0.010152216942615299, \"value\": 2.48}, \"12\": {\"effect\": -0.15848429184652413, \"value\": 392.0}}}, {\"outValue\": -2.220446049250313e-16, \"simIndex\": 23.0, \"features\": {\"0\": {\"effect\": -0.072200617107566, \"value\": 11.84}, \"1\": {\"effect\": 0.0006639133316063407, \"value\": 2.89}, \"2\": {\"effect\": -0.0013582223914316964, \"value\": 2.23}, \"3\": {\"effect\": -0.007385787340862897, \"value\": 18.0}, \"4\": {\"effect\": 0.00846988024180166, \"value\": 112.0}, \"5\": {\"effect\": -0.025253227609203514, \"value\": 1.72}, \"6\": {\"effect\": -0.04807476396381102, \"value\": 1.32}, \"7\": {\"effect\": -0.0014184110249270388, \"value\": 0.43}, \"8\": {\"effect\": -0.006648221382257366, \"value\": 0.95}, \"9\": {\"effect\": -0.07114186250010551, \"value\": 2.65}, \"10\": {\"effect\": 0.007975708472766083, \"value\": 0.96}, \"11\": {\"effect\": 0.0086025972392853, \"value\": 2.52}, \"12\": {\"effect\": -0.09256901413430843, \"value\": 500.0}}}, {\"outValue\": 0.01999999999999985, \"simIndex\": 50.0, \"features\": {\"0\": {\"effect\": -0.07896311605496313, \"value\": 12.33}, \"1\": {\"effect\": -0.024263208912096084, \"value\": 0.99}, \"2\": {\"effect\": -0.014303654871262906, \"value\": 1.95}, \"3\": {\"effect\": 0.020730981918803657, \"value\": 14.8}, \"4\": {\"effect\": 0.006060484122143413, \"value\": 136.0}, \"5\": {\"effect\": -0.029318306620099804, \"value\": 1.9}, \"6\": {\"effect\": -0.020121769263085502, \"value\": 1.85}, \"7\": {\"effect\": 0.0009707925944072088, \"value\": 0.35}, \"8\": {\"effect\": 0.004893838652893672, \"value\": 2.76}, \"9\": {\"effect\": -0.08185584457125335, \"value\": 3.4}, \"10\": {\"effect\": 0.009705262256907302, \"value\": 1.06}, \"11\": {\"effect\": -0.023930938212060864, \"value\": 2.31}, \"12\": {\"effect\": -0.04994254920934766, \"value\": 750.0}}}, {\"outValue\": 0.010000000000000009, \"simIndex\": 10.0, \"features\": {\"0\": {\"effect\": -0.09327013872302505, \"value\": 12.7}, \"1\": {\"effect\": 0.004862432590954444, \"value\": 3.87}, \"2\": {\"effect\": 0.000574982371701142, \"value\": 2.4}, \"3\": {\"effect\": -0.03615722980482261, \"value\": 23.0}, \"4\": {\"effect\": 0.010353276974452976, \"value\": 101.0}, \"5\": {\"effect\": 0.01518837605588309, \"value\": 2.83}, \"6\": {\"effect\": 0.030189560553259248, \"value\": 2.55}, \"7\": {\"effect\": -0.002987694840760113, \"value\": 0.43}, \"8\": {\"effect\": 0.0034440227390456143, \"value\": 1.95}, \"9\": {\"effect\": -0.11724442007696172, \"value\": 2.57}, \"10\": {\"effect\": 0.007940251848425702, \"value\": 1.19}, \"11\": {\"effect\": 0.019254420842879507, \"value\": 3.13}, \"12\": {\"effect\": -0.1324858687000461, \"value\": 463.0}}}, {\"outValue\": -1.1102230246251565e-16, \"simIndex\": 21.0, \"features\": {\"0\": {\"effect\": -0.08126842902554493, \"value\": 12.0}, \"1\": {\"effect\": -0.01653675346326985, \"value\": 0.92}, \"2\": {\"effect\": -0.006309640264713177, \"value\": 2.0}, \"3\": {\"effect\": -0.009393796494604112, \"value\": 19.0}, \"4\": {\"effect\": -0.02986644923970247, \"value\": 86.0}, \"5\": {\"effect\": 0.009333193983453057, \"value\": 2.42}, \"6\": {\"effect\": 3.541308531811056e-05, \"value\": 2.26}, \"7\": {\"effect\": 0.0011864216503856618, \"value\": 0.3}, \"8\": {\"effect\": 0.000860003755223021, \"value\": 1.43}, \"9\": {\"effect\": -0.07643881007864628, \"value\": 2.5}, \"10\": {\"effect\": 0.0005299523510895673, \"value\": 1.38}, \"11\": {\"effect\": 0.015276929643293842, \"value\": 3.12}, \"12\": {\"effect\": -0.10774606407129642, \"value\": 278.0}}}, {\"outValue\": 0.062000000000000055, \"simIndex\": 6.0, \"features\": {\"0\": {\"effect\": -0.11721338106489766, \"value\": 12.72}, \"1\": {\"effect\": 0.003912691683509364, \"value\": 1.81}, \"2\": {\"effect\": -0.0042824847263783095, \"value\": 2.2}, \"3\": {\"effect\": -0.012217587297181426, \"value\": 18.8}, \"4\": {\"effect\": -0.06773749394303075, \"value\": 86.0}, \"5\": {\"effect\": -0.024862168792666853, \"value\": 2.2}, \"6\": {\"effect\": 0.03867539587586136, \"value\": 2.53}, \"7\": {\"effect\": 0.00218086570952819, \"value\": 0.26}, \"8\": {\"effect\": 0.005075690949139411, \"value\": 1.77}, \"9\": {\"effect\": 0.012248081737486377, \"value\": 3.9}, \"10\": {\"effect\": 0.013655548387163697, \"value\": 1.16}, \"11\": {\"effect\": 0.02398594925472038, \"value\": 3.14}, \"12\": {\"effect\": -0.11175913594226763, \"value\": 714.0}}}, {\"outValue\": 0.0019999999999997797, \"simIndex\": 31.0, \"features\": {\"0\": {\"effect\": -0.0648670250368221, \"value\": 12.08}, \"1\": {\"effect\": -0.013078937023007674, \"value\": 1.13}, \"2\": {\"effect\": 0.002268779623969264, \"value\": 2.51}, \"3\": {\"effect\": -0.02038879268364902, \"value\": 24.0}, \"4\": {\"effect\": -0.028252935766728576, \"value\": 78.0}, \"5\": {\"effect\": -0.01786526566213893, \"value\": 2.0}, \"6\": {\"effect\": -0.027124099326689174, \"value\": 1.58}, \"7\": {\"effect\": -0.0003169084062832873, \"value\": 0.4}, \"8\": {\"effect\": -0.0003672379392305623, \"value\": 1.4}, \"9\": {\"effect\": -0.0634826359795379, \"value\": 2.2}, \"10\": {\"effect\": 0.0022324993195242692, \"value\": 1.31}, \"11\": {\"effect\": 0.014129429341889991, \"value\": 2.72}, \"12\": {\"effect\": -0.08122489863031043, \"value\": 630.0}}}, {\"outValue\": 0.015999999999999903, \"simIndex\": 69.0, \"features\": {\"0\": {\"effect\": 0.021597446000911732, \"value\": 13.05}, \"1\": {\"effect\": 0.00298079302517632, \"value\": 3.86}, \"2\": {\"effect\": 0.001720503114113823, \"value\": 2.32}, \"3\": {\"effect\": -0.02960750169259869, \"value\": 22.5}, \"4\": {\"effect\": -0.0428211480383231, \"value\": 85.0}, \"5\": {\"effect\": -0.040476468403957605, \"value\": 1.65}, \"6\": {\"effect\": -0.0321330836228152, \"value\": 1.59}, \"7\": {\"effect\": -0.013862805727499226, \"value\": 0.61}, \"8\": {\"effect\": 0.005323946037272998, \"value\": 1.62}, \"9\": {\"effect\": 0.02910142432068228, \"value\": 4.8}, \"10\": {\"effect\": -0.0012015865299579626, \"value\": 0.84}, \"11\": {\"effect\": -0.053309348530601645, \"value\": 2.01}, \"12\": {\"effect\": -0.1316501981214177, \"value\": 515.0}}}, {\"outValue\": 0.00599999999999995, \"simIndex\": 47.0, \"features\": {\"0\": {\"effect\": -0.08837613253588243, \"value\": 11.84}, \"1\": {\"effect\": -0.017129516712603557, \"value\": 0.89}, \"2\": {\"effect\": 0.0035877025328800434, \"value\": 2.58}, \"3\": {\"effect\": -0.007904767995584436, \"value\": 18.0}, \"4\": {\"effect\": 0.002248580082132999, \"value\": 94.0}, \"5\": {\"effect\": -0.012985072944136759, \"value\": 2.2}, \"6\": {\"effect\": -0.002441229338895686, \"value\": 2.21}, \"7\": {\"effect\": 0.0018512358433367627, \"value\": 0.22}, \"8\": {\"effect\": 0.002964179205978904, \"value\": 2.35}, \"9\": {\"effect\": -0.08611446460581658, \"value\": 3.05}, \"10\": {\"effect\": -0.004144456453047164, \"value\": 0.79}, \"11\": {\"effect\": 0.01810600274916054, \"value\": 3.08}, \"12\": {\"effect\": -0.10400008799653658, \"value\": 520.0}}}, {\"outValue\": 0.003999999999999948, \"simIndex\": 45.0, \"features\": {\"0\": {\"effect\": -0.07843635692568483, \"value\": 12.67}, \"1\": {\"effect\": -0.0165838532131125, \"value\": 0.98}, \"2\": {\"effect\": -0.0014260750881562843, \"value\": 2.24}, \"3\": {\"effect\": -0.006058120788942971, \"value\": 18.0}, \"4\": {\"effect\": 0.007904049691699676, \"value\": 99.0}, \"5\": {\"effect\": -0.014805640556887587, \"value\": 2.2}, \"6\": {\"effect\": -0.018804650727726992, \"value\": 1.94}, \"7\": {\"effect\": 0.0016141799286984383, \"value\": 0.3}, \"8\": {\"effect\": 0.001195350192983747, \"value\": 1.46}, \"9\": {\"effect\": -0.08846983528332655, \"value\": 2.62}, \"10\": {\"effect\": 0.008302841160174913, \"value\": 1.23}, \"11\": {\"effect\": 0.017857302703499313, \"value\": 3.16}, \"12\": {\"effect\": -0.10862721926223232, \"value\": 450.0}}}, {\"outValue\": -1.6653345369377348e-16, \"simIndex\": 40.0, \"features\": {\"0\": {\"effect\": -0.06062472857453024, \"value\": 12.16}, \"1\": {\"effect\": 0.0019988289300871803, \"value\": 1.61}, \"2\": {\"effect\": -1.4626912400976832e-05, \"value\": 2.31}, \"3\": {\"effect\": -0.023412158904313914, \"value\": 22.8}, \"4\": {\"effect\": -0.0037652174561989002, \"value\": 90.0}, \"5\": {\"effect\": -0.022997999348924738, \"value\": 1.78}, \"6\": {\"effect\": -0.018987565939621077, \"value\": 1.69}, \"7\": {\"effect\": -0.0012729460562988966, \"value\": 0.43}, \"8\": {\"effect\": 0.001023069496760501, \"value\": 1.56}, \"9\": {\"effect\": -0.06653445394740928, \"value\": 2.45}, \"10\": {\"effect\": 0.0019314561229890337, \"value\": 1.33}, \"11\": {\"effect\": -0.018669816593831174, \"value\": 2.26}, \"12\": {\"effect\": -0.08901186898532158, \"value\": 495.0}}}, {\"outValue\": 0.007999999999999896, \"simIndex\": 28.0, \"features\": {\"0\": {\"effect\": -0.06707488561961815, \"value\": 11.65}, \"1\": {\"effect\": 0.0019036339352081055, \"value\": 1.67}, \"2\": {\"effect\": 0.0061504345361425225, \"value\": 2.62}, \"3\": {\"effect\": -0.024973561992894276, \"value\": 26.0}, \"4\": {\"effect\": -0.026828222255629454, \"value\": 88.0}, \"5\": {\"effect\": -0.02027648682394834, \"value\": 1.92}, \"6\": {\"effect\": -0.019056789378251848, \"value\": 1.61}, \"7\": {\"effect\": -0.0006392978037449859, \"value\": 0.4}, \"8\": {\"effect\": -0.00043372091127498366, \"value\": 1.34}, \"9\": {\"effect\": -0.06858439177074709, \"value\": 2.6}, \"10\": {\"effect\": 0.0027764599853261664, \"value\": 1.36}, \"11\": {\"effect\": 0.016387503301557887, \"value\": 3.21}, \"12\": {\"effect\": -0.0916887033711396, \"value\": 562.0}}}, {\"outValue\": -2.220446049250313e-16, \"simIndex\": 33.0, \"features\": {\"0\": {\"effect\": -0.08005847571142283, \"value\": 11.64}, \"1\": {\"effect\": 0.0018141541966983598, \"value\": 2.06}, \"2\": {\"effect\": 0.0015636968723255846, \"value\": 2.46}, \"3\": {\"effect\": -0.021468412151349318, \"value\": 21.6}, \"4\": {\"effect\": -0.03174132752141264, \"value\": 84.0}, \"5\": {\"effect\": -0.022359554420242986, \"value\": 1.95}, \"6\": {\"effect\": -0.02041392724128331, \"value\": 1.69}, \"7\": {\"effect\": -0.0032557167299309257, \"value\": 0.48}, \"8\": {\"effect\": -0.0016984931177505204, \"value\": 1.35}, \"9\": {\"effect\": -0.07468693657185789, \"value\": 2.8}, \"10\": {\"effect\": 0.00755843064483443, \"value\": 1.0}, \"11\": {\"effect\": 0.015960763841308998, \"value\": 2.75}, \"12\": {\"effect\": -0.07155223025893104, \"value\": 680.0}}}, {\"outValue\": -1.1102230246251565e-16, \"simIndex\": 30.0, \"features\": {\"0\": {\"effect\": -0.07500131135704118, \"value\": 12.08}, \"1\": {\"effect\": -0.004552494872235683, \"value\": 1.33}, \"2\": {\"effect\": 0.0006594521725583573, \"value\": 2.3}, \"3\": {\"effect\": -0.02209161670480028, \"value\": 23.6}, \"4\": {\"effect\": -0.031206605840038922, \"value\": 70.0}, \"5\": {\"effect\": -0.011179095098970257, \"value\": 2.2}, \"6\": {\"effect\": -0.022489010290812222, \"value\": 1.59}, \"7\": {\"effect\": -0.000686006234650564, \"value\": 0.42}, \"8\": {\"effect\": -0.00037433087615051296, \"value\": 1.38}, \"9\": {\"effect\": -0.07191381440558203, \"value\": 1.74}, \"10\": {\"effect\": 0.009015675140032976, \"value\": 1.07}, \"11\": {\"effect\": 0.01688771553975093, \"value\": 3.21}, \"12\": {\"effect\": -0.08740658534107468, \"value\": 625.0}}}, {\"outValue\": -1.1102230246251565e-16, \"simIndex\": 35.0, \"features\": {\"0\": {\"effect\": -0.05537576123698881, \"value\": 12.08}, \"1\": {\"effect\": 0.002741461261647216, \"value\": 1.83}, \"2\": {\"effect\": 0.0007373113584683865, \"value\": 2.32}, \"3\": {\"effect\": -0.008923869453932611, \"value\": 18.5}, \"4\": {\"effect\": -0.024870759314620433, \"value\": 81.0}, \"5\": {\"effect\": -0.021162836037378247, \"value\": 1.6}, \"6\": {\"effect\": -0.03360713343755459, \"value\": 1.5}, \"7\": {\"effect\": -0.004859087925618109, \"value\": 0.52}, \"8\": {\"effect\": 0.0027144078667991596, \"value\": 1.64}, \"9\": {\"effect\": -0.06021514008159341, \"value\": 2.4}, \"10\": {\"effect\": 0.00889108094574727, \"value\": 1.08}, \"11\": {\"effect\": -0.017220222709985113, \"value\": 2.27}, \"12\": {\"effect\": -0.08918747940400475, \"value\": 480.0}}}, {\"outValue\": 0.009999999999999787, \"simIndex\": 67.0, \"features\": {\"0\": {\"effect\": -0.06808405042217977, \"value\": 12.0}, \"1\": {\"effect\": 0.0014011851185283047, \"value\": 1.51}, \"2\": {\"effect\": 0.0016021967511655078, \"value\": 2.42}, \"3\": {\"effect\": -0.021007002995878335, \"value\": 22.0}, \"4\": {\"effect\": -0.03836679546233411, \"value\": 86.0}, \"5\": {\"effect\": -0.02540606415097559, \"value\": 1.45}, \"6\": {\"effect\": -0.06282047573919808, \"value\": 1.25}, \"7\": {\"effect\": -0.005208253415440429, \"value\": 0.5}, \"8\": {\"effect\": 0.0036829820221912276, \"value\": 1.63}, \"9\": {\"effect\": 0.007147712892682414, \"value\": 3.6}, \"10\": {\"effect\": 0.010882785702176503, \"value\": 1.05}, \"11\": {\"effect\": 0.016087455485943574, \"value\": 2.65}, \"12\": {\"effect\": -0.11024970395569528, \"value\": 450.0}}}, {\"outValue\": -2.220446049250313e-16, \"simIndex\": 34.0, \"features\": {\"0\": {\"effect\": -0.04598886161873447, \"value\": 12.69}, \"1\": {\"effect\": 0.0010668710929578175, \"value\": 1.53}, \"2\": {\"effect\": -0.00019523076136069537, \"value\": 2.26}, \"3\": {\"effect\": -0.014928872055036553, \"value\": 20.7}, \"4\": {\"effect\": -0.02292420694202092, \"value\": 80.0}, \"5\": {\"effect\": -0.02077194177189379, \"value\": 1.38}, \"6\": {\"effect\": -0.034230223795797286, \"value\": 1.46}, \"7\": {\"effect\": -0.005844158597508282, \"value\": 0.58}, \"8\": {\"effect\": 0.0024695741792239764, \"value\": 1.62}, \"9\": {\"effect\": -0.05446984934059828, \"value\": 3.05}, \"10\": {\"effect\": 0.007542847984339568, \"value\": 0.96}, \"11\": {\"effect\": -0.0281908060025263, \"value\": 2.06}, \"12\": {\"effect\": -0.08387317054005891, \"value\": 495.0}}}, {\"outValue\": 0.007999999999999952, \"simIndex\": 17.0, \"features\": {\"0\": {\"effect\": -0.09209467102697044, \"value\": 12.29}, \"1\": {\"effect\": 0.0030465997897108953, \"value\": 2.83}, \"2\": {\"effect\": -0.0024078377330218584, \"value\": 2.22}, \"3\": {\"effect\": -0.009078882578793863, \"value\": 18.0}, \"4\": {\"effect\": -0.033179454998905955, \"value\": 88.0}, \"5\": {\"effect\": 0.011768460429816555, \"value\": 2.45}, \"6\": {\"effect\": 0.0016034903306601392, \"value\": 2.25}, \"7\": {\"effect\": 0.0023727505278836616, \"value\": 0.25}, \"8\": {\"effect\": 0.004725528017838115, \"value\": 1.99}, \"9\": {\"effect\": -0.09062602354260274, \"value\": 2.15}, \"10\": {\"effect\": 0.008860779686540834, \"value\": 1.15}, \"11\": {\"effect\": 0.018439139374462617, \"value\": 3.3}, \"12\": {\"effect\": -0.11576790644563192, \"value\": 290.0}}}, {\"outValue\": 0.006000000000000061, \"simIndex\": 11.0, \"features\": {\"0\": {\"effect\": -0.10905234116465957, \"value\": 11.62}, \"1\": {\"effect\": 0.0021427534795866996, \"value\": 1.99}, \"2\": {\"effect\": 0.00015587603453911673, \"value\": 2.28}, \"3\": {\"effect\": -0.010259845155007552, \"value\": 18.0}, \"4\": {\"effect\": 0.008744211781552323, \"value\": 98.0}, \"5\": {\"effect\": 0.015730738221424262, \"value\": 3.02}, \"6\": {\"effect\": -0.0017666035332617582, \"value\": 2.26}, \"7\": {\"effect\": 0.0013358622441911007, \"value\": 0.17}, \"8\": {\"effect\": -0.0009076852564793701, \"value\": 1.35}, \"9\": {\"effect\": -0.10550279489265317, \"value\": 3.25}, \"10\": {\"effect\": 0.009062279071742585, \"value\": 1.16}, \"11\": {\"effect\": 0.019125180417020465, \"value\": 2.96}, \"12\": {\"effect\": -0.12314565941700896, \"value\": 345.0}}}, {\"outValue\": 0.10799999999999974, \"simIndex\": 135.0, \"features\": {\"0\": {\"effect\": -0.14084977389996, \"value\": 12.47}, \"1\": {\"effect\": -0.0014616283581732144, \"value\": 1.52}, \"2\": {\"effect\": -0.003310939579677985, \"value\": 2.2}, \"3\": {\"effect\": -0.014939281603724234, \"value\": 19.0}, \"4\": {\"effect\": -0.002178354999027163, \"value\": 162.0}, \"5\": {\"effect\": 0.018394313220241428, \"value\": 2.5}, \"6\": {\"effect\": -0.012422121948032076, \"value\": 2.27}, \"7\": {\"effect\": 0.0028822201932574196, \"value\": 0.32}, \"8\": {\"effect\": 0.0007980991173615439, \"value\": 3.28}, \"9\": {\"effect\": -0.16567028021467645, \"value\": 2.6}, \"10\": {\"effect\": 0.013793528503189443, \"value\": 1.16}, \"11\": {\"effect\": 0.017752931096678845, \"value\": 2.63}, \"12\": {\"effect\": 0.0948732603035283, \"value\": 937.0}}}, {\"outValue\": 0.0019999999999998908, \"simIndex\": 51.0, \"features\": {\"0\": {\"effect\": -0.060331940583952394, \"value\": 11.81}, \"1\": {\"effect\": 0.0022238961599667594, \"value\": 2.12}, \"2\": {\"effect\": 0.0030847633922673483, \"value\": 2.74}, \"3\": {\"effect\": -0.017321034824086663, \"value\": 21.5}, \"4\": {\"effect\": 0.004623541799677393, \"value\": 134.0}, \"5\": {\"effect\": -0.02274055083010241, \"value\": 1.6}, \"6\": {\"effect\": -0.06180216753546318, \"value\": 0.99}, \"7\": {\"effect\": 0.0013843735882164666, \"value\": 0.14}, \"8\": {\"effect\": 0.0012086042604035616, \"value\": 1.56}, \"9\": {\"effect\": -0.060717462434941194, \"value\": 2.5}, \"10\": {\"effect\": 0.007133888499288203, \"value\": 0.95}, \"11\": {\"effect\": -0.020307452017184653, \"value\": 2.26}, \"12\": {\"effect\": -0.07477648764310327, \"value\": 625.0}}}, {\"outValue\": 0.025999999999999968, \"simIndex\": 22.0, \"features\": {\"0\": {\"effect\": -0.0957834897582794, \"value\": 12.29}, \"1\": {\"effect\": -0.006139662466408412, \"value\": 1.41}, \"2\": {\"effect\": -0.012238690593728303, \"value\": 1.98}, \"3\": {\"effect\": 0.028054330728902246, \"value\": 16.0}, \"4\": {\"effect\": -0.03733151464845189, \"value\": 85.0}, \"5\": {\"effect\": 0.010952350708053706, \"value\": 2.55}, \"6\": {\"effect\": 0.025914607725027915, \"value\": 2.5}, \"7\": {\"effect\": 0.0012204820152600816, \"value\": 0.29}, \"8\": {\"effect\": 0.0027969358697015386, \"value\": 1.77}, \"9\": {\"effect\": -0.08864668744133124, \"value\": 2.9}, \"10\": {\"effect\": 0.007951328573148885, \"value\": 1.23}, \"11\": {\"effect\": 0.016345420108813243, \"value\": 2.74}, \"12\": {\"effect\": -0.12743343898972231, \"value\": 428.0}}}, {\"outValue\": 0.03400000000000003, \"simIndex\": 5.0, \"features\": {\"0\": {\"effect\": -0.13141549803852717, \"value\": 12.37}, \"1\": {\"effect\": -0.037386191865146134, \"value\": 1.07}, \"2\": {\"effect\": -0.0069383848628517195, \"value\": 2.1}, \"3\": {\"effect\": -0.008856499251066753, \"value\": 18.5}, \"4\": {\"effect\": -0.06490830451560098, \"value\": 88.0}, \"5\": {\"effect\": 0.013895639629825438, \"value\": 3.52}, \"6\": {\"effect\": 0.04505197147763363, \"value\": 3.75}, \"7\": {\"effect\": 0.000980171156183433, \"value\": 0.24}, \"8\": {\"effect\": 0.003846797512856633, \"value\": 1.95}, \"9\": {\"effect\": 0.03063993967259101, \"value\": 4.5}, \"10\": {\"effect\": 0.01288748183210714, \"value\": 1.04}, \"11\": {\"effect\": 0.023698627239830433, \"value\": 2.77}, \"12\": {\"effect\": -0.14783377815684884, \"value\": 660.0}}}, {\"outValue\": 0.014000000000000012, \"simIndex\": 15.0, \"features\": {\"0\": {\"effect\": -0.09702629568535812, \"value\": 12.29}, \"1\": {\"effect\": 0.0031788600173997044, \"value\": 3.17}, \"2\": {\"effect\": -0.0018934134449892631, \"value\": 2.21}, \"3\": {\"effect\": -0.009451243831515624, \"value\": 18.0}, \"4\": {\"effect\": -0.03630545894296984, \"value\": 88.0}, \"5\": {\"effect\": 0.014517541566015863, \"value\": 2.85}, \"6\": {\"effect\": 0.03856542072724071, \"value\": 2.99}, \"7\": {\"effect\": -0.001734004354662053, \"value\": 0.45}, \"8\": {\"effect\": 0.0030539187290745473, \"value\": 2.81}, \"9\": {\"effect\": -0.09338637947672422, \"value\": 2.3}, \"10\": {\"effect\": 0.0010832261123064723, \"value\": 1.42}, \"11\": {\"effect\": 0.016303790678168454, \"value\": 2.83}, \"12\": {\"effect\": -0.12324399026300051, \"value\": 406.0}}}, {\"outValue\": 0.005999999999999894, \"simIndex\": 48.0, \"features\": {\"0\": {\"effect\": -0.10876479267195563, \"value\": 12.08}, \"1\": {\"effect\": 0.0011614293152243673, \"value\": 2.08}, \"2\": {\"effect\": -0.020042137445641196, \"value\": 1.7}, \"3\": {\"effect\": 0.011008864939292835, \"value\": 17.5}, \"4\": {\"effect\": 0.007603580058107979, \"value\": 97.0}, \"5\": {\"effect\": -0.01805459632595584, \"value\": 2.23}, \"6\": {\"effect\": -0.014862369452073226, \"value\": 2.17}, \"7\": {\"effect\": 0.0014170255362447202, \"value\": 0.26}, \"8\": {\"effect\": -0.0009493396608752783, \"value\": 1.4}, \"9\": {\"effect\": -0.10164507933986693, \"value\": 3.3}, \"10\": {\"effect\": 0.0077749443320716495, \"value\": 1.27}, \"11\": {\"effect\": 0.019848630980573732, \"value\": 2.96}, \"12\": {\"effect\": -0.07883418843416123, \"value\": 710.0}}}, {\"outValue\": -1.6653345369377348e-16, \"simIndex\": 24.0, \"features\": {\"0\": {\"effect\": -0.061710388715458996, \"value\": 12.6}, \"1\": {\"effect\": -0.0044993794462368526, \"value\": 1.34}, \"2\": {\"effect\": -0.007645970537763371, \"value\": 1.9}, \"3\": {\"effect\": -0.005321897732481588, \"value\": 18.5}, \"4\": {\"effect\": -0.025094622642928634, \"value\": 88.0}, \"5\": {\"effect\": -0.022194112447974156, \"value\": 1.45}, \"6\": {\"effect\": -0.04221624946315778, \"value\": 1.36}, \"7\": {\"effect\": 0.0010508065944406664, \"value\": 0.29}, \"8\": {\"effect\": -0.0014095962914979152, \"value\": 1.35}, \"9\": {\"effect\": -0.061355412939987475, \"value\": 2.45}, \"10\": {\"effect\": 0.00888069238570176, \"value\": 1.04}, \"11\": {\"effect\": 0.014523349934222354, \"value\": 2.77}, \"12\": {\"effect\": -0.09334524686589207, \"value\": 562.0}}}, {\"outValue\": 0.007999999999999952, \"simIndex\": 12.0, \"features\": {\"0\": {\"effect\": -0.09341647550833977, \"value\": 12.34}, \"1\": {\"effect\": 0.001617633260568094, \"value\": 2.45}, \"2\": {\"effect\": 0.0014887134164100774, \"value\": 2.46}, \"3\": {\"effect\": -0.02426444521582578, \"value\": 21.0}, \"4\": {\"effect\": 0.007797016441581818, \"value\": 98.0}, \"5\": {\"effect\": 0.012656590719982905, \"value\": 2.56}, \"6\": {\"effect\": -0.008766733143399383, \"value\": 2.11}, \"7\": {\"effect\": 0.0013741127344851695, \"value\": 0.34}, \"8\": {\"effect\": -0.0007966905513047642, \"value\": 1.31}, \"9\": {\"effect\": -0.09848283571219464, \"value\": 2.8}, \"10\": {\"effect\": -0.0019201455140707155, \"value\": 0.8}, \"11\": {\"effect\": 0.022873986051695022, \"value\": 3.38}, \"12\": {\"effect\": -0.11249875514860196, \"value\": 438.0}}}, {\"outValue\": -1.1102230246251565e-16, \"simIndex\": 37.0, \"features\": {\"0\": {\"effect\": -0.06725934345435475, \"value\": 11.82}, \"1\": {\"effect\": 0.002244279859014669, \"value\": 1.72}, \"2\": {\"effect\": -0.008131406013907737, \"value\": 1.88}, \"3\": {\"effect\": -0.01198453084622151, \"value\": 19.5}, \"4\": {\"effect\": -0.02635212285429216, \"value\": 86.0}, \"5\": {\"effect\": 0.010857090796701663, \"value\": 2.5}, \"6\": {\"effect\": -0.022062707821137516, \"value\": 1.64}, \"7\": {\"effect\": 0.00017348259996533244, \"value\": 0.37}, \"8\": {\"effect\": 0.00018602574694821051, \"value\": 1.42}, \"9\": {\"effect\": -0.06967794664287176, \"value\": 2.06}, \"10\": {\"effect\": 0.007362001287932054, \"value\": 0.94}, \"11\": {\"effect\": -0.010466317917962539, \"value\": 2.44}, \"12\": {\"effect\": -0.10522653290882791, \"value\": 415.0}}}, {\"outValue\": 0.005999999999999894, \"simIndex\": 32.0, \"features\": {\"0\": {\"effect\": -0.08236895991802273, \"value\": 12.51}, \"1\": {\"effect\": 0.0010713370742835926, \"value\": 1.73}, \"2\": {\"effect\": -0.007103066178722702, \"value\": 1.98}, \"3\": {\"effect\": -0.013751683050781928, \"value\": 20.5}, \"4\": {\"effect\": -0.03141122758334888, \"value\": 85.0}, \"5\": {\"effect\": -0.013871285428692547, \"value\": 2.2}, \"6\": {\"effect\": -0.019126957581025488, \"value\": 1.92}, \"7\": {\"effect\": 0.0013980576175206742, \"value\": 0.32}, \"8\": {\"effect\": 0.0009525538765158418, \"value\": 1.48}, \"9\": {\"effect\": -0.08234778096712878, \"value\": 2.94}, \"10\": {\"effect\": 0.009825146803573536, \"value\": 1.04}, \"11\": {\"effect\": 0.023622783629802965, \"value\": 3.57}, \"12\": {\"effect\": -0.08122694646298756, \"value\": 672.0}}}, {\"outValue\": 0.0019999999999997242, \"simIndex\": 42.0, \"features\": {\"0\": {\"effect\": -0.07094675079840017, \"value\": 12.42}, \"1\": {\"effect\": 0.0007228897719450137, \"value\": 2.55}, \"2\": {\"effect\": -0.0007728095846009971, \"value\": 2.27}, \"3\": {\"effect\": -0.02348143950969419, \"value\": 22.0}, \"4\": {\"effect\": -0.00472471217293425, \"value\": 90.0}, \"5\": {\"effect\": -0.025508379530444228, \"value\": 1.68}, \"6\": {\"effect\": -0.01634276803344964, \"value\": 1.84}, \"7\": {\"effect\": -0.0066224226476903824, \"value\": 0.66}, \"8\": {\"effect\": -0.0001930295274553737, \"value\": 1.42}, \"9\": {\"effect\": -0.07700863388348572, \"value\": 2.7}, \"10\": {\"effect\": 0.0012993545672616512, \"value\": 0.86}, \"11\": {\"effect\": 0.019532705895472534, \"value\": 3.3}, \"12\": {\"effect\": -0.09429203271553843, \"value\": 315.0}}}, {\"outValue\": -1.1102230246251565e-16, \"simIndex\": 25.0, \"features\": {\"0\": {\"effect\": -0.07267162949259122, \"value\": 12.25}, \"1\": {\"effect\": 0.0021358442596478215, \"value\": 1.73}, \"2\": {\"effect\": -0.0020395217960527995, \"value\": 2.12}, \"3\": {\"effect\": -0.01207007255072665, \"value\": 19.0}, \"4\": {\"effect\": -0.033277728987926365, \"value\": 80.0}, \"5\": {\"effect\": -0.024107624269481376, \"value\": 1.65}, \"6\": {\"effect\": -0.015322386285412399, \"value\": 2.03}, \"7\": {\"effect\": 6.185003042360434e-05, \"value\": 0.37}, \"8\": {\"effect\": 0.0028103784437018726, \"value\": 1.63}, \"9\": {\"effect\": -0.06632144689976693, \"value\": 3.4}, \"10\": {\"effect\": 0.00759306944591794, \"value\": 1.0}, \"11\": {\"effect\": 0.015554831472030484, \"value\": 3.17}, \"12\": {\"effect\": -0.10268359153877801, \"value\": 510.0}}}, {\"outValue\": -1.1102230246251565e-16, \"simIndex\": 36.0, \"features\": {\"0\": {\"effect\": -0.05130039650368879, \"value\": 12.72}, \"1\": {\"effect\": 0.0027363229212959616, \"value\": 1.75}, \"2\": {\"effect\": -0.0001545665759587202, \"value\": 2.28}, \"3\": {\"effect\": -0.022277211474682115, \"value\": 22.5}, \"4\": {\"effect\": -0.028557452769394146, \"value\": 84.0}, \"5\": {\"effect\": -0.023328051219714187, \"value\": 1.38}, \"6\": {\"effect\": -0.01830575692958548, \"value\": 1.76}, \"7\": {\"effect\": -0.0030621697939013782, \"value\": 0.48}, \"8\": {\"effect\": 0.002830861389722758, \"value\": 1.63}, \"9\": {\"effect\": -0.05934091360514387, \"value\": 3.3}, \"10\": {\"effect\": 0.005648822467412528, \"value\": 0.88}, \"11\": {\"effect\": -0.010503646948390443, \"value\": 2.42}, \"12\": {\"effect\": -0.09472386912698609, \"value\": 488.0}}}, {\"outValue\": 0.0019999999999998352, \"simIndex\": 46.0, \"features\": {\"0\": {\"effect\": -0.08585831482772514, \"value\": 12.22}, \"1\": {\"effect\": -0.00759836565867029, \"value\": 1.29}, \"2\": {\"effect\": -0.007887937063215562, \"value\": 1.94}, \"3\": {\"effect\": -0.011341652973459921, \"value\": 19.0}, \"4\": {\"effect\": 0.0011044502034652604, \"value\": 92.0}, \"5\": {\"effect\": -0.005132569211283807, \"value\": 2.36}, \"6\": {\"effect\": -0.014371620644445257, \"value\": 2.04}, \"7\": {\"effect\": -0.0007385839669118641, \"value\": 0.39}, \"8\": {\"effect\": 0.003769520932074687, \"value\": 2.08}, \"9\": {\"effect\": -0.08624701149164883, \"value\": 2.7}, \"10\": {\"effect\": 0.0025995728168356283, \"value\": 0.86}, \"11\": {\"effect\": 0.018095963128301334, \"value\": 3.02}, \"12\": {\"effect\": -0.10473147941233028, \"value\": 312.0}}}, {\"outValue\": 0.026000000000000023, \"simIndex\": 7.0, \"features\": {\"0\": {\"effect\": -0.13217539462488892, \"value\": 11.61}, \"1\": {\"effect\": -0.007861659551495122, \"value\": 1.35}, \"2\": {\"effect\": 0.004043923279260778, \"value\": 2.7}, \"3\": {\"effect\": -0.01895350998017239, \"value\": 20.0}, \"4\": {\"effect\": 0.0012868381883934844, \"value\": 94.0}, \"5\": {\"effect\": 0.01797460614240386, \"value\": 2.74}, \"6\": {\"effect\": 0.0429326533916687, \"value\": 2.92}, \"7\": {\"effect\": 0.0018822971876000713, \"value\": 0.29}, \"8\": {\"effect\": 0.004116684372195535, \"value\": 2.49}, \"9\": {\"effect\": -0.12547510634494244, \"value\": 2.65}, \"10\": {\"effect\": 0.009270346545414913, \"value\": 0.96}, \"11\": {\"effect\": 0.02330309412146229, \"value\": 3.26}, \"12\": {\"effect\": -0.09468280089591462, \"value\": 680.0}}}, {\"outValue\": 0.01799999999999996, \"simIndex\": 8.0, \"features\": {\"0\": {\"effect\": -0.09858824337472233, \"value\": 11.46}, \"1\": {\"effect\": 0.0034018428326733218, \"value\": 3.74}, \"2\": {\"effect\": -0.013769754601210415, \"value\": 1.82}, \"3\": {\"effect\": -0.015286170934035302, \"value\": 19.5}, \"4\": {\"effect\": 0.013657131400615951, \"value\": 107.0}, \"5\": {\"effect\": 0.016188585453893897, \"value\": 3.18}, \"6\": {\"effect\": 0.031557365656659335, \"value\": 2.58}, \"7\": {\"effect\": 0.0028521177893544762, \"value\": 0.24}, \"8\": {\"effect\": 0.0025059637052739295, \"value\": 3.58}, \"9\": {\"effect\": -0.10166923247188916, \"value\": 2.9}, \"10\": {\"effect\": -0.020294563700615498, \"value\": 0.75}, \"11\": {\"effect\": 0.017448585928799255, \"value\": 2.81}, \"12\": {\"effect\": -0.12034165585381137, \"value\": 562.0}}}, {\"outValue\": -2.220446049250313e-16, \"simIndex\": 20.0, \"features\": {\"0\": {\"effect\": -0.08271695072017754, \"value\": 12.52}, \"1\": {\"effect\": 0.0009397805142859135, \"value\": 2.43}, \"2\": {\"effect\": -0.0019666449002748413, \"value\": 2.17}, \"3\": {\"effect\": -0.022071377190527902, \"value\": 21.0}, \"4\": {\"effect\": -0.0304558350787198, \"value\": 88.0}, \"5\": {\"effect\": 0.011165356246101708, \"value\": 2.55}, \"6\": {\"effect\": 0.0007536178703524767, \"value\": 2.27}, \"7\": {\"effect\": 0.001598044031467209, \"value\": 0.26}, \"8\": {\"effect\": -0.002635784169249784, \"value\": 1.22}, \"9\": {\"effect\": -0.08504038879497093, \"value\": 2.0}, \"10\": {\"effect\": 0.006683159071932287, \"value\": 0.9}, \"11\": {\"effect\": 0.015689909179186175, \"value\": 2.78}, \"12\": {\"effect\": -0.11228091422841904, \"value\": 325.0}}}, {\"outValue\": 0.08399999999999996, \"simIndex\": 65.0, \"features\": {\"0\": {\"effect\": -0.09372008971947828, \"value\": 11.76}, \"1\": {\"effect\": 0.002431985929568941, \"value\": 2.68}, \"2\": {\"effect\": 0.00930110946336132, \"value\": 2.92}, \"3\": {\"effect\": -0.015279602227136112, \"value\": 20.0}, \"4\": {\"effect\": 0.017593763266843046, \"value\": 103.0}, \"5\": {\"effect\": -0.03427938436654654, \"value\": 1.75}, \"6\": {\"effect\": -0.012263495484642018, \"value\": 2.03}, \"7\": {\"effect\": -0.008346494419318545, \"value\": 0.6}, \"8\": {\"effect\": -0.00859026975232551, \"value\": 1.05}, \"9\": {\"effect\": 0.0199997740124404, \"value\": 3.8}, \"10\": {\"effect\": 0.01193287808040888, \"value\": 1.23}, \"11\": {\"effect\": 0.014209662779886304, \"value\": 2.5}, \"12\": {\"effect\": -0.11932786573207582, \"value\": 607.0}}}, {\"outValue\": -2.220446049250313e-16, \"simIndex\": 38.0, \"features\": {\"0\": {\"effect\": -0.06616410844030719, \"value\": 11.41}, \"1\": {\"effect\": -0.014170781424079704, \"value\": 0.74}, \"2\": {\"effect\": 0.0011469189303463221, \"value\": 2.5}, \"3\": {\"effect\": -0.01691333184689436, \"value\": 21.0}, \"4\": {\"effect\": -0.025059782892872175, \"value\": 88.0}, \"5\": {\"effect\": 0.010072327348848584, \"value\": 2.48}, \"6\": {\"effect\": -0.013112025809352425, \"value\": 2.01}, \"7\": {\"effect\": -0.0008512144647160818, \"value\": 0.42}, \"8\": {\"effect\": 0.000804388930421363, \"value\": 1.44}, \"9\": {\"effect\": -0.06724962174637535, \"value\": 3.08}, \"10\": {\"effect\": 0.008855002106621268, \"value\": 1.1}, \"11\": {\"effect\": -0.016440953387146594, \"value\": 2.31}, \"12\": {\"effect\": -0.10125484547350772, \"value\": 434.0}}}, {\"outValue\": -1.1102230246251565e-16, \"simIndex\": 19.0, \"features\": {\"0\": {\"effect\": -0.0784153251003572, \"value\": 12.08}, \"1\": {\"effect\": -0.0038517923251473983, \"value\": 1.39}, \"2\": {\"effect\": 0.0018373758357823416, \"value\": 2.5}, \"3\": {\"effect\": -0.02393672686442355, \"value\": 22.5}, \"4\": {\"effect\": -0.03373147836728217, \"value\": 84.0}, \"5\": {\"effect\": 0.010256762140423386, \"value\": 2.56}, \"6\": {\"effect\": 0.0009618521652316215, \"value\": 2.29}, \"7\": {\"effect\": -0.0011931283649874451, \"value\": 0.43}, \"8\": {\"effect\": -0.0050248995883840925, \"value\": 1.04}, \"9\": {\"effect\": -0.0815950992997607, \"value\": 2.9}, \"10\": {\"effect\": 0.007512404157598824, \"value\": 0.93}, \"11\": {\"effect\": 0.016449876750454537, \"value\": 3.19}, \"12\": {\"effect\": -0.10960784930816211, \"value\": 385.0}}}, {\"outValue\": 0.0, \"simIndex\": 18.0, \"features\": {\"0\": {\"effect\": -0.07955368529733606, \"value\": 11.03}, \"1\": {\"effect\": 0.0002506490060032712, \"value\": 1.51}, \"2\": {\"effect\": -0.0014853546192821277, \"value\": 2.2}, \"3\": {\"effect\": -0.022739745523259216, \"value\": 21.5}, \"4\": {\"effect\": -0.029663694607203278, \"value\": 85.0}, \"5\": {\"effect\": 0.010342120628660167, \"value\": 2.46}, \"6\": {\"effect\": -0.008035637143782281, \"value\": 2.17}, \"7\": {\"effect\": -0.0054195509296500145, \"value\": 0.52}, \"8\": {\"effect\": 0.0031502380517513095, \"value\": 2.01}, \"9\": {\"effect\": -0.07927275449433442, \"value\": 1.9}, \"10\": {\"effect\": 0.0010553927317770997, \"value\": 1.71}, \"11\": {\"effect\": 0.014751685904534573, \"value\": 2.87}, \"12\": {\"effect\": -0.10371769187689293, \"value\": 407.0}}}, {\"outValue\": -5.551115123125783e-17, \"simIndex\": 27.0, \"features\": {\"0\": {\"effect\": -0.069459083214427, \"value\": 11.82}, \"1\": {\"effect\": -0.00037404894672294926, \"value\": 1.47}, \"2\": {\"effect\": -0.005210004711883061, \"value\": 1.99}, \"3\": {\"effect\": -0.016985807396499825, \"value\": 20.8}, \"4\": {\"effect\": -0.028227482069687972, \"value\": 86.0}, \"5\": {\"effect\": -0.0201850434435924, \"value\": 1.98}, \"6\": {\"effect\": -0.02184242960091281, \"value\": 1.6}, \"7\": {\"effect\": 0.001346098552465107, \"value\": 0.3}, \"8\": {\"effect\": 0.0009019919709646203, \"value\": 1.53}, \"9\": {\"effect\": -0.0677523162021027, \"value\": 1.95}, \"10\": {\"effect\": 0.007547884645214305, \"value\": 0.95}, \"11\": {\"effect\": 0.016137021480876812, \"value\": 3.33}, \"12\": {\"effect\": -0.0962348092327061, \"value\": 495.0}}}, {\"outValue\": 0.005999999999999894, \"simIndex\": 43.0, \"features\": {\"0\": {\"effect\": -0.08219519305087045, \"value\": 12.42}, \"1\": {\"effect\": 0.0012592774480691873, \"value\": 1.61}, \"2\": {\"effect\": -0.0014682033910034945, \"value\": 2.19}, \"3\": {\"effect\": -0.025767753636229393, \"value\": 22.5}, \"4\": {\"effect\": 0.012143020783657255, \"value\": 108.0}, \"5\": {\"effect\": -0.022739373075090323, \"value\": 2.0}, \"6\": {\"effect\": -0.0123621715118808, \"value\": 2.09}, \"7\": {\"effect\": 0.0018729694558515275, \"value\": 0.34}, \"8\": {\"effect\": 0.003442750448781252, \"value\": 1.61}, \"9\": {\"effect\": -0.09324017559617544, \"value\": 2.06}, \"10\": {\"effect\": 0.00915663051246742, \"value\": 1.06}, \"11\": {\"effect\": 0.018020280332927782, \"value\": 2.96}, \"12\": {\"effect\": -0.10246008688951849, \"value\": 345.0}}}, {\"outValue\": 0.015999999999999792, \"simIndex\": 54.0, \"features\": {\"0\": {\"effect\": -0.01087578479747716, \"value\": 12.77}, \"1\": {\"effect\": 0.003474595613956711, \"value\": 3.43}, \"2\": {\"effect\": -0.0066304152321230055, \"value\": 1.98}, \"3\": {\"effect\": 0.023942612947248094, \"value\": 16.0}, \"4\": {\"effect\": -0.024856449353884758, \"value\": 80.0}, \"5\": {\"effect\": -0.0222799287915562, \"value\": 1.63}, \"6\": {\"effect\": -0.05841920101752656, \"value\": 1.25}, \"7\": {\"effect\": -0.0008658327818682235, \"value\": 0.43}, \"8\": {\"effect\": -0.0070555076774581, \"value\": 0.83}, \"9\": {\"effect\": -0.04151169719196806, \"value\": 3.4}, \"10\": {\"effect\": -0.022118830906379613, \"value\": 0.7}, \"11\": {\"effect\": -0.035739469215835006, \"value\": 2.12}, \"12\": {\"effect\": -0.0814021197641422, \"value\": 372.0}}}, {\"outValue\": 0.0039999999999998925, \"simIndex\": 26.0, \"features\": {\"0\": {\"effect\": -0.07238130829555546, \"value\": 12.0}, \"1\": {\"effect\": 0.003673943405469819, \"value\": 3.43}, \"2\": {\"effect\": -0.0051073461587955536, \"value\": 2.0}, \"3\": {\"effect\": -0.011158656517816687, \"value\": 19.0}, \"4\": {\"effect\": -0.028197526041321783, \"value\": 87.0}, \"5\": {\"effect\": -0.020443009429218957, \"value\": 2.0}, \"6\": {\"effect\": -0.020667258251076306, \"value\": 1.64}, \"7\": {\"effect\": -4.843214524663856e-05, \"value\": 0.37}, \"8\": {\"effect\": 0.0031718180895465996, \"value\": 1.87}, \"9\": {\"effect\": -0.07230668877555146, \"value\": 1.28}, \"10\": {\"effect\": 0.007726111792738314, \"value\": 0.93}, \"11\": {\"effect\": 0.015789534630765618, \"value\": 3.05}, \"12\": {\"effect\": -0.09638921047295154, \"value\": 564.0}}}, {\"outValue\": 0.020000000000000018, \"simIndex\": 9.0, \"features\": {\"0\": {\"effect\": -0.12379317762815187, \"value\": 11.45}, \"1\": {\"effect\": 0.0007864511748663373, \"value\": 2.4}, \"2\": {\"effect\": 0.0005176068699744518, \"value\": 2.42}, \"3\": {\"effect\": -0.020398602474179486, \"value\": 20.0}, \"4\": {\"effect\": 0.009516852621136381, \"value\": 96.0}, \"5\": {\"effect\": 0.017745378986070617, \"value\": 2.9}, \"6\": {\"effect\": 0.04058173022187142, \"value\": 2.79}, \"7\": {\"effect\": 0.0018438170426405566, \"value\": 0.32}, \"8\": {\"effect\": 0.002768547504163172, \"value\": 1.83}, \"9\": {\"effect\": -0.10857061166746844, \"value\": 3.25}, \"10\": {\"effect\": -0.00610734093698278, \"value\": 0.8}, \"11\": {\"effect\": 0.0241426710310788, \"value\": 3.39}, \"12\": {\"effect\": -0.11937135091403307, \"value\": 625.0}}}, {\"outValue\": 0.08599999999999985, \"simIndex\": 2.0, \"features\": {\"0\": {\"effect\": -0.1340718409888344, \"value\": 11.56}, \"1\": {\"effect\": 0.0038616798724260292, \"value\": 2.05}, \"2\": {\"effect\": -0.0025258377692248066, \"value\": 3.23}, \"3\": {\"effect\": -0.04962414806011526, \"value\": 28.5}, \"4\": {\"effect\": 0.013376108400829166, \"value\": 119.0}, \"5\": {\"effect\": 0.017431198846125363, \"value\": 3.18}, \"6\": {\"effect\": 0.03844563952787916, \"value\": 5.08}, \"7\": {\"effect\": -0.009477799334681588, \"value\": 0.47}, \"8\": {\"effect\": 0.002777022044030688, \"value\": 1.87}, \"9\": {\"effect\": 0.04533544468767457, \"value\": 6.0}, \"10\": {\"effect\": 0.010185737356403789, \"value\": 0.93}, \"11\": {\"effect\": 0.034300464146417395, \"value\": 3.69}, \"12\": {\"effect\": -0.18435169689794417, \"value\": 465.0}}}, {\"outValue\": 0.009999999999999898, \"simIndex\": 44.0, \"features\": {\"0\": {\"effect\": -0.08570965063676028, \"value\": 12.42}, \"1\": {\"effect\": 0.005970494445249611, \"value\": 4.43}, \"2\": {\"effect\": 0.004663618095917913, \"value\": 2.73}, \"3\": {\"effect\": -0.030085170213098006, \"value\": 26.5}, \"4\": {\"effect\": 0.00905853467949171, \"value\": 102.0}, \"5\": {\"effect\": -0.013539021992232949, \"value\": 2.2}, \"6\": {\"effect\": -0.007616082278928358, \"value\": 2.13}, \"7\": {\"effect\": -0.0017996406838179952, \"value\": 0.43}, \"8\": {\"effect\": 0.003823940668703799, \"value\": 1.71}, \"9\": {\"effect\": -0.09821116578079825, \"value\": 2.08}, \"10\": {\"effect\": 0.007496627785479703, \"value\": 0.92}, \"11\": {\"effect\": 0.0189995407589322, \"value\": 3.12}, \"12\": {\"effect\": -0.10339005301715312, \"value\": 365.0}}}, {\"outValue\": 0.051999999999999935, \"simIndex\": 73.0, \"features\": {\"0\": {\"effect\": 0.040023944576658976, \"value\": 13.05}, \"1\": {\"effect\": 0.0009602938238377802, \"value\": 5.8}, \"2\": {\"effect\": -0.0026628062611722784, \"value\": 2.13}, \"3\": {\"effect\": -0.03208704665583196, \"value\": 21.5}, \"4\": {\"effect\": -0.05672561405150991, \"value\": 86.0}, \"5\": {\"effect\": 0.018937953210458536, \"value\": 2.62}, \"6\": {\"effect\": 0.03928496632885881, \"value\": 2.65}, \"7\": {\"effect\": 0.0019509591003709732, \"value\": 0.3}, \"8\": {\"effect\": 0.003688874144572824, \"value\": 2.01}, \"9\": {\"effect\": -0.10423194729332136, \"value\": 2.6}, \"10\": {\"effect\": -0.03245374036130386, \"value\": 0.73}, \"11\": {\"effect\": 0.02604554519339692, \"value\": 3.1}, \"12\": {\"effect\": -0.15106940992402942, \"value\": 380.0}}}, {\"outValue\": 0.018000000000000016, \"simIndex\": 13.0, \"features\": {\"0\": {\"effect\": -0.08370910368649125, \"value\": 11.87}, \"1\": {\"effect\": 0.003250971907526823, \"value\": 4.31}, \"2\": {\"effect\": 0.0008827684090625749, \"value\": 2.39}, \"3\": {\"effect\": -0.022082591652730355, \"value\": 21.0}, \"4\": {\"effect\": -0.03839742512014644, \"value\": 82.0}, \"5\": {\"effect\": 0.015177508737730137, \"value\": 2.86}, \"6\": {\"effect\": 0.03547910077730629, \"value\": 3.03}, \"7\": {\"effect\": 0.002083997532814474, \"value\": 0.21}, \"8\": {\"effect\": 0.003724080391901064, \"value\": 2.91}, \"9\": {\"effect\": -0.08641270692677196, \"value\": 2.8}, \"10\": {\"effect\": -0.020506264961040847, \"value\": 0.75}, \"11\": {\"effect\": 0.023099381817005805, \"value\": 3.64}, \"12\": {\"effect\": -0.1149277453951802, \"value\": 380.0}}}, {\"outValue\": 0.007999999999999785, \"simIndex\": 14.0, \"features\": {\"0\": {\"effect\": -0.09154855669843057, \"value\": 12.07}, \"1\": {\"effect\": 0.002036737647511392, \"value\": 2.16}, \"2\": {\"effect\": -0.0011064947435514368, \"value\": 2.17}, \"3\": {\"effect\": -0.023816162096744278, \"value\": 21.0}, \"4\": {\"effect\": -0.036932847942379284, \"value\": 85.0}, \"5\": {\"effect\": 0.012330823421794087, \"value\": 2.6}, \"6\": {\"effect\": 0.031773209018032336, \"value\": 2.65}, \"7\": {\"effect\": 0.0002825015480243718, \"value\": 0.37}, \"8\": {\"effect\": -0.0002903604444263231, \"value\": 1.35}, \"9\": {\"effect\": -0.08519006409332719, \"value\": 2.76}, \"10\": {\"effect\": 0.0030854949270074346, \"value\": 0.86}, \"11\": {\"effect\": 0.018968041177107525, \"value\": 3.28}, \"12\": {\"effect\": -0.12193034988963215, \"value\": 378.0}}}, {\"outValue\": 0.023999999999999855, \"simIndex\": 3.0, \"features\": {\"0\": {\"effect\": -0.10138407264205718, \"value\": 12.43}, \"1\": {\"effect\": -0.00018658621142849806, \"value\": 1.53}, \"2\": {\"effect\": 0.0015161111194114882, \"value\": 2.29}, \"3\": {\"effect\": -0.029499320036173043, \"value\": 21.5}, \"4\": {\"effect\": -0.0575772893454544, \"value\": 86.0}, \"5\": {\"effect\": 0.018717534288043566, \"value\": 2.74}, \"6\": {\"effect\": 0.04287903369259833, \"value\": 3.15}, \"7\": {\"effect\": -0.0006135721895009956, \"value\": 0.39}, \"8\": {\"effect\": 0.002101434918535383, \"value\": 1.77}, \"9\": {\"effect\": 0.00976409993897052, \"value\": 3.94}, \"10\": {\"effect\": -0.03221315462231487, \"value\": 0.69}, \"11\": {\"effect\": 0.02154238604040242, \"value\": 2.84}, \"12\": {\"effect\": -0.15138463312004677, \"value\": 352.0}}}, {\"outValue\": 0.0019999999999998908, \"simIndex\": 41.0, \"features\": {\"0\": {\"effect\": -0.07644255090503008, \"value\": 11.79}, \"1\": {\"effect\": 0.0021666388958937045, \"value\": 2.13}, \"2\": {\"effect\": 0.003571227518153323, \"value\": 2.78}, \"3\": {\"effect\": -0.029563510099803292, \"value\": 28.5}, \"4\": {\"effect\": 0.0006638689926471952, \"value\": 92.0}, \"5\": {\"effect\": -0.015294868198356477, \"value\": 2.13}, \"6\": {\"effect\": 0.0015774840991147317, \"value\": 2.24}, \"7\": {\"effect\": -0.006731353682513696, \"value\": 0.58}, \"8\": {\"effect\": 0.002564782693872911, \"value\": 1.76}, \"9\": {\"effect\": -0.07819538057413628, \"value\": 3.0}, \"10\": {\"effect\": 0.007425075130521372, \"value\": 0.97}, \"11\": {\"effect\": -0.011424977148365106, \"value\": 2.44}, \"12\": {\"effect\": -0.0986544648910123, \"value\": 466.0}}}, {\"outValue\": 0.0019999999999997242, \"simIndex\": 16.0, \"features\": {\"0\": {\"effect\": -0.08200364936947989, \"value\": 12.37}, \"1\": {\"effect\": 0.0022055802072964807, \"value\": 1.63}, \"2\": {\"effect\": 0.0006991107047744373, \"value\": 2.3}, \"3\": {\"effect\": -0.028074211403615143, \"value\": 24.5}, \"4\": {\"effect\": -0.03197705134958551, \"value\": 88.0}, \"5\": {\"effect\": -0.010864023961465987, \"value\": 2.22}, \"6\": {\"effect\": 0.02463534252506482, \"value\": 2.45}, \"7\": {\"effect\": -0.001639765548572847, \"value\": 0.4}, \"8\": {\"effect\": 0.003271284213112796, \"value\": 1.9}, \"9\": {\"effect\": -0.0835177809140741, \"value\": 2.12}, \"10\": {\"effect\": 0.007066991758636117, \"value\": 0.89}, \"11\": {\"effect\": 0.01499326611260682, \"value\": 2.78}, \"12\": {\"effect\": -0.11313312114371214, \"value\": 342.0}}}, {\"outValue\": 0.005999999999999894, \"simIndex\": 29.0, \"features\": {\"0\": {\"effect\": -0.0660913351040814, \"value\": 12.04}, \"1\": {\"effect\": 0.004542254167652214, \"value\": 4.3}, \"2\": {\"effect\": 0.0008651536339836056, \"value\": 2.38}, \"3\": {\"effect\": -0.022378038337198175, \"value\": 22.0}, \"4\": {\"effect\": -0.029794953290021478, \"value\": 80.0}, \"5\": {\"effect\": -0.015563152221478698, \"value\": 2.1}, \"6\": {\"effect\": -0.014877705108346876, \"value\": 1.75}, \"7\": {\"effect\": -0.0012552786569788043, \"value\": 0.42}, \"8\": {\"effect\": -0.0014163116903505599, \"value\": 1.35}, \"9\": {\"effect\": -0.06711238042104857, \"value\": 2.6}, \"10\": {\"effect\": -0.0034857354968123315, \"value\": 0.79}, \"11\": {\"effect\": 0.01230731371809959, \"value\": 2.57}, \"12\": {\"effect\": -0.09007785936243254, \"value\": 580.0}}}, {\"outValue\": 0.007999999999999785, \"simIndex\": 164.0, \"features\": {\"0\": {\"effect\": 0.002761229189087304, \"value\": 12.86}, \"1\": {\"effect\": -0.005503580836852488, \"value\": 1.35}, \"2\": {\"effect\": 0.0014503609593705222, \"value\": 2.32}, \"3\": {\"effect\": -0.003836861339628541, \"value\": 18.0}, \"4\": {\"effect\": 0.010192337058976101, \"value\": 122.0}, \"5\": {\"effect\": -0.033741815803020186, \"value\": 1.51}, \"6\": {\"effect\": -0.08653467342963951, \"value\": 1.25}, \"7\": {\"effect\": 0.002343529774079089, \"value\": 0.21}, \"8\": {\"effect\": -0.01116793537041629, \"value\": 0.94}, \"9\": {\"effect\": 0.021660381894929318, \"value\": 4.1}, \"10\": {\"effect\": -0.026109026306301353, \"value\": 0.76}, \"11\": {\"effect\": -0.0732027671381237, \"value\": 1.29}, \"12\": {\"effect\": -0.09064920682147436, \"value\": 630.0}}}, {\"outValue\": 0.0039999999999997815, \"simIndex\": 163.0, \"features\": {\"0\": {\"effect\": 0.003911005294980611, \"value\": 12.88}, \"1\": {\"effect\": 0.0001831219543497829, \"value\": 2.99}, \"2\": {\"effect\": 0.0015017594226177798, \"value\": 2.4}, \"3\": {\"effect\": -0.012442267889996956, \"value\": 20.0}, \"4\": {\"effect\": 0.009977497916545779, \"value\": 104.0}, \"5\": {\"effect\": -0.032375711042037854, \"value\": 1.3}, \"6\": {\"effect\": -0.08723749031856093, \"value\": 1.22}, \"7\": {\"effect\": 0.0031486932292444816, \"value\": 0.24}, \"8\": {\"effect\": -0.011241018215415297, \"value\": 0.83}, \"9\": {\"effect\": 0.024089799322803147, \"value\": 5.4}, \"10\": {\"effect\": -0.029278041913632816, \"value\": 0.74}, \"11\": {\"effect\": -0.06714460860242287, \"value\": 1.42}, \"12\": {\"effect\": -0.09943076732748894, \"value\": 530.0}}}, {\"outValue\": -5.551115123125783e-17, \"simIndex\": 161.0, \"features\": {\"0\": {\"effect\": -0.007137229664528649, \"value\": 12.81}, \"1\": {\"effect\": 0.0021527515594818632, \"value\": 2.31}, \"2\": {\"effect\": 0.0013011354148906745, \"value\": 2.4}, \"3\": {\"effect\": -0.020910961705795598, \"value\": 24.0}, \"4\": {\"effect\": 0.0062568277009573525, \"value\": 98.0}, \"5\": {\"effect\": -0.030997238240801625, \"value\": 1.15}, \"6\": {\"effect\": -0.07807388567887796, \"value\": 1.09}, \"7\": {\"effect\": 0.001793159679202926, \"value\": 0.27}, \"8\": {\"effect\": -0.009552228500993753, \"value\": 0.83}, \"9\": {\"effect\": 0.02309132497524015, \"value\": 5.7}, \"10\": {\"effect\": -0.031070565142165062, \"value\": 0.66}, \"11\": {\"effect\": -0.06030919227129949, \"value\": 1.36}, \"12\": {\"effect\": -0.09688192629432481, \"value\": 560.0}}}, {\"outValue\": 0.0019999999999997797, \"simIndex\": 61.0, \"features\": {\"0\": {\"effect\": -0.04633529542929103, \"value\": 12.7}, \"1\": {\"effect\": 0.0004171187117698363, \"value\": 3.55}, \"2\": {\"effect\": 0.0012892568765425045, \"value\": 2.36}, \"3\": {\"effect\": -0.01702477311745436, \"value\": 21.5}, \"4\": {\"effect\": 0.008521075919651967, \"value\": 106.0}, \"5\": {\"effect\": -0.028660443778016617, \"value\": 1.7}, \"6\": {\"effect\": -0.07181146478448543, \"value\": 1.2}, \"7\": {\"effect\": 0.00274709012994729, \"value\": 0.17}, \"8\": {\"effect\": -0.009409957656969831, \"value\": 0.84}, \"9\": {\"effect\": 0.023799785962866873, \"value\": 5.0}, \"10\": {\"effect\": -0.02237987147366861, \"value\": 0.78}, \"11\": {\"effect\": -0.05637189737661616, \"value\": 1.29}, \"12\": {\"effect\": -0.08311865215329053, \"value\": 600.0}}}, {\"outValue\": 0.0039999999999997815, \"simIndex\": 55.0, \"features\": {\"0\": {\"effect\": -0.05062853716813431, \"value\": 12.51}, \"1\": {\"effect\": -0.010231140613674116, \"value\": 1.24}, \"2\": {\"effect\": -0.00020853248160521335, \"value\": 2.25}, \"3\": {\"effect\": 0.009332168152493844, \"value\": 17.5}, \"4\": {\"effect\": -0.022037473673839326, \"value\": 85.0}, \"5\": {\"effect\": -0.021370605872107925, \"value\": 2.0}, \"6\": {\"effect\": -0.06906572977089452, \"value\": 0.58}, \"7\": {\"effect\": -0.005700390495695449, \"value\": 0.6}, \"8\": {\"effect\": -0.0036005670627813893, \"value\": 1.25}, \"9\": {\"effect\": 0.021655791996079664, \"value\": 5.45}, \"10\": {\"effect\": -0.01959213019856813, \"value\": 0.75}, \"11\": {\"effect\": -0.04713846780970716, \"value\": 1.51}, \"12\": {\"effect\": -0.07775241317058015, \"value\": 650.0}}}, {\"outValue\": -2.7755575615628914e-16, \"simIndex\": 58.0, \"features\": {\"0\": {\"effect\": -0.05176522358570688, \"value\": 12.6}, \"1\": {\"effect\": -0.0002643902937590776, \"value\": 2.46}, \"2\": {\"effect\": -0.0009225293612661464, \"value\": 2.2}, \"3\": {\"effect\": -0.00653742083566943, \"value\": 18.5}, \"4\": {\"effect\": 0.002022789860935085, \"value\": 94.0}, \"5\": {\"effect\": -0.03059125767582637, \"value\": 1.62}, \"6\": {\"effect\": -0.07734804624690232, \"value\": 0.66}, \"7\": {\"effect\": -0.007432519508275335, \"value\": 0.63}, \"8\": {\"effect\": -0.008841940338745705, \"value\": 0.94}, \"9\": {\"effect\": 0.024671891574094527, \"value\": 7.1}, \"10\": {\"effect\": -0.024734931024976654, \"value\": 0.73}, \"11\": {\"effect\": -0.054801729880574676, \"value\": 1.58}, \"12\": {\"effect\": -0.06379272085234122, \"value\": 695.0}}}, {\"outValue\": 0.0019999999999997242, \"simIndex\": 57.0, \"features\": {\"0\": {\"effect\": -0.05131145842795671, \"value\": 12.25}, \"1\": {\"effect\": 0.002784337239782027, \"value\": 4.72}, \"2\": {\"effect\": 0.0012143806283610797, \"value\": 2.54}, \"3\": {\"effect\": -0.014864238219085368, \"value\": 21.0}, \"4\": {\"effect\": -0.014705991420397841, \"value\": 89.0}, \"5\": {\"effect\": -0.026922024957030267, \"value\": 1.38}, \"6\": {\"effect\": -0.06851786237017837, \"value\": 0.47}, \"7\": {\"effect\": -0.005258715333384475, \"value\": 0.53}, \"8\": {\"effect\": -0.008364889515352894, \"value\": 0.8}, \"9\": {\"effect\": 0.011250973758166933, \"value\": 3.85}, \"10\": {\"effect\": -0.02198358687010792, \"value\": 0.75}, \"11\": {\"effect\": -0.04477208171863992, \"value\": 1.27}, \"12\": {\"effect\": -0.05688687096319045, \"value\": 720.0}}}, {\"outValue\": 0.003999999999999837, \"simIndex\": 62.0, \"features\": {\"0\": {\"effect\": -0.047191336000709315, \"value\": 12.53}, \"1\": {\"effect\": 0.0020636848835991826, \"value\": 5.51}, \"2\": {\"effect\": 0.00267085227784459, \"value\": 2.64}, \"3\": {\"effect\": -0.019408559309971662, \"value\": 25.0}, \"4\": {\"effect\": 0.005406697017451493, \"value\": 96.0}, \"5\": {\"effect\": -0.02742679708921452, \"value\": 1.79}, \"6\": {\"effect\": -0.07667651232103971, \"value\": 0.6}, \"7\": {\"effect\": -0.007319340053912992, \"value\": 0.63}, \"8\": {\"effect\": -0.006003390812961901, \"value\": 1.1}, \"9\": {\"effect\": 0.024651696430654624, \"value\": 5.0}, \"10\": {\"effect\": -0.000986981918265581, \"value\": 0.82}, \"11\": {\"effect\": -0.05306255177673398, \"value\": 1.69}, \"12\": {\"effect\": -0.0930554894957543, \"value\": 515.0}}}, {\"outValue\": 0.0019999999999996687, \"simIndex\": 153.0, \"features\": {\"0\": {\"effect\": 0.03378852952951026, \"value\": 13.49}, \"1\": {\"effect\": 0.0009005414083594758, \"value\": 3.59}, \"2\": {\"effect\": -0.00040791541951496304, \"value\": 2.19}, \"3\": {\"effect\": -0.012654205669579888, \"value\": 19.5}, \"4\": {\"effect\": -0.026430298795359783, \"value\": 88.0}, \"5\": {\"effect\": -0.03414359627441275, \"value\": 1.62}, \"6\": {\"effect\": -0.09281312987547534, \"value\": 0.48}, \"7\": {\"effect\": -0.009539650362324662, \"value\": 0.58}, \"8\": {\"effect\": -0.01028019709061183, \"value\": 0.88}, \"9\": {\"effect\": 0.02223989921999447, \"value\": 5.7}, \"10\": {\"effect\": -0.007477222085752148, \"value\": 0.81}, \"11\": {\"effect\": -0.059270740966377314, \"value\": 1.82}, \"12\": {\"effect\": -0.10225004178746973, \"value\": 580.0}}}, {\"outValue\": 0.01399999999999979, \"simIndex\": 149.0, \"features\": {\"0\": {\"effect\": 0.0005553197637435536, \"value\": 12.84}, \"1\": {\"effect\": -2.292402857569251e-06, \"value\": 2.96}, \"2\": {\"effect\": 0.003277763652109304, \"value\": 2.61}, \"3\": {\"effect\": -0.02322834607555598, \"value\": 24.0}, \"4\": {\"effect\": 0.007248134075152203, \"value\": 101.0}, \"5\": {\"effect\": -0.013325537659523472, \"value\": 2.32}, \"6\": {\"effect\": -0.09870458751264957, \"value\": 0.6}, \"7\": {\"effect\": -0.011103390376855185, \"value\": 0.53}, \"8\": {\"effect\": -0.014695999154420082, \"value\": 0.81}, \"9\": {\"effect\": 0.02964720789562688, \"value\": 4.92}, \"10\": {\"effect\": 0.009511918408482329, \"value\": 0.89}, \"11\": {\"effect\": -0.06042496588121587, \"value\": 2.15}, \"12\": {\"effect\": -0.11509325290105064, \"value\": 590.0}}}, {\"outValue\": 0.0119999999999999, \"simIndex\": 162.0, \"features\": {\"0\": {\"effect\": 0.003997806907744317, \"value\": 12.93}, \"1\": {\"effect\": -6.486654525094923e-05, \"value\": 2.81}, \"2\": {\"effect\": 0.003233497139231646, \"value\": 2.7}, \"3\": {\"effect\": -0.017095031831380787, \"value\": 21.0}, \"4\": {\"effect\": 0.007417682850977924, \"value\": 96.0}, \"5\": {\"effect\": -0.035702483563513555, \"value\": 1.54}, \"6\": {\"effect\": -0.09333504966260005, \"value\": 0.5}, \"7\": {\"effect\": -0.009058456902248786, \"value\": 0.53}, \"8\": {\"effect\": -0.012969877459459468, \"value\": 0.75}, \"9\": {\"effect\": 0.024008149675086726, \"value\": 4.6}, \"10\": {\"effect\": -0.025092711158560946, \"value\": 0.77}, \"11\": {\"effect\": -0.039365618897955944, \"value\": 2.31}, \"12\": {\"effect\": -0.09431106872108413, \"value\": 600.0}}}, {\"outValue\": 0.03799999999999987, \"simIndex\": 143.0, \"features\": {\"0\": {\"effect\": 0.04055976373747208, \"value\": 13.36}, \"1\": {\"effect\": -0.005792005109580692, \"value\": 2.56}, \"2\": {\"effect\": 0.001085205636066002, \"value\": 2.35}, \"3\": {\"effect\": -0.01590458829595645, \"value\": 20.0}, \"4\": {\"effect\": -0.025248981628506636, \"value\": 89.0}, \"5\": {\"effect\": -0.05762419227848848, \"value\": 1.4}, \"6\": {\"effect\": -0.1504990037209824, \"value\": 0.5}, \"7\": {\"effect\": -0.00016116228334466827, \"value\": 0.37}, \"8\": {\"effect\": -0.01895239271801563, \"value\": 0.64}, \"9\": {\"effect\": 0.03203182295458238, \"value\": 5.6}, \"10\": {\"effect\": -0.06094001919648296, \"value\": 0.7}, \"11\": {\"effect\": -0.03155806383720959, \"value\": 2.47}, \"12\": {\"effect\": 0.03066558857143305, \"value\": 780.0}}}, {\"outValue\": 0.00799999999999984, \"simIndex\": 151.0, \"features\": {\"0\": {\"effect\": 0.03760546671059797, \"value\": 13.52}, \"1\": {\"effect\": 0.000708817518934066, \"value\": 3.17}, \"2\": {\"effect\": 0.0024307637978141757, \"value\": 2.72}, \"3\": {\"effect\": -0.02353249025046176, \"value\": 23.5}, \"4\": {\"effect\": 0.007658931491403191, \"value\": 97.0}, \"5\": {\"effect\": -0.039223067830392894, \"value\": 1.55}, \"6\": {\"effect\": -0.1089646179408001, \"value\": 0.52}, \"7\": {\"effect\": -0.009405582635822462, \"value\": 0.5}, \"8\": {\"effect\": -0.014722569855226682, \"value\": 0.55}, \"9\": {\"effect\": 0.024681127088561662, \"value\": 4.35}, \"10\": {\"effect\": 0.00827421256054529, \"value\": 0.89}, \"11\": {\"effect\": -0.061693007915449606, \"value\": 2.06}, \"12\": {\"effect\": -0.11615601090871693, \"value\": 520.0}}}, {\"outValue\": 0.013999999999999846, \"simIndex\": 152.0, \"features\": {\"0\": {\"effect\": 0.04316289259702839, \"value\": 13.62}, \"1\": {\"effect\": 0.0020861190958766183, \"value\": 4.95}, \"2\": {\"effect\": 0.0014845855847278957, \"value\": 2.35}, \"3\": {\"effect\": -0.013244131138651912, \"value\": 20.0}, \"4\": {\"effect\": 0.0008340604773028839, \"value\": 92.0}, \"5\": {\"effect\": -0.03654695021669168, \"value\": 2.0}, \"6\": {\"effect\": -0.1129766409573375, \"value\": 0.8}, \"7\": {\"effect\": -0.006145595282219386, \"value\": 0.47}, \"8\": {\"effect\": -0.015543640670112638, \"value\": 1.02}, \"9\": {\"effect\": 0.024657224112201698, \"value\": 4.4}, \"10\": {\"effect\": 0.011935440836903882, \"value\": 0.91}, \"11\": {\"effect\": -0.06724470279338678, \"value\": 2.05}, \"12\": {\"effect\": -0.1187966898146555, \"value\": 550.0}}}, {\"outValue\": 0.031999999999999806, \"simIndex\": 138.0, \"features\": {\"0\": {\"effect\": -0.067144181648979, \"value\": 12.25}, \"1\": {\"effect\": -0.0007989169767366894, \"value\": 3.88}, \"2\": {\"effect\": -0.0016950909494513216, \"value\": 2.2}, \"3\": {\"effect\": -0.0060097020499273205, \"value\": 18.5}, \"4\": {\"effect\": 0.008494231762502495, \"value\": 112.0}, \"5\": {\"effect\": -0.041946706811253835, \"value\": 1.38}, \"6\": {\"effect\": -0.12023693073614469, \"value\": 0.78}, \"7\": {\"effect\": 0.0023481942367244084, \"value\": 0.29}, \"8\": {\"effect\": -0.007789383509548111, \"value\": 1.14}, \"9\": {\"effect\": 0.0305468007713655, \"value\": 8.21}, \"10\": {\"effect\": -0.04434893987544581, \"value\": 0.65}, \"11\": {\"effect\": -0.0665375503979002, \"value\": 2.0}, \"12\": {\"effect\": 0.046780148015780426, \"value\": 855.0}}}, {\"outValue\": 0.011999999999999955, \"simIndex\": 142.0, \"features\": {\"0\": {\"effect\": 0.034817221743965496, \"value\": 13.16}, \"1\": {\"effect\": -0.004239758976187626, \"value\": 3.57}, \"2\": {\"effect\": -0.0014345802519785409, \"value\": 2.15}, \"3\": {\"effect\": -0.019191875404904676, \"value\": 21.0}, \"4\": {\"effect\": 0.010174194574808058, \"value\": 102.0}, \"5\": {\"effect\": -0.05082962807078101, \"value\": 1.5}, \"6\": {\"effect\": -0.14617165967661427, \"value\": 0.55}, \"7\": {\"effect\": -0.003576313116365504, \"value\": 0.43}, \"8\": {\"effect\": -0.0072141541734980965, \"value\": 1.3}, \"9\": {\"effect\": 0.01938710678103995, \"value\": 4.0}, \"10\": {\"effect\": -0.05528031944401366, \"value\": 0.6}, \"11\": {\"effect\": -0.09554063449614156, \"value\": 1.68}, \"12\": {\"effect\": 0.030762372341657494, \"value\": 830.0}}}, {\"outValue\": -2.220446049250313e-16, \"simIndex\": 155.0, \"features\": {\"0\": {\"effect\": 0.033746728860972235, \"value\": 13.88}, \"1\": {\"effect\": -6.867088732981114e-05, \"value\": 5.04}, \"2\": {\"effect\": -0.0005340129300483478, \"value\": 2.23}, \"3\": {\"effect\": -0.012074122080784079, \"value\": 20.0}, \"4\": {\"effect\": -0.029946425210541146, \"value\": 80.0}, \"5\": {\"effect\": -0.02971750786721829, \"value\": 0.98}, \"6\": {\"effect\": -0.08814904083219625, \"value\": 0.34}, \"7\": {\"effect\": -0.0004942543004004618, \"value\": 0.4}, \"8\": {\"effect\": -0.009724525747311063, \"value\": 0.68}, \"9\": {\"effect\": 0.02063292100034848, \"value\": 4.9}, \"10\": {\"effect\": -0.03189754028278731, \"value\": 0.58}, \"11\": {\"effect\": -0.056195158327672474, \"value\": 1.33}, \"12\": {\"effect\": -0.09591641956404562, \"value\": 415.0}}}, {\"outValue\": -1.1102230246251565e-16, \"simIndex\": 158.0, \"features\": {\"0\": {\"effect\": 0.001643859071167318, \"value\": 12.87}, \"1\": {\"effect\": 0.0008789333496253134, \"value\": 4.61}, \"2\": {\"effect\": 0.0013266881274759538, \"value\": 2.48}, \"3\": {\"effect\": -0.018645744915818357, \"value\": 21.5}, \"4\": {\"effect\": -0.02482828172404112, \"value\": 86.0}, \"5\": {\"effect\": -0.029218344277650077, \"value\": 1.7}, \"6\": {\"effect\": -0.07762417070611025, \"value\": 0.65}, \"7\": {\"effect\": -0.0038377564021165084, \"value\": 0.47}, \"8\": {\"effect\": -0.008543996380199101, \"value\": 0.86}, \"9\": {\"effect\": 0.022501168539054043, \"value\": 7.65}, \"10\": {\"effect\": -0.029116838069193372, \"value\": 0.54}, \"11\": {\"effect\": -0.05431677656553441, \"value\": 1.86}, \"12\": {\"effect\": -0.08055676821567342, \"value\": 625.0}}}, {\"outValue\": -3.3306690738754696e-16, \"simIndex\": 168.0, \"features\": {\"0\": {\"effect\": 0.035643549398462045, \"value\": 13.32}, \"1\": {\"effect\": 0.0003130755974930827, \"value\": 3.24}, \"2\": {\"effect\": 0.0013420077112176036, \"value\": 2.38}, \"3\": {\"effect\": -0.020514257955145103, \"value\": 21.5}, \"4\": {\"effect\": 0.0010296584318625532, \"value\": 92.0}, \"5\": {\"effect\": -0.03195695685616891, \"value\": 1.93}, \"6\": {\"effect\": -0.10281364874635432, \"value\": 0.76}, \"7\": {\"effect\": -0.0022091695744585727, \"value\": 0.45}, \"8\": {\"effect\": -0.006151590874664618, \"value\": 1.25}, \"9\": {\"effect\": 0.023333294991436368, \"value\": 8.42}, \"10\": {\"effect\": -0.034440282710384136, \"value\": 0.55}, \"11\": {\"effect\": -0.07898650573468245, \"value\": 1.62}, \"12\": {\"effect\": -0.08492720184762774, \"value\": 650.0}}}, {\"outValue\": 0.005999999999999894, \"simIndex\": 147.0, \"features\": {\"0\": {\"effect\": 0.02700291803413821, \"value\": 13.08}, \"1\": {\"effect\": 0.001550969783348995, \"value\": 3.9}, \"2\": {\"effect\": 0.0014861827104427107, \"value\": 2.36}, \"3\": {\"effect\": -0.02214225362637747, \"value\": 21.5}, \"4\": {\"effect\": 0.009825621590673758, \"value\": 113.0}, \"5\": {\"effect\": -0.036456346355545906, \"value\": 1.41}, \"6\": {\"effect\": -0.06903544373806987, \"value\": 1.39}, \"7\": {\"effect\": 0.0020311659337117257, \"value\": 0.34}, \"8\": {\"effect\": -0.010277201718226945, \"value\": 1.14}, \"9\": {\"effect\": 0.02614722580915061, \"value\": 9.4}, \"10\": {\"effect\": -0.03626962308415146, \"value\": 0.57}, \"11\": {\"effect\": -0.07612596472588816, \"value\": 1.33}, \"12\": {\"effect\": -0.1120752787822202, \"value\": 550.0}}}, {\"outValue\": 0.017999999999999905, \"simIndex\": 146.0, \"features\": {\"0\": {\"effect\": 0.03725637333991697, \"value\": 13.5}, \"1\": {\"effect\": 0.0009445692871095727, \"value\": 3.12}, \"2\": {\"effect\": 0.003788762552741868, \"value\": 2.62}, \"3\": {\"effect\": -0.02788639729923215, \"value\": 24.0}, \"4\": {\"effect\": 0.009885693502401384, \"value\": 123.0}, \"5\": {\"effect\": -0.03743477387069665, \"value\": 1.4}, \"6\": {\"effect\": -0.052925560736115526, \"value\": 1.57}, \"7\": {\"effect\": 0.0015552331556843166, \"value\": 0.22}, \"8\": {\"effect\": -0.006448466527045535, \"value\": 1.25}, \"9\": {\"effect\": 0.027507574234696353, \"value\": 8.6}, \"10\": {\"effect\": -0.03947809415172662, \"value\": 0.59}, \"11\": {\"effect\": -0.07929628565928584, \"value\": 1.3}, \"12\": {\"effect\": -0.1198066559974621, \"value\": 500.0}}}, {\"outValue\": 0.003999999999999948, \"simIndex\": 160.0, \"features\": {\"0\": {\"effect\": -0.008851138254516982, \"value\": 12.79}, \"1\": {\"effect\": -0.00016382193745245087, \"value\": 2.67}, \"2\": {\"effect\": 0.001636620784733755, \"value\": 2.48}, \"3\": {\"effect\": -0.02023686801882077, \"value\": 22.0}, \"4\": {\"effect\": 0.009247444532183605, \"value\": 112.0}, \"5\": {\"effect\": -0.03234189341771558, \"value\": 1.48}, \"6\": {\"effect\": -0.06037078202277831, \"value\": 1.36}, \"7\": {\"effect\": 0.0024199447285887243, \"value\": 0.24}, \"8\": {\"effect\": -0.004761769467378315, \"value\": 1.26}, \"9\": {\"effect\": 0.02372136028195924, \"value\": 10.8}, \"10\": {\"effect\": -0.03426532799395586, \"value\": 0.48}, \"11\": {\"effect\": -0.06696828071057224, \"value\": 1.47}, \"12\": {\"effect\": -0.10540351667328877, \"value\": 480.0}}}, {\"outValue\": 0.0019999999999997797, \"simIndex\": 148.0, \"features\": {\"0\": {\"effect\": 0.02763957899377692, \"value\": 13.11}, \"1\": {\"effect\": 0.0031733191260400364, \"value\": 1.9}, \"2\": {\"effect\": 0.0025851375587597493, \"value\": 2.75}, \"3\": {\"effect\": -0.024081823634826676, \"value\": 25.5}, \"4\": {\"effect\": 0.00975856184698526, \"value\": 116.0}, \"5\": {\"effect\": -0.019548888667330636, \"value\": 2.2}, \"6\": {\"effect\": -0.09355816334689257, \"value\": 1.28}, \"7\": {\"effect\": 0.0017863114441506807, \"value\": 0.26}, \"8\": {\"effect\": 0.000893213790536627, \"value\": 1.56}, \"9\": {\"effect\": 0.026105817234662022, \"value\": 7.1}, \"10\": {\"effect\": -0.03914399749494659, \"value\": 0.61}, \"11\": {\"effect\": -0.0775001199774036, \"value\": 1.33}, \"12\": {\"effect\": -0.1164469750425253, \"value\": 425.0}}}, {\"outValue\": 0.0039999999999997815, \"simIndex\": 171.0, \"features\": {\"0\": {\"effect\": 0.03781083925137995, \"value\": 13.23}, \"1\": {\"effect\": 0.0009671654468692201, \"value\": 3.3}, \"2\": {\"effect\": 0.0009126994707088619, \"value\": 2.28}, \"3\": {\"effect\": -0.006108401541485886, \"value\": 18.5}, \"4\": {\"effect\": 0.006625605687479358, \"value\": 98.0}, \"5\": {\"effect\": -0.037973593071233484, \"value\": 1.8}, \"6\": {\"effect\": -0.11473953764384302, \"value\": 0.83}, \"7\": {\"effect\": -0.011977950664985705, \"value\": 0.61}, \"8\": {\"effect\": 0.005285093103390706, \"value\": 1.87}, \"9\": {\"effect\": 0.02238269268893606, \"value\": 10.52}, \"10\": {\"effect\": -0.03880424991504898, \"value\": 0.56}, \"11\": {\"effect\": -0.08549940032613779, \"value\": 1.51}, \"12\": {\"effect\": -0.07521899065504337, \"value\": 675.0}}}, {\"outValue\": 0.005999999999999783, \"simIndex\": 59.0, \"features\": {\"0\": {\"effect\": -0.05007598841743942, \"value\": 12.58}, \"1\": {\"effect\": -0.004335673303389616, \"value\": 1.29}, \"2\": {\"effect\": -0.0008003541670172582, \"value\": 2.1}, \"3\": {\"effect\": -0.009676882544506578, \"value\": 20.0}, \"4\": {\"effect\": 0.009340371064854467, \"value\": 103.0}, \"5\": {\"effect\": -0.026741030017910773, \"value\": 1.48}, \"6\": {\"effect\": -0.0707847234648868, \"value\": 0.58}, \"7\": {\"effect\": -0.005749146971036721, \"value\": 0.53}, \"8\": {\"effect\": -8.932926181290733e-05, \"value\": 1.4}, \"9\": {\"effect\": 0.02333170304127428, \"value\": 7.6}, \"10\": {\"effect\": -0.025292426318054985, \"value\": 0.58}, \"11\": {\"effect\": -0.05457035258366159, \"value\": 1.55}, \"12\": {\"effect\": -0.07889419522542619, \"value\": 640.0}}}, {\"outValue\": 0.0019999999999998908, \"simIndex\": 172.0, \"features\": {\"0\": {\"effect\": 0.033676344308976425, \"value\": 13.17}, \"1\": {\"effect\": 0.000901780511443336, \"value\": 5.19}, \"2\": {\"effect\": 0.0010306647327769662, \"value\": 2.32}, \"3\": {\"effect\": -0.02065362287601872, \"value\": 22.0}, \"4\": {\"effect\": 0.0025558610647852175, \"value\": 93.0}, \"5\": {\"effect\": -0.040318611603188365, \"value\": 1.74}, \"6\": {\"effect\": -0.10950132534450749, \"value\": 0.63}, \"7\": {\"effect\": -0.010548660887401006, \"value\": 0.61}, \"8\": {\"effect\": 0.0012848041523451663, \"value\": 1.55}, \"9\": {\"effect\": 0.026209294259726016, \"value\": 7.9}, \"10\": {\"effect\": -0.04261487638978223, \"value\": 0.6}, \"11\": {\"effect\": -0.08043264619971952, \"value\": 1.48}, \"12\": {\"effect\": -0.059927033898449805, \"value\": 725.0}}}, {\"outValue\": 0.0019999999999996687, \"simIndex\": 156.0, \"features\": {\"0\": {\"effect\": 0.036928990196987324, \"value\": 13.84}, \"1\": {\"effect\": 0.0028697498605954356, \"value\": 4.12}, \"2\": {\"effect\": 0.001544902348155523, \"value\": 2.38}, \"3\": {\"effect\": -0.012307971980082212, \"value\": 19.5}, \"4\": {\"effect\": -0.014950302685812697, \"value\": 89.0}, \"5\": {\"effect\": -0.031170627514506444, \"value\": 1.8}, \"6\": {\"effect\": -0.0977513731796712, \"value\": 0.83}, \"7\": {\"effect\": -0.004417405227999032, \"value\": 0.48}, \"8\": {\"effect\": 0.0010911032147922972, \"value\": 1.56}, \"9\": {\"effect\": 0.02209599782975004, \"value\": 9.01}, \"10\": {\"effect\": -0.03477207904630456, \"value\": 0.57}, \"11\": {\"effect\": -0.0684419877006008, \"value\": 1.64}, \"12\": {\"effect\": -0.0990570242843179, \"value\": 480.0}}}, {\"outValue\": 0.017999999999999794, \"simIndex\": 139.0, \"features\": {\"0\": {\"effect\": -0.059042093064609266, \"value\": 12.45}, \"1\": {\"effect\": -0.003239873452729108, \"value\": 3.03}, \"2\": {\"effect\": 0.0024758746279092774, \"value\": 2.64}, \"3\": {\"effect\": -0.02508797343712076, \"value\": 27.0}, \"4\": {\"effect\": 0.005884712810081962, \"value\": 97.0}, \"5\": {\"effect\": -0.036319646907957734, \"value\": 1.9}, \"6\": {\"effect\": -0.11283053301750648, \"value\": 0.58}, \"7\": {\"effect\": -0.011074389144731118, \"value\": 0.63}, \"8\": {\"effect\": -0.007426112843631958, \"value\": 1.14}, \"9\": {\"effect\": 0.028413073991829012, \"value\": 7.5}, \"10\": {\"effect\": -0.04173813921971004, \"value\": 0.67}, \"11\": {\"effect\": -0.07193617688029666, \"value\": 1.73}, \"12\": {\"effect\": 0.04958324836945883, \"value\": 880.0}}}, {\"outValue\": 0.07999999999999974, \"simIndex\": 144.0, \"features\": {\"0\": {\"effect\": 0.05531376039314947, \"value\": 14.34}, \"1\": {\"effect\": 0.0026041006193357552, \"value\": 1.68}, \"2\": {\"effect\": 0.003765911564530611, \"value\": 2.7}, \"3\": {\"effect\": -0.02335517541433988, \"value\": 25.0}, \"4\": {\"effect\": 0.0075497806164818914, \"value\": 98.0}, \"5\": {\"effect\": 0.030383313228987595, \"value\": 2.8}, \"6\": {\"effect\": -0.0950140408769752, \"value\": 1.31}, \"7\": {\"effect\": -0.012296756305608844, \"value\": 0.53}, \"8\": {\"effect\": 0.008032357052001643, \"value\": 2.7}, \"9\": {\"effect\": 0.03131371988708928, \"value\": 13.0}, \"10\": {\"effect\": -0.04205808413693734, \"value\": 0.57}, \"11\": {\"effect\": -0.07874966878438013, \"value\": 1.96}, \"12\": {\"effect\": -0.10782724601234898, \"value\": 660.0}}}, {\"outValue\": 0.019999999999999685, \"simIndex\": 145.0, \"features\": {\"0\": {\"effect\": 0.03981823157736821, \"value\": 13.48}, \"1\": {\"effect\": 0.002091156407173195, \"value\": 1.67}, \"2\": {\"effect\": 0.003079949713890723, \"value\": 2.64}, \"3\": {\"effect\": -0.021701336265119185, \"value\": 22.5}, \"4\": {\"effect\": -0.019184366785736217, \"value\": 89.0}, \"5\": {\"effect\": 0.021113267859531347, \"value\": 2.6}, \"6\": {\"effect\": -0.1032501466776618, \"value\": 1.1}, \"7\": {\"effect\": -0.010001026834712623, \"value\": 0.52}, \"8\": {\"effect\": 0.005174953344577338, \"value\": 2.29}, \"9\": {\"effect\": 0.024282699574860313, \"value\": 11.75}, \"10\": {\"effect\": -0.037608687370149434, \"value\": 0.57}, \"11\": {\"effect\": -0.07722217632973746, \"value\": 1.78}, \"12\": {\"effect\": -0.10693054638329857, \"value\": 620.0}}}, {\"outValue\": -2.220446049250313e-16, \"simIndex\": 56.0, \"features\": {\"0\": {\"effect\": -0.04700573270668266, \"value\": 12.36}, \"1\": {\"effect\": 0.0015856065732513973, \"value\": 3.83}, \"2\": {\"effect\": 0.0012636122185954689, \"value\": 2.38}, \"3\": {\"effect\": -0.014997820208583874, \"value\": 21.0}, \"4\": {\"effect\": -0.02146316897469338, \"value\": 88.0}, \"5\": {\"effect\": -0.010843859348366713, \"value\": 2.3}, \"6\": {\"effect\": -0.0644209498889524, \"value\": 0.92}, \"7\": {\"effect\": -0.005457758520039837, \"value\": 0.5}, \"8\": {\"effect\": -0.005623172231328609, \"value\": 1.04}, \"9\": {\"effect\": 0.02218141559368286, \"value\": 7.65}, \"10\": {\"effect\": -0.02484216194636523, \"value\": 0.56}, \"11\": {\"effect\": -0.044357913690693924, \"value\": 1.58}, \"12\": {\"effect\": -0.0863561250388372, \"value\": 520.0}}}, {\"outValue\": 0.025999999999999968, \"simIndex\": 177.0, \"features\": {\"0\": {\"effect\": 0.046504458520066475, \"value\": 13.69}, \"1\": {\"effect\": 0.0012298257167735213, \"value\": 3.26}, \"2\": {\"effect\": 0.0014742453288819866, \"value\": 2.54}, \"3\": {\"effect\": -0.013046311121697652, \"value\": 20.0}, \"4\": {\"effect\": 0.009590952731237053, \"value\": 107.0}, \"5\": {\"effect\": -0.04797279479234029, \"value\": 1.83}, \"6\": {\"effect\": -0.1308834766352936, \"value\": 0.56}, \"7\": {\"effect\": -0.010468096817292731, \"value\": 0.5}, \"8\": {\"effect\": -0.015340364381278483, \"value\": 0.8}, \"9\": {\"effect\": 0.02948677713895198, \"value\": 5.88}, \"10\": {\"effect\": 0.017492239378586658, \"value\": 0.96}, \"11\": {\"effect\": -0.0854076788939544, \"value\": 1.82}, \"12\": {\"effect\": -0.07699780434165444, \"value\": 680.0}}}, {\"outValue\": 0.0019999999999997797, \"simIndex\": 150.0, \"features\": {\"0\": {\"effect\": 0.0010705339333761722, \"value\": 12.85}, \"1\": {\"effect\": 0.00019732768380459272, \"value\": 3.27}, \"2\": {\"effect\": 0.001862045062086503, \"value\": 2.58}, \"3\": {\"effect\": -0.02022920442547259, \"value\": 22.0}, \"4\": {\"effect\": 0.008545271367453571, \"value\": 106.0}, \"5\": {\"effect\": -0.03509762066354565, \"value\": 1.65}, \"6\": {\"effect\": -0.09239504052477521, \"value\": 0.6}, \"7\": {\"effect\": -0.01158435074526365, \"value\": 0.6}, \"8\": {\"effect\": -0.010664532716168565, \"value\": 0.96}, \"9\": {\"effect\": 0.02529251806445597, \"value\": 5.58}, \"10\": {\"effect\": 0.0002922926539630453, \"value\": 0.87}, \"11\": {\"effect\": -0.0600222730365294, \"value\": 2.11}, \"12\": {\"effect\": -0.1056049948223989, \"value\": 570.0}}}, {\"outValue\": 0.005999999999999783, \"simIndex\": 165.0, \"features\": {\"0\": {\"effect\": 0.007205633122450043, \"value\": 12.96}, \"1\": {\"effect\": 0.0015831236005250328, \"value\": 3.45}, \"2\": {\"effect\": 0.0015488564273711078, \"value\": 2.35}, \"3\": {\"effect\": -0.004755269288977189, \"value\": 18.5}, \"4\": {\"effect\": 0.008805903669728776, \"value\": 106.0}, \"5\": {\"effect\": -0.037054008308396745, \"value\": 1.39}, \"6\": {\"effect\": -0.10060612057269987, \"value\": 0.7}, \"7\": {\"effect\": -0.0005581532122840285, \"value\": 0.4}, \"8\": {\"effect\": -0.010335142422613006, \"value\": 0.94}, \"9\": {\"effect\": 0.02449152389984766, \"value\": 5.28}, \"10\": {\"effect\": -0.034026287610642365, \"value\": 0.68}, \"11\": {\"effect\": -0.07750075537578441, \"value\": 1.75}, \"12\": {\"effect\": -0.07313733209753912, \"value\": 675.0}}}, {\"outValue\": -1.1102230246251565e-16, \"simIndex\": 169.0, \"features\": {\"0\": {\"effect\": 0.0364173782864878, \"value\": 13.78}, \"1\": {\"effect\": -0.0006441940324027686, \"value\": 2.76}, \"2\": {\"effect\": 0.0007585410148856035, \"value\": 2.3}, \"3\": {\"effect\": -0.02036459484910166, \"value\": 22.0}, \"4\": {\"effect\": -0.004224411795164159, \"value\": 90.0}, \"5\": {\"effect\": -0.034444276821050945, \"value\": 1.35}, \"6\": {\"effect\": -0.09878559457674264, \"value\": 0.68}, \"7\": {\"effect\": -0.0007126951029420317, \"value\": 0.41}, \"8\": {\"effect\": -0.009548029512378695, \"value\": 1.03}, \"9\": {\"effect\": 0.021640950796802526, \"value\": 9.58}, \"10\": {\"effect\": -0.0322411223180314, \"value\": 0.7}, \"11\": {\"effect\": -0.07103489294339173, \"value\": 1.68}, \"12\": {\"effect\": -0.08715508631598393, \"value\": 615.0}}}, {\"outValue\": 0.0019999999999996687, \"simIndex\": 154.0, \"features\": {\"0\": {\"effect\": 0.033308018780052455, \"value\": 13.73}, \"1\": {\"effect\": 0.0017368992504142133, \"value\": 4.36}, \"2\": {\"effect\": 0.00013811203949251483, \"value\": 2.26}, \"3\": {\"effect\": -0.022136933547468467, \"value\": 22.5}, \"4\": {\"effect\": -0.025694425169483545, \"value\": 88.0}, \"5\": {\"effect\": -0.030219598255829594, \"value\": 1.28}, \"6\": {\"effect\": -0.08721077323931198, \"value\": 0.47}, \"7\": {\"effect\": -0.006230983277937986, \"value\": 0.52}, \"8\": {\"effect\": -0.007047828541750573, \"value\": 1.15}, \"9\": {\"effect\": 0.022092093178450737, \"value\": 6.62}, \"10\": {\"effect\": -0.024798588748826973, \"value\": 0.78}, \"11\": {\"effect\": -0.05616497141614421, \"value\": 1.75}, \"12\": {\"effect\": -0.09610904922067079, \"value\": 520.0}}}, {\"outValue\": 0.019999999999999685, \"simIndex\": 176.0, \"features\": {\"0\": {\"effect\": 0.042083333779955434, \"value\": 13.45}, \"1\": {\"effect\": 0.001804616095105769, \"value\": 3.7}, \"2\": {\"effect\": 0.001972897530377042, \"value\": 2.6}, \"3\": {\"effect\": -0.025860042347866388, \"value\": 23.0}, \"4\": {\"effect\": 0.010051954349852912, \"value\": 111.0}, \"5\": {\"effect\": -0.0473645503545157, \"value\": 1.7}, \"6\": {\"effect\": -0.1227705748078898, \"value\": 0.92}, \"7\": {\"effect\": -0.0022721680884666942, \"value\": 0.43}, \"8\": {\"effect\": -0.0007734019914567732, \"value\": 1.46}, \"9\": {\"effect\": 0.026128188864947017, \"value\": 10.68}, \"10\": {\"effect\": -0.0014861483302641267, \"value\": 0.85}, \"11\": {\"effect\": -0.08846728379370339, \"value\": 1.56}, \"12\": {\"effect\": -0.07338484907508946, \"value\": 695.0}}}, {\"outValue\": -1.6653345369377348e-16, \"simIndex\": 157.0, \"features\": {\"0\": {\"effect\": -0.004052358054495439, \"value\": 12.82}, \"1\": {\"effect\": 0.0011556256501220928, \"value\": 3.37}, \"2\": {\"effect\": 0.0008152976846466612, \"value\": 2.3}, \"3\": {\"effect\": -0.011325618221513747, \"value\": 19.5}, \"4\": {\"effect\": -0.025075449691258876, \"value\": 88.0}, \"5\": {\"effect\": -0.033149987693010204, \"value\": 1.48}, \"6\": {\"effect\": -0.08377930858256803, \"value\": 0.66}, \"7\": {\"effect\": -0.000604775074824165, \"value\": 0.4}, \"8\": {\"effect\": -0.00929944579285219, \"value\": 0.97}, \"9\": {\"effect\": 0.022209092024766067, \"value\": 10.26}, \"10\": {\"effect\": -0.0307983573484394, \"value\": 0.72}, \"11\": {\"effect\": -0.06035788645089633, \"value\": 1.75}, \"12\": {\"effect\": -0.06607485661869053, \"value\": 685.0}}}, {\"outValue\": 0.011999999999999844, \"simIndex\": 175.0, \"features\": {\"0\": {\"effect\": 0.04002213656290609, \"value\": 13.58}, \"1\": {\"effect\": -0.0012167211658687083, \"value\": 2.58}, \"2\": {\"effect\": 0.0026328679268359145, \"value\": 2.69}, \"3\": {\"effect\": -0.023761079332455082, \"value\": 24.5}, \"4\": {\"effect\": 0.011046444239919632, \"value\": 105.0}, \"5\": {\"effect\": -0.04520992520595101, \"value\": 1.55}, \"6\": {\"effect\": -0.1301608886930513, \"value\": 0.84}, \"7\": {\"effect\": -0.0006897184827047256, \"value\": 0.39}, \"8\": {\"effect\": 0.0009691960066436857, \"value\": 1.54}, \"9\": {\"effect\": 0.027660148847277705, \"value\": 8.66}, \"10\": {\"effect\": -0.03828430926322113, \"value\": 0.74}, \"11\": {\"effect\": -0.08639481549073351, \"value\": 1.8}, \"12\": {\"effect\": -0.04495136411861156, \"value\": 750.0}}}, {\"outValue\": 0.0039999999999998925, \"simIndex\": 167.0, \"features\": {\"0\": {\"effect\": 0.035839434569716284, \"value\": 13.4}, \"1\": {\"effect\": 0.001791760654297352, \"value\": 4.6}, \"2\": {\"effect\": 0.003108134920549866, \"value\": 2.86}, \"3\": {\"effect\": -0.022793464843818806, \"value\": 25.0}, \"4\": {\"effect\": 0.009168338058429332, \"value\": 112.0}, \"5\": {\"effect\": -0.03251041988837316, \"value\": 1.98}, \"6\": {\"effect\": -0.10745329982728458, \"value\": 0.96}, \"7\": {\"effect\": 0.002859688530698598, \"value\": 0.27}, \"8\": {\"effect\": -0.010396025234251954, \"value\": 1.11}, \"9\": {\"effect\": 0.023603091444329476, \"value\": 8.5}, \"10\": {\"effect\": -0.03548038404340352, \"value\": 0.67}, \"11\": {\"effect\": -0.07493672534761485, \"value\": 1.92}, \"12\": {\"effect\": -0.08913815716228803, \"value\": 630.0}}}, {\"outValue\": -1.6653345369377348e-16, \"simIndex\": 60.0, \"features\": {\"0\": {\"effect\": -0.05162517350926761, \"value\": 12.2}, \"1\": {\"effect\": -4.091611980113857e-05, \"value\": 3.03}, \"2\": {\"effect\": 0.001382987502319032, \"value\": 2.32}, \"3\": {\"effect\": -0.009267198134390463, \"value\": 19.0}, \"4\": {\"effect\": 0.005294611364961174, \"value\": 96.0}, \"5\": {\"effect\": -0.02664035361797141, \"value\": 1.25}, \"6\": {\"effect\": -0.0731940809746124, \"value\": 0.49}, \"7\": {\"effect\": -0.0006504335176026777, \"value\": 0.4}, \"8\": {\"effect\": -0.007955980738952727, \"value\": 0.73}, \"9\": {\"effect\": 0.022454075842636714, \"value\": 5.5}, \"10\": {\"effect\": -0.025318926589479936, \"value\": 0.66}, \"11\": {\"effect\": -0.047352546755981655, \"value\": 1.83}, \"12\": {\"effect\": -0.08742409292087094, \"value\": 510.0}}}, {\"outValue\": -1.6653345369377348e-16, \"simIndex\": 159.0, \"features\": {\"0\": {\"effect\": -0.010008667686863176, \"value\": 12.77}, \"1\": {\"effect\": 0.0012188628838110081, \"value\": 2.39}, \"2\": {\"effect\": 0.0004508260052273667, \"value\": 2.28}, \"3\": {\"effect\": -0.01073360246074214, \"value\": 19.5}, \"4\": {\"effect\": -0.02380628962190279, \"value\": 86.0}, \"5\": {\"effect\": -0.02657065521151716, \"value\": 1.39}, \"6\": {\"effect\": -0.07140468729510789, \"value\": 0.51}, \"7\": {\"effect\": -0.003622498541295989, \"value\": 0.48}, \"8\": {\"effect\": -0.007482496800066603, \"value\": 0.64}, \"9\": {\"effect\": 0.02061674472397642, \"value\": 9.899999}, \"10\": {\"effect\": -0.027035534247308157, \"value\": 0.57}, \"11\": {\"effect\": -0.04919752474955748, \"value\": 1.63}, \"12\": {\"effect\": -0.09276250516766749, \"value\": 470.0}}}, {\"outValue\": -1.6653345369377348e-16, \"simIndex\": 170.0, \"features\": {\"0\": {\"effect\": 0.04237851642004479, \"value\": 14.16}, \"1\": {\"effect\": -0.001167978680321024, \"value\": 2.51}, \"2\": {\"effect\": 0.0019067152164729685, \"value\": 2.48}, \"3\": {\"effect\": -0.013219035802849815, \"value\": 20.0}, \"4\": {\"effect\": 0.000593631788447862, \"value\": 91.0}, \"5\": {\"effect\": -0.03716268643210835, \"value\": 1.68}, \"6\": {\"effect\": -0.11148268241880173, \"value\": 0.7}, \"7\": {\"effect\": -0.001984782963661523, \"value\": 0.44}, \"8\": {\"effect\": -0.005840572827330206, \"value\": 1.24}, \"9\": {\"effect\": 0.02226711315638429, \"value\": 9.7}, \"10\": {\"effect\": -0.03679611397694179, \"value\": 0.62}, \"11\": {\"effect\": -0.08152158121124999, \"value\": 1.71}, \"12\": {\"effect\": -0.07830857043709959, \"value\": 660.0}}}, {\"outValue\": -1.1102230246251565e-16, \"simIndex\": 173.0, \"features\": {\"0\": {\"effect\": 0.03837252441761516, \"value\": 13.71}, \"1\": {\"effect\": 0.000178514302940057, \"value\": 5.65}, \"2\": {\"effect\": 0.002041231681156085, \"value\": 2.45}, \"3\": {\"effect\": -0.014306841125453365, \"value\": 20.5}, \"4\": {\"effect\": 0.004468215002475883, \"value\": 95.0}, \"5\": {\"effect\": -0.0409691826350441, \"value\": 1.68}, \"6\": {\"effect\": -0.12068114769573221, \"value\": 0.61}, \"7\": {\"effect\": -0.007950238606939034, \"value\": 0.52}, \"8\": {\"effect\": -0.010236461026729728, \"value\": 1.06}, \"9\": {\"effect\": 0.025900581318242556, \"value\": 7.7}, \"10\": {\"effect\": -0.0417269560314599, \"value\": 0.64}, \"11\": {\"effect\": -0.08536612693577779, \"value\": 1.74}, \"12\": {\"effect\": -0.05006214083430757, \"value\": 740.0}}}, {\"outValue\": 0.005999999999999783, \"simIndex\": 174.0, \"features\": {\"0\": {\"effect\": 0.03883129977157028, \"value\": 13.4}, \"1\": {\"effect\": 0.0016991825256754748, \"value\": 3.91}, \"2\": {\"effect\": 0.0018022105943985487, \"value\": 2.48}, \"3\": {\"effect\": -0.02358931167841824, \"value\": 23.0}, \"4\": {\"effect\": 0.008587814554492349, \"value\": 102.0}, \"5\": {\"effect\": -0.043772639613696936, \"value\": 1.8}, \"6\": {\"effect\": -0.12574669816144635, \"value\": 0.75}, \"7\": {\"effect\": -0.0016648220720607973, \"value\": 0.43}, \"8\": {\"effect\": -0.0014690775387283211, \"value\": 1.41}, \"9\": {\"effect\": 0.027017829300313663, \"value\": 7.3}, \"10\": {\"effect\": -0.04382923370382143, \"value\": 0.7}, \"11\": {\"effect\": -0.08811204038972219, \"value\": 1.56}, \"12\": {\"effect\": -0.04409254175757014, \"value\": 750.0}}}, {\"outValue\": 0.0039999999999998925, \"simIndex\": 141.0, \"features\": {\"0\": {\"effect\": 0.0372333976884816, \"value\": 13.27}, \"1\": {\"effect\": -0.005617092652625714, \"value\": 4.28}, \"2\": {\"effect\": -0.0005735981324548322, \"value\": 2.26}, \"3\": {\"effect\": -0.013732495942417135, \"value\": 20.0}, \"4\": {\"effect\": 0.009916067245438838, \"value\": 120.0}, \"5\": {\"effect\": -0.05333203944703234, \"value\": 1.59}, \"6\": {\"effect\": -0.15418594928876495, \"value\": 0.69}, \"7\": {\"effect\": -0.003638690661171144, \"value\": 0.43}, \"8\": {\"effect\": -0.0054265051194433336, \"value\": 1.35}, \"9\": {\"effect\": 0.023888211231490014, \"value\": 10.2}, \"10\": {\"effect\": -0.059203143118218435, \"value\": 0.59}, \"11\": {\"effect\": -0.1003673379636578, \"value\": 1.56}, \"12\": {\"effect\": 0.028701147991361253, \"value\": 835.0}}}, {\"outValue\": 0.005999999999999894, \"simIndex\": 140.0, \"features\": {\"0\": {\"effect\": 0.035150135918720814, \"value\": 13.17}, \"1\": {\"effect\": -0.0054147572150429315, \"value\": 2.59}, \"2\": {\"effect\": 0.0009999935801783798, \"value\": 2.37}, \"3\": {\"effect\": -0.013743075513729197, \"value\": 20.0}, \"4\": {\"effect\": 0.009791914992428544, \"value\": 120.0}, \"5\": {\"effect\": -0.05224667714207509, \"value\": 1.65}, \"6\": {\"effect\": -0.15294958797650296, \"value\": 0.68}, \"7\": {\"effect\": -0.013202681921656535, \"value\": 0.53}, \"8\": {\"effect\": -0.0006394637752888764, \"value\": 1.46}, \"9\": {\"effect\": 0.026619852941796016, \"value\": 9.3}, \"10\": {\"effect\": -0.05857870577963922, \"value\": 0.6}, \"11\": {\"effect\": -0.09983374209799054, \"value\": 1.62}, \"12\": {\"effect\": 0.02970876581978759, \"value\": 840.0}}}, {\"outValue\": -1.6653345369377348e-16, \"simIndex\": 166.0, \"features\": {\"0\": {\"effect\": 0.03842621034695284, \"value\": 14.13}, \"1\": {\"effect\": 0.0021023295069262132, \"value\": 4.1}, \"2\": {\"effect\": 0.0030824737244712387, \"value\": 2.74}, \"3\": {\"effect\": -0.02245505493515658, \"value\": 24.5}, \"4\": {\"effect\": 0.005884537521681517, \"value\": 96.0}, \"5\": {\"effect\": -0.026308366593833225, \"value\": 2.05}, \"6\": {\"effect\": -0.10139767441692903, \"value\": 0.76}, \"7\": {\"effect\": -0.008591708623361267, \"value\": 0.56}, \"8\": {\"effect\": -0.003118614795953701, \"value\": 1.35}, \"9\": {\"effect\": 0.0223455808499796, \"value\": 9.2}, \"10\": {\"effect\": -0.035157303273316294, \"value\": 0.61}, \"11\": {\"effect\": -0.07657369154389694, \"value\": 1.6}, \"12\": {\"effect\": -0.09857674593657845, \"value\": 560.0}}}], \"plot_cmap\": \"RdBu\", \"ordering_keys\": null, \"ordering_keys_time_format\": null}),\n",
       "    document.getElementById('iTC62Q0WJHKVEONE2C3S6')\n",
       "  );\n",
       "</script>"
      ],
      "text/plain": [
       "<shap.plots._force.AdditiveForceArrayVisualizer at 0x7f894e234a90>"
      ]
     },
     "execution_count": 185,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "shap.force_plot(explainer.expected_value[0], shap_values[0], X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 539,
   "id": "b8ad15c4-5a9b-4d81-bb72-f0b0b7086afb",
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "from sklearn.manifold import TSNE\n",
    "from scipy.cluster.hierarchy import linkage, fcluster\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['figure.dpi'] = 300"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3a539e08-3bfc-4464-a5be-de10c3e8c985",
   "metadata": {},
   "source": [
    "### LIME Explanation Without User Input"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 541,
   "id": "023f627e-98e8-49ae-8704-cff10cdd347e",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "'square_distances' has been introduced in 0.24 to help phase out legacy squaring behavior. The 'legacy' setting will be removed in 1.1 (renaming of 0.26), and the default setting will be changed to True. In 1.3, 'square_distances' will be removed altogether, and distances will be squared by default. Set 'square_distances'=True to silence this warning.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1200 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# without user input\n",
    "\n",
    "w = np.ones(local_explanations_df.shape[1]) # weight same for all features\n",
    "\n",
    "def normalized_euclidean_distance(a,b):\n",
    "    q = a-b\n",
    "    return np.sqrt((q*q).sum()/np.sum(w))\n",
    "\n",
    "Z =linkage(local_explanations_df, method='average',metric=normalized_euclidean_distance)\n",
    "clustering = fcluster(Z, t=0.06,criterion='distance').flatten()\n",
    "\n",
    "tsne = TSNE(n_components=2, random_state=42,metric=normalized_euclidean_distance)\n",
    "z = tsne.fit_transform(local_explanations_df)\n",
    "\n",
    "df = pd.DataFrame()\n",
    "df[\"y\"] = clustering\n",
    "df[\"y\"] = \"Cluster \" + df[\"y\"].astype(str)\n",
    "df[\"comp-1\"] = z[:,0]\n",
    "df[\"comp-2\"] = z[:,1]\n",
    "\n",
    "sns.scatterplot(x=\"comp-1\", y=\"comp-2\", hue=df.y.tolist(),\n",
    "                palette=sns.color_palette(\"hls\", np.unique(clustering).shape[0]),\n",
    "                data=df).set(title=\"Wine LIME Explanation T-SNE projection Without User Input\")\n",
    "\n",
    "plt.savefig('lime_raw.svg')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e433b3b3-ae17-4c08-b350-3fdac57e9c16",
   "metadata": {},
   "source": [
    "### LIME Explanation with User Defining \"Proline\" as Important Feature"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 542,
   "id": "6404ce24-356b-4264-ab5c-2a9774d9bb67",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "'square_distances' has been introduced in 0.24 to help phase out legacy squaring behavior. The 'legacy' setting will be removed in 1.1 (renaming of 0.26), and the default setting will be changed to True. In 1.3, 'square_distances' will be removed altogether, and distances will be squared by default. Set 'square_distances'=True to silence this warning.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1800x1200 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "alpha = 0.9\n",
    "beta = 0.1\n",
    "w = np.ones(local_explanations_df.shape[1])\n",
    "w[:] = beta\n",
    "useful_feature_idx = [i for i,c in enumerate(local_explanations_df.columns) if 'proline' in c] # user input: 'proline'\n",
    "w[useful_feature_idx] = alpha\n",
    "def normalized_weighted_euclidean_distance(a,b):\n",
    "    q = a-b\n",
    "    return np.sqrt((w*q*q).sum()/np.sum(w))\n",
    "\n",
    "Z =linkage(local_explanations_df, method='average', metric=custom_metric)\n",
    "clustering = fcluster(Z, t=0.06,criterion='distance').flatten()\n",
    "\n",
    "tsne = TSNE(n_components=2, random_state=42,metric=custom_metric)\n",
    "z = tsne.fit_transform(local_explanations_df)\n",
    "\n",
    "df = pd.DataFrame()\n",
    "df[\"y\"] = clustering\n",
    "df[\"y\"] = \"Cluster \" + df[\"y\"].astype(str)\n",
    "df[\"comp-1\"] = z[:,0]\n",
    "df[\"comp-2\"] = z[:,1]\n",
    "\n",
    "sns.scatterplot(x=\"comp-1\", y=\"comp-2\", hue=df.y.tolist(),\n",
    "                palette=sns.color_palette(\"hls\", np.unique(clustering).shape[0]),\n",
    "                data=df).set(title=\"Wine LIME Explanation T-SNE projection With User Input\")\n",
    "\n",
    "plt.savefig('lime_user.svg')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1b61da3b-2e43-4bab-a7ea-f9eca6605d69",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

